Effect of the avoided crossing on the rovibrational energy levels, resonances, and predissociation lifetimes within the ground and first excited electronic states of lithium fluoride

We investigate the LiF spectrum up to $7800$ cm$^{-1}$ above the first dissociation limit. The ab initio calculations of the adiabatic potentials and other molecular functions are performed in a wide range of interatomic separations, $r=1$-17 bohr. We consider the model of two interacting electronic states including both the bound states and the resonances of two kinds, the tunneling resonances and the predissociative ones. The Born-Oppenheimer potentials are modeled with use of two functions imitating the diabatic terms whereas the coupling between them was set constant equal to the half of the minimum separation between the adiabatic terms, and then we define the final diabatic terms and the final diabatic coupling via the adiabatic potentials and the angle of the adiabatic-to-diabatic basis rotation obtained by integration of the nonadiabatic coupling matrix element. The energies of the bound states, as well as the positions and widths of the resonances are calculated. The observed transition frequencies are reproduced with the standard deviation of 0.0009 cm$^{-1}$ for $^7$LiF, 0.0006 cm$^{-1}$ for $^6$LiF, and within the experimental uncertainties for the most of the lines. The line lists for the bound-bound $X$-$X$ rovibrational transitions are calculated for quantum numbers $v\le50,\Delta v\le15,J\le170$ ($J\le200$ for the 0-0 and 1-0 bands).

==> anc/6LiF_Predis.dat <==
    J    N          EN            EN-E_00           Gamma           tau/ps
    0    1       533.110411     48187.270834       1.153E-01       4.606E+01
    0    2       662.695802     48316.856225       5.263E-01       1.009E+01
    0    3       792.886969     48447.047392       4.850E-02       1.095E+02
    0    4       923.947999     48578.108422       7.685E-01       6.908E+00
    0    5      1995.800170     49649.960593       4.918E-01       1.080E+01
    0    6      2216.250339     49870.410762       3.357E-02       1.581E+02
    0    7      2432.893326     50087.053749       3.565E-01       1.489E+01
    0    8      2645.518606     50299.679029       3.891E-01       1.365E+01
    0    9      2854.052946     50508.213369       9.708E-02       5.469E+01
    0   10      3058.510890     50712.671313       9.771E-02       5.433E+01
    0   11      3733.458761     51387.619184       1.268E-02       4.187E+02
    0   12      4184.885986     51839.046409       4.426E-02       1.200E+02
    0   13      4442.130028     52096.290451       7.028E-01       7.554E+00
    0   14      5171.899459     52826.059882       4.692E-01       1.131E+01
    0   15      5401.821800     53055.982222       1.609E-01       3.299E+01
    0   16      5694.511164     53348.671587       1.035E-04       5.127E+04
    0   17      5976.476395     53630.636818       7.542E-02       7.039E+01
    0   18      6311.739224     53965.899647       1.331E-01       3.990E+01
    0   19      6631.669899     54285.830322       5.111E-02       1.039E+02
    0   20      6936.897211     54591.057634       2.729E-01       1.945E+01
    0   21      6994.502461     54648.662884       3.589E-01       1.479E+01
    0   22      7283.028191     54937.188614       5.483E-01       9.682E+00
    0   23      7337.540713     54991.701136       5.390E-02       9.850E+01
    0   24      7661.908765     55316.069188       4.896E-01       1.084E+01
    0   25      7713.025148     55367.185571       1.699E-02       3.125E+02
    0   26      7763.744480     55417.904902       8.638E-01       6.146E+00
    1    1       533.454850     48187.615273       1.382E-01       3.841E+01
    1    2       663.049783     48317.210206       5.706E-01       9.304E+00
    1    3       793.253224     48447.413646       6.224E-02       8.529E+01
    1    4       924.324381     48578.484804       7.214E-01       7.360E+00
    1    5      1996.192361     49650.352784       4.693E-01       1.131E+01
    1    6      2216.641109     49870.801532       3.894E-02       1.363E+02
    1    7      2433.282692     50087.443115       3.705E-01       1.433E+01
    1    8      2645.905101     50300.065524       4.009E-01       1.324E+01
    1    9      2854.436039     50508.596462       1.017E-01       5.221E+01
    1   10      3058.890361     50713.050784       9.444E-02       5.621E+01
    1   11      3733.824880     51387.985303       1.304E-02       4.072E+02
    1   12      4185.242552     51839.402974       4.703E-02       1.129E+02
    1   13      4442.478889     52096.639312       6.885E-01       7.711E+00
    1   14      5172.221858     52826.382281       4.544E-01       1.168E+01
    1   15      5402.134934     53056.295357       1.701E-01       3.122E+01
    1   16      5694.812437     53348.972860       1.161E-06       4.571E+06
    1   17      5976.765612     53630.926035       8.162E-02       6.504E+01
    1   18      6312.014149     53966.174572       1.253E-01       4.238E+01
    1   19      6631.931860     54286.092283       4.647E-02       1.143E+02
    1   20      6937.145968     54591.306391       2.835E-01       1.872E+01
    1   21      6994.748667     54648.909090       3.470E-01       1.530E+01
    1   22      7283.261881     54937.422304       5.625E-01       9.438E+00
    1   23      7337.773793     54991.934216       4.949E-02       1.073E+02
    1   24      7662.127668     55316.288091       5.025E-01       1.056E+01
    1   25      7713.243315     55367.403738       1.466E-02       3.621E+02
    1   26      7763.958249     55418.118672       8.475E-01       6.264E+00
    2    1       407.711583     48061.872006       8.974E-01       5.916E+00
    2    2       534.143615     48188.304038       1.903E-01       2.790E+01
    2    3       663.757382     48317.917805       6.640E-01       7.995E+00
    2    4       793.985649     48448.146072       9.480E-02       5.600E+01
    2    5       925.076939     48579.237362       6.315E-01       8.407E+00
    2    6      1996.976609     49651.137032       4.259E-01       1.247E+01
    2    7      2217.422612     49871.583035       5.086E-02       1.044E+02
    2    8      2434.061303     50088.221726       3.994E-01       1.329E+01
    2    9      2646.678050     50300.838473       4.250E-01       1.249E+01
    2   10      2855.202158     50509.362581       1.112E-01       4.772E+01
    2   11      3059.649214     50713.809637       8.807E-02       6.028E+01
    2   12      3734.557010     51388.717433       1.376E-02       3.857E+02
    2   13      4185.955550     51840.115973       5.280E-02       1.006E+02
    2   14      4443.176539     52097.336961       6.603E-01       8.040E+00
    2   15      5172.864353     52827.024776       4.250E-01       1.249E+01
    2   16      5402.761086     53056.921509       1.891E-01       2.808E+01
    2   17      5695.414929     53349.575352       5.556E-04       9.555E+03
    2   18      5977.343949     53631.504372       9.475E-02       5.603E+01
    2   19      6312.564249     53966.724672       1.104E-01       4.807E+01
    2   20      6632.455774     54286.616196       3.785E-02       1.403E+02
    2   21      6937.643376     54591.803799       3.054E-01       1.739E+01
    2   22      6995.241125     54649.401548       3.239E-01       1.639E+01
    2   23      7283.729103     54937.889526       5.913E-01       8.978E+00
    2   24      7338.239968     54992.400391       4.124E-02       1.287E+02
    2   25      7662.565384     55316.725806       5.288E-01       1.004E+01
    2   26      7713.679641     55367.840064       1.052E-02       5.044E+02
    2   27      7764.385839     55418.546262       8.154E-01       6.511E+00
    3    1       144.862656     47799.023079       9.482E-01       5.599E+00
    3    2       408.686841     48062.847264       7.350E-01       7.223E+00
    3    3       535.176400     48189.336823       2.834E-01       1.874E+01
    3    4       664.817764     48318.978187       8.162E-01       6.505E+00
    3    5       795.084037     48449.244460       1.562E-01       3.398E+01
    3    6       926.207066     48580.367489       5.073E-01       1.046E+01
    3    7      1418.500707     49072.661130       9.050E-01       5.866E+00
    3    8      1998.151645     49652.312068       3.642E-01       1.458E+01
    3    9      2218.594784     49872.755207       7.174E-02       7.400E+01
    3   10      2435.228055     50089.388478       4.448E-01       1.194E+01
    3   11      2647.837369     50301.997792       4.626E-01       1.148E+01
    3   12      2856.351166     50510.511589       1.264E-01       4.200E+01
    3   13      3060.787325     50714.947748       7.891E-02       6.727E+01
    3   14      3735.654927     51389.815350       1.487E-02       3.571E+02
    3   15      4187.024714     51841.185137       6.203E-02       8.559E+01
    3   16      4444.221947     52098.382370       6.194E-01       8.570E+00
    3   17      5173.830323     52827.990746       3.830E-01       1.386E+01
    3   18      5403.699842     53057.860265       2.194E-01       2.420E+01
    3   19      5696.318525     53350.478947       3.281E-03       1.618E+03
    3   20      5978.211173     53632.371596       1.162E-01       4.567E+01
    3   21      6313.389441     53967.549864       8.997E-02       5.901E+01
    3   22      6633.241652     54287.402075       2.658E-02       1.997E+02
    3   23      6938.389226     54592.549648       3.396E-01       1.563E+01
    3   24      6995.979564     54650.139987       2.907E-01       1.826E+01
    3   25      7284.430281     54938.590704       6.354E-01       8.356E+00
    3   26      7338.939244     54993.099667       3.027E-02       1.754E+02
    3   27      7663.219398     55317.379821       5.684E-01       9.339E+00
    3   28      7714.334104     55368.494527       5.602E-03       9.477E+02
    3   29      7765.027279     55419.187702       7.684E-01       6.909E+00
    4    1       145.827771     47799.988194       7.731E-01       6.867E+00
    4    2       409.974776     48064.135199       5.435E-01       9.767E+00
    4    3       536.552580     48190.713003       4.348E-01       1.221E+01
    4    4       796.548013     48450.708436       2.613E-01       2.031E+01
    4    5       927.708073     48581.868496       3.630E-01       1.462E+01
    4    6      1420.065276     49074.225699       7.448E-01       7.128E+00
    4    7      1999.720139     49653.880562       2.899E-01       1.831E+01
    4    8      2220.157363     49874.317786       1.051E-01       5.050E+01
    4    9      2436.785217     50090.945640       5.091E-01       1.043E+01
    4   10      2649.382938     50303.543361       5.151E-01       1.031E+01
    4   11      2857.882876     50512.043299       1.482E-01       3.583E+01
    4   12      3062.304265     50716.464688       6.740E-02       7.876E+01
    4   13      3737.118307     51391.278730       1.637E-02       3.244E+02
    4   14      4188.449643     51842.610066       7.537E-02       7.043E+01
    4   15      4445.617025     52099.777448       5.670E-01       9.364E+00
    4   16      5175.119415     52829.279838       3.303E-01       1.607E+01
    4   17      5404.950928     53059.111351       2.632E-01       2.017E+01
    4   18      5697.523024     53351.683447       1.044E-02       5.087E+02
    4   19      5979.367018     53633.527441       1.482E-01       3.581E+01
    4   20      6314.489754     53968.650177       6.593E-02       8.052E+01
    4   21      6634.289450     54288.449873       1.465E-02       3.623E+02
    4   22      6939.382972     54593.543395       3.880E-01       1.368E+01
    4   23      6996.965007     54651.125430       2.491E-01       2.131E+01
    4   24      7285.362686     54939.523109       6.973E-01       7.614E+00
    4   25      7339.871608     54994.032031       1.828E-02       2.905E+02
    4   26      7664.092581     55318.253004       6.240E-01       8.507E+00
    4   27      7715.206652     55369.367075       1.434E-03       3.703E+03
    4   28      7765.882141     55420.042564       7.076E-01       7.503E+00
    5    1       147.049380     47801.209803       5.718E-01       9.285E+00
    5    2       411.604100     48065.764523       3.371E-01       1.575E+01
    5    3       538.271068     48192.431491       6.661E-01       7.970E+00
    5    4       798.377096     48452.537519       4.290E-01       1.238E+01
    5    5       929.590154     48583.750577       2.145E-01       2.475E+01
    5    6      1422.014851     49076.175274       5.659E-01       9.382E+00
    5    7      2001.678576     49655.838998       2.083E-01       2.548E+01
    5    8      2222.110560     49876.270983       1.557E-01       3.409E+01
    5    9      2438.728690     50092.889113       5.954E-01       8.916E+00
    5   10      2651.314598     50305.475021       5.848E-01       9.078E+00
    5   11      2859.796824     50513.957246       1.779E-01       2.984E+01
    5   12      3064.199898     50718.360321       5.424E-02       9.787E+01
    5   13      3738.946709     51393.107132       1.827E-02       2.905E+02
    5   14      4190.229872     51844.390295       9.368E-02       5.667E+01
    5   15      4447.360447     52101.520870       5.050E-01       1.051E+01
    5   16      5176.729468     52830.889891       2.700E-01       1.966E+01
    5   17      5406.513203     53060.673626       3.234E-01       1.641E+01
    5   18      5699.028117     53353.188539       2.501E-02       2.123E+02
    5   19      5980.810892     53634.971315       1.936E-01       2.742E+01
    5   20      6315.865160     53970.025583       4.114E-02       1.290E+02
    5   21      6635.599068     54289.759491       4.703E-03       1.129E+03
    5   22      6940.622679     54594.783102       4.522E-01       1.174E+01
    5   23      6998.197047     54652.357470       2.017E-01       2.632E+01
    5   24      7286.527882     54940.688305       7.778E-01       6.825E+00
    5   25      7341.037010     54995.197433       7.521E-03       7.058E+02
    5   26      7665.181652     55319.342075       6.970E-01       7.617E+00
    5   27      7716.297178     55370.457601       6.946E-05       7.643E+04
    5   28      7766.950498     55421.110921       6.352E-01       8.358E+00
    6    1       148.523529     47802.683952       3.636E-01       1.460E+01
    6    2       413.564125     48067.724548       1.517E-01       3.500E+01
    6    3       800.570946     48454.731369       6.814E-01       7.792E+00
    6    4       931.848441     48586.008863       8.701E-02       6.102E+01
    6    5      1424.353521     49078.513944       3.822E-01       1.389E+01
    6    6      2004.028555     49658.188978       1.281E-01       4.144E+01
    6    7      2224.454025     49878.614448       2.295E-01       2.313E+01
    6    8      2441.063561     50095.223984       7.076E-01       7.503E+00
    6    9      2653.632148     50307.792570       6.743E-01       7.873E+00
    6   10      2862.093302     50516.253725       2.172E-01       2.445E+01
    6   11      3066.473661     50720.634084       4.025E-02       1.319E+02
    6   12      3741.139595     51395.300018       2.060E-02       2.577E+02
    6   13      4192.364492     51846.524915       1.179E-01       4.501E+01
    6   14      4449.451481     52103.611904       4.358E-01       1.218E+01
    6   15      5178.661916     52832.822339       2.058E-01       2.580E+01
    6   16      5408.387380     53062.547803       4.031E-01       1.317E+01
    6   17      5700.833352     53354.993775       5.068E-02       1.048E+02
    6   18      5982.542176     53636.702599       2.557E-01       2.076E+01
    6   19      6317.515598     53971.676021       1.908E-02       2.783E+02
    6   20      6637.170323     54291.330746       3.230E-05       1.643E+05
    6   21      6942.109693     54596.270115       5.359E-01       9.906E+00
    6   22      6999.675556     54653.835979       1.513E-01       3.510E+01
    6   23      7287.924261     54942.084684       8.797E-01       6.035E+00
    6   24      7342.435318     54996.595741       8.179E-04       6.491E+03
    6   25      7396.474275     55050.634698       9.335E-01       5.687E+00
    6   26      7666.486744     55320.647167       7.896E-01       6.724E+00
    6   27      7717.605492     55371.765915       4.061E-03       1.307E+03
    6   28      7768.238051     55422.398474       5.530E-01       9.600E+00
    7    1       150.251408     47804.411831       1.752E-01       3.030E+01
    7    2       415.858289     48070.018711       2.640E-02       2.011E+02
    7    3       934.484959     48588.645382       9.521E-03       5.576E+02
    7    4      1427.081825     49081.242248       2.123E-01       2.500E+01
    7    5      2006.769006     49660.929429       5.886E-02       9.019E+01
    7    6      2227.187667     49881.348090       3.334E-01       1.592E+01
    7    7      2443.782267     50097.942690       8.516E-01       6.234E+00
    7    8      2656.335407     50310.495830       7.869E-01       6.747E+00
    7    9      2864.771917     50518.932340       2.683E-01       1.979E+01
    7   10      3069.125092     50723.285514       2.647E-02       2.006E+02
    7   11      3743.696326     51397.856749       2.334E-02       2.275E+02
    7   12      4194.852934     51849.013356       1.492E-01       3.557E+01
    7   13      4451.889101     52106.049524       3.624E-01       1.465E+01
    7   14      4944.720789     52598.881212       9.702E-01       5.472E+00
    7   15      5180.916796     52835.077219       1.419E-01       3.741E+01
    7   16      5410.571283     53064.731706       5.068E-01       1.048E+01
    7   17      5702.938062     53357.098485       9.180E-02       5.783E+01
    7   18      5984.559724     53638.720147       3.387E-01       1.567E+01
    7   19      6319.440821     53973.601244       3.934E-03       1.349E+03
    7   20      6639.002886     54293.163309       4.567E-03       1.162E+03
    7   21      6943.844304     54598.004726       6.426E-01       8.262E+00
    7   22      7001.401425     54655.561848       1.015E-01       5.228E+01
    7   23      7344.066284     54998.226707       1.533E-03       3.464E+03
    7   24      7398.069300     55052.229723       8.128E-01       6.531E+00
    7   25      7668.009458     55322.169881       9.032E-01       5.878E+00
    7   26      7719.131281     55373.291704       1.645E-02       3.227E+02
    7   27      7769.737487     55423.897910       4.636E-01       1.145E+01
    8    1       152.232888     47806.393311       4.120E-02       1.289E+02
    8    2       418.487640     48072.648063       9.972E-03       5.324E+02
    8    3       937.499593     48591.660016       1.655E-02       3.207E+02
    8    4      1430.199396     49084.359819       7.825E-02       6.785E+01
    8    5      2009.899560     49664.059983       1.221E-02       4.346E+02
    8    6      2230.311618     49884.472041       4.755E-01       1.117E+01
    8    7      2659.427199     50313.587622       9.259E-01       5.734E+00
    8    8      2867.831068     50521.991491       3.332E-01       1.593E+01
    8    9      3072.153606     50726.314029       1.416E-02       3.750E+02
    8   10      3746.616152     51400.776575       2.647E-02       2.006E+02
    8   11      4197.694499     51851.854922       1.888E-01       2.812E+01
    8   12      4454.675331     52108.835754       2.870E-01       1.850E+01
    8   13      4704.499625     52358.660048       9.782E-01       5.427E+00
    8   14      4947.364411     52601.524834       8.132E-01       6.529E+00
    8   15      5183.493177     52837.653600       8.358E-02       6.352E+01
    8   16      5413.065700     53067.226123       6.398E-01       8.298E+00
    8   17      5705.341248     53359.501671       1.534E-01       3.462E+01
    8   18      5986.862925     53641.023348       4.471E-01       1.187E+01
    8   19      6053.000060     53707.160483       9.482E-01       5.599E+00
    8   20      6321.640438     53975.800861       5.425E-04       9.785E+03
    8   21      6641.096235     54295.256658       2.284E-02       2.324E+02
    8   22      6945.820158     54599.980581       7.741E-01       6.858E+00
    8   23      7003.374173     54657.534596       5.682E-02       9.343E+01
    8   24      7345.929493     55000.089916       1.356E-02       3.915E+02
    8   25      7399.896340     55054.056763       6.846E-01       7.755E+00
    8   26      7720.874062     55375.034485       4.075E-02       1.303E+02
    8   27      7771.454851     55425.615274       3.710E-01       1.431E+01
    9    1       154.464652     47808.625075       1.728E-03       3.072E+03
    9    2       421.448918     48075.609341       1.558E-01       3.407E+01
    9    3       940.891661     48595.052084       1.463E-01       3.628E+01
    9    4      1433.705896     49087.866319       5.649E-03       9.398E+02
    9    5      2013.419938     49667.580361       1.470E-03       3.612E+03
    9    6      2233.825780     49887.986203       6.647E-01       7.987E+00
    9    7      2871.272416     50525.432839       4.154E-01       1.278E+01
    9    8      3075.558549     50729.718972       4.812E-03       1.103E+03
    9    9      3749.898234     51404.058657       2.995E-02       1.773E+02
    9   10      4200.887116     51855.047539       2.376E-01       2.234E+01
    9   11      4457.807305     52111.967728       2.136E-01       2.486E+01
    9   12      4707.545091     52361.705514       8.167E-01       6.500E+00
    9   13      4950.332901     52604.493324       6.543E-01       8.113E+00
    9   14      5186.391081     52840.551504       3.643E-02       1.457E+02
    9   15      5415.860969     53070.021392       8.038E-01       6.605E+00
    9   16      5708.042023     53362.202446       2.408E-01       2.205E+01
    9   17      5989.449238     53643.609661       5.860E-01       9.059E+00
    9   18      6055.552273     53709.712695       7.715E-01       6.881E+00
    9   19      6324.113808     53978.274231       1.436E-02       3.698E+02
    9   20      6643.449590     54297.610012       5.994E-02       8.856E+01
    9   21      6948.037423     54602.197846       9.352E-01       5.677E+00
    9   22      7005.593723     54659.754146       2.192E-02       2.422E+02
    9   23      7348.024308     55002.184731       4.130E-02       1.286E+02
    9   24      7401.955279     55056.115702       5.527E-01       9.604E+00
    9   25      7722.833137     55376.993560       8.091E-02       6.561E+01
    9   26      7773.388303     55427.548726       2.788E-01       1.904E+01
   10    1       156.938208     47811.098631       9.591E-02       5.535E+01
   10    2       424.735046     48078.895469       5.135E-01       1.034E+01
   10    3       944.660302     48598.820725       4.380E-01       1.212E+01
   10    4      1437.601107     49091.761530       2.323E-02       2.286E+02
   10    5      2017.330005     49671.490428       4.153E-02       1.278E+02
   10    6      2237.724429     49891.884852       9.128E-01       5.816E+00
   10    7      2875.092471     50529.252894       5.173E-01       1.026E+01
   10    8      3079.339206     50733.499629       1.872E-04       2.835E+04
   10    9      3753.541645     51407.702068       3.370E-02       1.576E+02
   10   10      4204.431183     51858.591606       2.971E-01       1.787E+01
   10   11      4461.284758     52115.445181       1.456E-01       3.646E+01
   10   12      4710.934287     52365.094709       6.551E-01       8.104E+00
   10   13      4953.632610     52607.793033       4.983E-01       1.065E+01
   10   14      5189.609602     52843.770025       6.763E-03       7.850E+02
   10   15      5711.038359     53365.198782       3.600E-01       1.475E+01
   10   16      5992.317813     53646.478235       7.606E-01       6.980E+00
   10   17      6058.391906     53712.552328       5.956E-01       8.913E+00
   10   18      6326.859967     53981.020390       5.138E-02       1.033E+02
   10   19      6646.061818     54300.222241       1.215E-01       4.371E+01
   10   20      6706.311289     54360.471712       8.334E-01       6.370E+00
   10   21      7008.059624     54662.220047       2.282E-03       2.327E+03
   10   22      7350.349790     55004.510213       8.958E-02       5.926E+01
   10   23      7404.246305     55058.406728       4.223E-01       1.257E+01
   10   24      7725.007505     55379.167928       1.413E-01       3.758E+01
   10   25      7775.538800     55429.699223       1.915E-01       2.772E+01
   11    1       159.638287     47813.798710       3.514E-01       1.511E+01
   11    2       948.810501     48602.970924       9.304E-01       5.706E+00
   11    3      1081.169284     48735.329707       7.153E-01       7.422E+00
   11    4      1441.884929     49096.045352       1.616E-01       3.285E+01
   11    5      1797.749876     49451.910299       8.701E-01       6.102E+00
   11    6      2021.629766     49675.790189       1.486E-01       3.572E+01
   11    7      2879.294592     50533.455015       6.428E-01       8.259E+00
   11    8      3083.494809     50737.655232       2.325E-03       2.283E+03
   11    9      3283.596621     50937.757044       9.513E-01       5.580E+00
   11   10      3757.545360     51411.705783       3.762E-02       1.411E+02
   11   11      4208.323754     51862.484177       3.679E-01       1.443E+01
   11   12      4465.106324     52119.266747       8.656E-02       6.133E+01
   11   13      4714.661724     52368.822147       4.997E-01       1.062E+01
   11   14      4957.263371     52611.423794       3.518E-01       1.509E+01
   11   15      5193.147730     52847.308153       1.335E-03       3.976E+03
   11   16      5493.470315     53147.630738       8.733E-01       6.079E+00
   11   17      5714.327920     53368.488343       5.173E-01       1.026E+01
   11   18      5995.461436     53649.621859       9.768E-01       5.435E+00
   11   19      6061.518572     53715.678995       4.278E-01       1.241E+01
   11   20      6329.877552     53984.037975       1.181E-01       4.495E+01
   11   21      6648.931438     54303.091861       2.134E-01       2.488E+01
   11   22      6709.135100     54363.295523       6.441E-01       8.243E+00
   11   23      7010.771116     54664.931539       3.886E-03       1.366E+03
   11   24      7352.904677     55007.065100       1.636E-01       3.245E+01
   11   25      7406.768860     55060.929283       2.982E-01       1.780E+01
   11   26      7727.395731     55381.556154       2.265E-01       2.344E+01
   11   27      7777.906256     55432.066679       1.142E-01       4.649E+01
   12    1       162.545826     47816.706249       7.712E-01       6.883E+00
   12    2       311.160615     47965.321038       6.160E-01       8.618E+00
   12    3      1085.731685     48739.892108       2.825E-01       1.879E+01
   12    4      1446.557834     49100.718257       4.514E-01       1.176E+01
   12    5      1802.446411     49456.606834       5.057E-01       1.050E+01
   12    6      2026.319808     49680.480231       3.398E-01       1.562E+01
   12    7      2883.875109     50538.035532       7.955E-01       6.673E+00
   12    8      3088.024548     50742.184971       1.357E-02       3.912E+02
   12    9      3288.078699     50942.239122       8.648E-01       6.139E+00
   12   10      3761.908273     51416.068696       4.157E-02       1.277E+02
   12   11      4212.563730     51866.724153       4.510E-01       1.177E+01
   12   12      4469.271144     52123.431566       4.024E-02       1.319E+02
   12   13      4718.723215     52372.883638       3.540E-01       1.500E+01
   12   14      4961.223772     52615.384195       2.215E-01       2.396E+01
   12   15      5197.004038     52851.164461       2.727E-02       1.947E+02
   12   16      5497.162610     53151.323033       6.493E-01       8.177E+00
   12   17      5717.909648     53372.070071       7.185E-01       7.389E+00
   12   18      5786.416401     53440.576824       9.686E-01       5.481E+00
   12   19      6064.934316     53719.094739       2.762E-01       1.922E+01
   12   20      6333.164683     53987.325106       2.213E-01       2.399E+01
   12   21      6396.218345     54050.378768       9.275E-01       5.724E+00
   12   22      6652.056347     54306.216770       3.419E-01       1.553E+01
   12   23      6712.220241     54366.380664       4.642E-01       1.144E+01
   12   24      7013.727033     54667.887456       3.316E-02       1.601E+02
   12   25      7070.681631     54724.842054       8.165E-01       6.502E+00
   12   26      7355.687634     55009.848057       2.691E-01       1.973E+01
   12   27      7409.524511     55063.684934       1.872E-01       2.836E+01
   12   28      7729.995735     55384.156158       3.415E-01       1.555E+01
   12   29      7780.490262     55434.650685       5.243E-02       1.013E+02
   13    1       315.098824     47969.259247       1.497E-01       3.547E+01
   13    2      1090.681217     48744.841640       3.441E-02       1.543E+02
   13    3      1451.621983     49105.782406       9.219E-01       5.759E+00
   13    4      1807.528448     49461.688871       2.194E-01       2.420E+01
   13    5      2031.397700     49685.558123       6.337E-01       8.378E+00
   13    6      2888.834563     50542.994986       9.805E-01       5.414E+00
   13    7      3092.927588     50747.088011       3.661E-02       1.450E+02
   13    8      3292.932763     50947.093186       7.758E-01       6.843E+00
   13    9      3766.629221     51420.789644       4.538E-02       1.170E+02
   13   10      4217.149522     51871.309945       5.475E-01       9.696E+00
   13   11      4473.777615     52127.938038       1.024E-02       5.183E+02
   13   12      4723.123658     52377.284081       2.262E-01       2.347E+01
   13   13      4965.513189     52619.673612       1.149E-01       4.620E+01
   13   14      5201.176677     52855.337099       9.191E-02       5.776E+01
   13   15      5501.160090     53155.320513       4.441E-01       1.196E+01
   13   16      5721.784008     53375.944431       9.728E-01       5.457E+00
   13   17      5790.249507     53444.409930       7.168E-01       7.406E+00
   13   18      6068.636391     53722.796814       1.491E-01       3.560E+01
   13   19      6336.719547     53990.879970       3.682E-01       1.442E+01
   13   20      6399.717590     54053.878013       6.889E-01       7.707E+00
   13   21      6655.435577     54309.596000       5.142E-01       1.032E+01
   13   22      6715.567702     54369.728125       3.022E-01       1.757E+01
   13   23      7016.925751     54671.086174       9.688E-02       5.480E+01
   13   24      7073.827468     54727.987891       6.065E-01       8.753E+00
   13   25      7358.694486     55012.854909       4.111E-01       1.291E+01
   13   26      7412.512158     55066.672581       9.579E-02       5.542E+01
   13   27      7732.807585     55386.968008       4.910E-01       1.081E+01
   13   28      7783.290144     55437.450567       1.230E-02       4.318E+02
   14    1       319.372342     47973.532765       3.668E-03       1.447E+03
   14    2      1096.012359     48750.172782       3.590E-02       1.479E+02
   14    3      1812.997652     49467.158075       4.171E-02       1.273E+02
   14    4      3098.203041     50752.363464       7.445E-02       7.131E+01
   14    5      3298.154049     50952.314472       6.832E-01       7.770E+00
   14    6      3771.706928     51425.867351       4.885E-02       1.087E+02
   14    7      4222.080487     51876.240910       6.573E-01       8.077E+00
   14    8      4478.624047     52132.784470       1.175E-05       4.518E+05
   14    9      4727.858919     52382.019342       1.216E-01       4.366E+01
   14   10      4970.129775     52624.290198       3.938E-02       1.348E+02
   14   11      5205.663148     52859.823571       2.026E-01       2.620E+01
   14   12      5505.468984     53159.629407       2.669E-01       1.989E+01
   14   13      5794.380052     53448.540474       4.866E-01       1.091E+01
   14   14      6072.625046     53726.785469       5.581E-02       9.513E+01
   14   15      6340.537223     53994.697646       5.652E-01       9.392E+00
   14   16      6403.494315     54057.654738       4.703E-01       1.129E+01
   14   17      6659.061075     54313.221498       7.344E-01       7.229E+00
   14   18      6719.175878     54373.336301       1.660E-01       3.198E+01
   14   19      7020.364909     54674.525332       2.020E-01       2.628E+01
   14   20      7077.217421     54731.377844       4.137E-01       1.283E+01
   14   21      7361.926381     55016.086804       5.958E-01       8.911E+00
   14   22      7415.731042     55069.891465       3.122E-02       1.700E+02
   14   23      7735.824185     55389.984608       6.796E-01       7.812E+00
   14   24      7786.304809     55440.465232       2.614E-04       2.031E+04
   15    1       323.956059     47978.116482       2.910E-01       1.825E+01
   15    2      1101.721816     48755.882239       3.460E-01       1.534E+01
   15    3      1818.853386     49473.013808       6.379E-03       8.322E+02
   15    4      3103.850031     50758.010453       1.305E-01       4.067E+01
   15    5      3303.745006     50957.905429       5.876E-01       9.034E+00
   15    6      3777.140081     51431.300504       5.176E-02       1.026E+02
   15    7      4227.352728     51881.513151       7.806E-01       6.801E+00
   15    8      4483.808536     52137.968959       1.270E-02       4.179E+02
   15    9      4732.927766     52387.088189       4.612E-02       1.151E+02
   15   10      4975.071751     52629.232174       2.453E-03       2.164E+03
   15   11      5210.460064     52864.620487       3.666E-01       1.448E+01
   15   12      5510.088258     53164.248681       1.269E-01       4.182E+01
   15   13      5798.812904     53452.973327       2.892E-01       1.836E+01
   15   14      6076.897933     53731.058356       5.780E-03       9.185E+02
   15   15      6344.614144     53998.774567       8.195E-01       6.478E+00
   15   16      6407.547493     54061.707916       2.815E-01       1.886E+01
   15   17      6723.044596     54377.205019       6.494E-02       8.175E+01
   15   18      7024.041465     54678.201888       3.555E-01       1.493E+01
   15   19      7080.857467     54735.017890       2.473E-01       2.147E+01
   15   20      7365.375275     55019.535698       8.278E-01       6.413E+00
   15   21      7419.179772     55073.340195       1.189E-03       4.465E+03
   15   22      7472.524133     55126.684556       9.027E-01       5.881E+00
   15   23      7739.044092     55393.204515       9.121E-01       5.820E+00
   15   24      7789.532636     55443.693059       2.309E-02       2.299E+02
   16    1        86.202358     47740.362781       8.943E-01       5.936E+00
   16    2      1825.097437     49479.257860       1.464E-01       3.626E+01
   16    3      3109.867958     50764.028381       2.086E-01       2.545E+01
   16    4      3309.699358     50963.859781       4.915E-01       1.080E+01
   16    5      3782.927297     51437.087720       5.387E-02       9.854E+01
   16    6      4232.966031     51887.126454       9.174E-01       5.787E+00
   16    7      4489.328976     52143.489399       5.108E-02       1.039E+02
   16    8      4738.327920     52392.488343       5.539E-03       9.584E+02
   16    9      4980.336759     52634.497182       1.149E-02       4.622E+02
   16   10      5215.562933     52869.723356       5.909E-01       8.984E+00
   16   11      5515.014420     53169.174843       3.463E-02       1.533E+02
   16   12      5803.543803     53457.704226       1.350E-01       3.933E+01
   16   13      6081.452772     53735.613195       8.848E-03       6.000E+02
   16   14      6411.875139     54066.035562       1.330E-01       3.992E+01
   16   15      6727.171710     54381.332133       8.502E-03       6.244E+02
   16   16      7027.951861     54682.112284       5.640E-01       9.413E+00
   16   17      7084.744137     54738.904560       1.164E-01       4.562E+01
   16   18      7422.856352     55077.016775       1.365E-02       3.890E+02
   16   19      7476.129174     55130.289597       6.490E-01       8.180E+00
   16   20      7792.971316     55447.131739       8.769E-02       6.054E+01
   17    2        89.356002     47743.516425       4.615E-01       1.150E+01
   17    3      1831.730790     49485.891213       4.928E-01       1.077E+01
   17    4      3116.255842     50770.416264       3.128E-01       1.697E+01
   17    5      3316.018336     50970.178759       3.964E-01       1.339E+01
   17    6      3789.067138     51443.227561       5.495E-02       9.661E+01
   17    7      4495.183068     52149.343491       1.174E-01       4.523E+01
   17    8      4744.056954     52398.217377       5.131E-03       1.035E+03
   17    9      4985.921936     52640.082359       7.345E-02       7.228E+01
   17   10      5220.974978     52875.135401       8.802E-01       6.031E+00
   17   11      5520.245373     53174.405796       4.255E-05       1.248E+05
   17   12      5808.571000     53462.731423       3.492E-02       1.520E+02
   17   13      6086.286335     53740.446758       7.482E-02       7.096E+01
   17   14      6416.474940     54070.635363       3.551E-02       1.495E+02
   17   15      6731.554634     54385.715057       6.406E-03       8.287E+02
   17   16      7032.088932     54686.249355       8.337E-01       6.368E+00
   17   17      7088.876198     54743.036621       3.064E-02       1.733E+02
   17   18      7426.758033     55080.918456       7.663E-02       6.928E+01
   17   19      7479.966925     55134.127347       4.219E-01       1.258E+01
   17   20      7796.618021     55450.778444       2.009E-01       2.643E+01
   18    2        92.776798     47746.937220       1.281E-01       4.144E+01
   18    3       226.285803     47880.446226       6.366E-01       8.339E+00
   18    4      1252.556636     48906.717059       3.647E-01       1.456E+01
   18    5      1611.935451     49266.095874       5.946E-01       8.928E+00
   18    6      3123.012866     50777.173289       4.478E-01       1.186E+01
   18    7      3322.699242     50976.859665       3.046E-01       1.743E+01
   18    8      3795.558120     51449.718543       5.478E-02       9.692E+01
   18    9      4501.368560     52155.528983       2.133E-01       2.489E+01
   18   10      4750.112053     52404.272476       4.957E-02       1.071E+02
   18   11      4991.823734     52645.984157       1.946E-01       2.728E+01
   18   12      5525.777684     53179.938107       3.306E-02       1.606E+02
   18   13      5813.891290     53468.051712       1.042E-05       5.093E+05
   18   14      6091.394601     53745.555024       2.131E-01       2.491E+01
   18   15      6421.344007     54075.504430       6.053E-06       8.771E+05
   18   16      6736.189941     54390.350364       6.833E-02       7.770E+01
   18   17      6795.636960     54449.797383       9.278E-01       5.722E+00
   18   18      7093.250738     54747.411161       2.918E-07       1.819E+07
   18   19      7430.881254     55085.041677       1.980E-01       2.681E+01
   18   20      7484.041283     55138.201705       2.339E-01       2.270E+01
   18   21      7800.468125     55454.628548       3.692E-01       1.438E+01
   19    2        96.418356     47750.578779       1.843E-05       2.880E+05
   19    3       231.430836     47885.591259       5.930E-02       8.953E+01
   19    4      1259.855533     48914.015956       1.673E-02       3.173E+02
   19    5      1619.338603     49273.499026       1.367E-01       3.884E+01
   19    6      3130.138626     50784.299049       6.182E-01       8.588E+00
   19    7      3329.741250     50983.901673       2.185E-01       2.429E+01
   19    8      3802.398715     51456.559138       5.316E-02       9.987E+01
   19    9      4071.621068     51725.781491       9.799E-01       5.418E+00
   19   10      4507.881521     52162.041944       3.398E-01       1.562E+01
   19   11      4756.490076     52410.650499       1.427E-01       3.720E+01
   19   12      4998.038245     52652.198668       3.802E-01       1.396E+01
   19   13      5305.441862     52959.602285       8.434E-01       6.295E+00
   19   14      5531.607177     53185.767600       1.430E-01       3.711E+01
   19   15      5819.500772     53473.661195       4.089E-02       1.298E+02
   19   16      6096.771377     53750.931800       4.325E-01       1.228E+01
   19   17      6161.912331     53816.072754       8.686E-01       6.112E+00
   19   18      6426.478591     54080.639014       3.714E-02       1.430E+02
   19   19      6741.073052     54395.233475       2.035E-01       2.609E+01
   19   20      6800.440290     54454.600713       6.065E-01       8.754E+00
   19   21      7097.864292     54752.024715       3.426E-02       1.550E+02
   19   22      7154.053097     54808.213520       7.635E-01       6.954E+00
   19   23      7435.221046     55089.381469       3.849E-01       1.379E+01
   19   24      7488.348187     55142.508610       9.469E-02       5.606E+01
   20    1       100.237922     47754.398345       1.241E-01       4.279E+01
   20    2       236.878124     47891.038547       1.294E-01       4.103E+01
   20    3       645.861903     48300.022326       9.244E-01       5.743E+00
   20    4      1267.541022     48921.701445       1.393E-01       3.811E+01
   20    5      1627.127435     49281.287858       3.361E-03       1.580E+03
   20    6      3137.631119     50791.791542       8.297E-01       6.398E+00
   20    7      3337.143067     50991.303490       1.416E-01       3.750E+01
   20    8      3809.587357     51463.747780       4.998E-02       1.062E+02
   20    9      4078.678217     51732.838640       8.986E-01       5.908E+00
   20   10      4514.721977     52168.882400       4.966E-01       1.069E+01
   20   11      4763.187550     52417.347973       2.875E-01       1.847E+01
   20   12      5004.560220     52658.720643       6.346E-01       8.365E+00
   20   13      5311.728221     52965.888644       5.219E-01       1.017E+01
   20   14      5537.727904     53191.888327       3.384E-01       1.569E+01
   20   15      5825.394458     53479.554881       1.675E-01       3.169E+01
   20   16      6102.410939     53756.571362       7.400E-01       7.174E+00
   20   17      6167.493448     53821.653871       5.327E-01       9.967E+00
   20   18      6431.873807     54086.034230       1.571E-01       3.380E+01
   20   19      6494.038285     54148.198708       9.887E-01       5.369E+00
   20   20      6746.197799     54400.358222       4.204E-01       1.263E+01
   20   21      6805.508657     54459.669080       3.405E-01       1.559E+01
   20   22      7102.712193     54756.872616       1.428E-01       3.718E+01
   20   23      7158.825981     54812.986404       4.706E-01       1.128E+01
   20   24      7439.772042     55093.932465       6.439E-01       8.245E+00
   20   25      7492.884468     55147.044891       1.496E-02       3.548E+02
   21    1       104.186788     47758.347211       4.663E-01       1.139E+01
   21    2       242.512836     47896.673259       9.087E-01       5.842E+00
   21    3       523.812576     48177.972999       6.491E-01       8.178E+00
   21    4       653.161233     48307.321656       9.510E-02       5.582E+01
   21    5       783.396937     48437.557360       5.617E-01       9.452E+00
   21    6      1275.616900     48929.777323       7.984E-01       6.650E+00
   21    7      1635.304721     49289.465144       2.565E-01       2.069E+01
   21    8      3344.903520     50999.063943       7.719E-02       6.877E+01
   21    9      3817.122459     51471.282882       4.521E-02       1.174E+02
   21   10      4086.086882     51740.247305       8.231E-01       6.450E+00
   21   11      4521.884768     52176.045191       6.839E-01       7.763E+00
   21   12      4770.202066     52424.362489       4.859E-01       1.093E+01
   21   13      5011.386959     52665.547382       9.600E-01       5.530E+00
   21   14      5318.328181     52972.488604       2.686E-01       1.976E+01
   21   15      5544.132554     53198.292977       6.266E-01       8.473E+00
   21   16      5831.566429     53485.726852       3.886E-01       1.366E+01
   21   17      6173.363942     53827.524365       2.671E-01       1.987E+01
   21   18      6437.523031     54091.683454       3.688E-01       1.440E+01
   21   19      6499.607300     54153.767723       6.191E-01       8.575E+00
   21   20      6751.554954     54405.715376       7.269E-01       7.304E+00
   21   21      6810.837974     54464.998397       1.424E-01       3.729E+01
   21   22      7107.788745     54761.949168       3.341E-01       1.589E+01
   21   23      7163.847401     54818.007824       2.377E-01       2.233E+01
   21   24      7444.523718     55098.684141       9.796E-01       5.420E+00
   21   25      7497.645965     55151.806388       5.174E-03       1.026E+03
   21   26      7550.251128     55204.411551       6.837E-01       7.765E+00
   22    1       108.235484     47762.395907       9.408E-01       5.643E+00
   22    2       531.196102     48185.356525       8.125E-03       6.534E+02
   22    3       660.843463     48315.003886       1.577E-01       3.366E+01
   22    4       791.304298     48445.464721       8.019E-03       6.620E+02
   22    5      1643.871547     49298.031970       9.389E-01       5.654E+00
   22    6      2434.973525     50089.133948       8.531E-01       6.223E+00
   22    7      3353.021125     51007.181548       2.956E-02       1.796E+02
   22    8      3825.002395     51479.162818       3.894E-02       1.363E+02
   22    9      4093.819984     51747.980407       7.546E-01       7.035E+00
   22   10      4529.371959     52183.532382       9.014E-01       5.889E+00
   22   11      4777.524162     52431.684585       7.374E-01       7.199E+00
   22   12      5325.241099     52979.401522       9.376E-02       5.662E+01
   22   13      5620.792273     53274.952696       9.314E-01       5.700E+00
   22   14      5838.009016     53492.169439       7.111E-01       7.465E+00
   22   15      5905.439271     53559.599694       8.510E-01       6.238E+00
   22   16      6179.519239     53833.679662       8.623E-02       6.157E+01
   22   17      6443.418720     54097.579143       6.799E-01       7.808E+00
   22   18      6505.451108     54159.611531       3.240E-01       1.638E+01
   22   19      6816.425456     54470.585879       2.600E-02       2.042E+02
   22   20      7113.084155     54767.244578       6.157E-01       8.622E+00
   22   21      7169.115878     54823.276301       7.775E-02       6.828E+01
   22   22      7502.627551     55156.787974       7.522E-02       7.058E+01
   22   23      7555.153097     55209.313520       3.973E-01       1.336E+01
   23    1       412.942913     48067.103336       6.171E-01       8.602E+00
   23    2       538.955027     48193.115450       4.499E-01       1.180E+01
   23    3       799.583190     48453.743612       3.651E-01       1.454E+01
   23    4       930.740761     48584.901184       3.060E-01       1.735E+01
   23    5      2226.464203     49880.624626       4.643E-01       1.143E+01
   23    6      2443.831859     50097.992282       3.813E-01       1.392E+01
   23    7      2657.131490     50311.291913       8.981E-01       5.911E+00
   23    8      3361.494622     51015.655045       3.390E-03       1.566E+03
   23    9      3833.225525     51487.385948       3.141E-02       1.690E+02
   23   10      4101.893940     51756.054363       6.957E-01       7.631E+00
   23   11      5332.462440     52986.622863       7.653E-03       6.937E+02
   23   12      5627.705298     53281.865721       5.495E-01       9.662E+00
   23   13      5912.095632     53566.256055       4.826E-01       1.100E+01
   23   14      6185.954115     53840.114538       3.757E-03       1.413E+03
   23   15      6511.569220     54165.729643       1.163E-01       4.564E+01
   23   16      6822.264834     54476.425257       4.071E-03       1.304E+03
   23   17      7118.593072     54772.753495       9.913E-01       5.355E+00
   23   18      7174.625714     54828.786136       3.685E-03       1.441E+03
   23   19      7507.822877     55161.983300       2.340E-01       2.269E+01
   23   20      7560.291447     55214.451869       1.790E-01       2.966E+01
   24    1       157.817981     47811.978404       1.898E-01       2.797E+01
   24    2       420.563142     48074.723565       6.869E-05       7.729E+04
   24    3       939.655204     48593.815627       2.078E-02       2.555E+02
   24    4      1433.310841     49087.471264       2.052E-01       2.587E+01
   24    5      2014.622568     49668.782991       6.656E-01       7.976E+00
   24    6      2235.744446     49889.904869       9.396E-02       5.650E+01
   24    7      2453.053920     50107.214343       8.583E-02       6.185E+01
   24    8      2666.296669     50320.457092       4.569E-01       1.162E+01
   24    9      3370.322831     51024.483254       4.031E-03       1.317E+03
   24   10      3841.790188     51495.950611       2.308E-02       2.300E+02
   24   11      4110.298764     51764.459187       6.443E-01       8.240E+00
   24   12      5108.205951     52762.366374       6.663E-01       7.967E+00
   24   13      5339.986021     52994.146444       1.871E-02       2.838E+02
   24   14      5634.934607     53289.095030       2.578E-01       2.059E+01
   24   15      5919.051803     53573.212226       2.089E-01       2.541E+01
   24   16      6192.661470     53846.821893       3.208E-02       1.655E+02
   24   17      6517.955366     54172.115788       1.071E-02       4.957E+02
   24   18      6828.348989     54482.509412       8.808E-02       6.027E+01
   24   19      6886.950882     54541.111305       8.022E-01       6.618E+00
   24   20      7180.370505     54834.530928       2.751E-02       1.930E+02
   24   21      7235.813791     54889.974214       7.505E-01       7.073E+00
   24   22      7513.222536     55167.382959       4.886E-01       1.087E+01
   24   23      7565.659912     55219.820335       4.239E-02       1.252E+02
   25    1       163.452840     47817.613262       4.030E-02       1.317E+02
   25    2       428.549126     48082.709549       6.606E-01       8.036E+00
   25    3       948.946213     48603.106636       7.460E-01       7.116E+00
   25    4      1081.551154     48735.711577       8.966E-01       5.921E+00
   25    5      1442.969097     49097.129520       2.063E-02       2.573E+02
   25    6      2024.322337     49678.482760       1.389E-01       3.823E+01
   25    7      2245.396522     49899.556945       7.699E-03       6.896E+02
   25    8      2462.645162     50116.805585       2.343E-03       2.266E+03
   25    9      2675.820271     50329.980694       1.507E-01       3.523E+01
   25   10      3379.504688     51033.665111       3.742E-02       1.419E+02
   25   11      3850.694699     51504.855122       1.464E-02       3.627E+02
   25   12      4119.039690     51773.200113       6.025E-01       8.812E+00
   25   13      5116.216824     52770.377247       3.707E-01       1.432E+01
   25   14      5347.805231     53001.965654       1.334E-01       3.979E+01
   25   15      5642.464962     53296.625385       7.110E-02       7.467E+01
   25   16      5926.299481     53580.459904       4.432E-02       1.198E+02
   25   17      6199.633054     53853.793477       1.817E-01       2.922E+01
   25   18      6524.602089     54178.762512       2.026E-02       2.620E+02
   25   19      6834.669093     54488.829516       2.876E-01       1.846E+01
   25   20      6893.181195     54547.341618       4.369E-01       1.215E+01
   25   21      7186.342169     54840.502592       1.598E-01       3.323E+01
   25   22      7241.697850     54895.858273       4.066E-01       1.306E+01
   25   23      7518.815142     55172.975565       8.447E-01       6.285E+00
   25   24      7571.252642     55225.413065       4.007E-04       1.325E+04
   25   25      7623.206569     55277.366992       7.325E-01       7.247E+00
   26    1       169.220753     47823.381176       6.528E-01       8.132E+00
   26    2       316.757158     47970.917581       3.856E-01       1.377E+01
   26    3      1091.345896     48745.506319       5.535E-02       9.592E+01
   26    4      1453.011986     49107.172409       5.771E-01       9.199E+00
   26    5      1809.909048     49464.069471       8.805E-01       6.029E+00
   26    6      2034.391425     49688.551848       8.826E-03       6.015E+02
   26    7      2255.426644     49909.587067       2.478E-01       2.142E+01
   26    8      2472.609818     50126.770241       1.636E-01       3.244E+01
   26    9      2685.705144     50339.865566       7.235E-03       7.338E+02
   26   10      2894.589692     50548.750115       8.027E-01       6.614E+00
   26   11      3389.039291     51043.199714       1.101E-01       4.823E+01
   26   12      3859.937365     51514.097788       7.053E-03       7.527E+02
   26   13      4128.106688     51782.267111       5.680E-01       9.346E+00
   26   14      5124.542617     52778.703040       1.580E-01       3.361E+01
   26   15      5355.913177     53010.073600       3.559E-01       1.492E+01
   26   16      5650.289868     53304.450291       3.580E-04       1.483E+04
   26   17      5933.831772     53587.992195       1.883E-03       2.819E+03
   26   18      6206.858912     53861.019335       4.604E-01       1.153E+01
   26   19      6271.003403     53925.163826       7.374E-01       7.199E+00
   26   20      6531.500417     54185.660840       1.561E-01       3.402E+01
   26   21      6592.767209     54246.927632       9.084E-01       5.844E+00
   26   22      6841.213791     54495.374214       6.098E-01       8.706E+00
   26   23      6899.675978     54553.836401       1.725E-01       3.078E+01
   26   24      7192.531519     54846.691942       4.085E-01       1.300E+01
   26   25      7247.829428     54901.989851       1.590E-01       3.338E+01
   26   26      7577.061670     55231.222093       6.428E-02       8.259E+01
   26   27      7628.920665     55283.081088       3.960E-01       1.340E+01
   27    2       324.651311     47978.811734       5.757E-02       9.221E+01
   27    3      1101.526538     48755.686961       2.664E-01       1.993E+01
   27    4      1820.372386     49474.532809       1.625E-01       3.267E+01
   27    5      2044.840286     49699.000709       3.334E-01       1.592E+01
   27    6      2265.846050     49920.006473       8.445E-01       6.287E+00
   27    7      2482.951860     50137.112283       5.966E-01       8.898E+00
   27    8      2695.954991     50350.115414       5.389E-02       9.851E+01
   27    9      2904.760278     50558.920701       4.036E-01       1.315E+01
   27   10      3398.925937     51053.086360       2.291E-01       2.317E+01
   27   11      3869.516467     51523.676890       1.641E-03       3.234E+03
   27   12      4137.504726     51791.665148       5.429E-01       9.779E+00
   27   13      4895.227896     52549.388319       6.943E-01       7.646E+00
   27   14      5133.175943     52787.336366       3.369E-02       1.576E+02
   27   15      5364.303753     53018.464176       6.883E-01       7.713E+00
   27   16      5658.401352     53312.561775       5.473E-02       9.700E+01
   27   17      5941.639404     53595.799827       9.197E-02       5.772E+01
   27   18      6214.327735     53868.488158       8.724E-01       6.086E+00
   27   19      6278.411933     53932.572356       3.613E-01       1.469E+01
   27   20      6538.640048     54192.800471       4.263E-01       1.245E+01
   27   21      6599.808061     54253.968484       4.889E-01       1.086E+01
   27   22      6906.427446     54560.587869       2.559E-02       2.075E+02
   27   23      7198.928258     54853.088681       7.792E-01       6.813E+00
   27   24      7254.203927     54908.364350       2.257E-02       2.352E+02
   27   25      7583.077601     55237.238024       2.432E-01       2.183E+01
   27   26      7634.871640     55289.032063       1.535E-01       3.458E+01
   28    2      1831.206593     49485.367016       2.584E-02       2.054E+02
   28    3      2706.574094     50360.734517       3.152E-01       1.684E+01
   28    4      2915.280048     50569.440471       1.296E-01       4.098E+01
   28    5      3409.164350     51063.324773       4.020E-01       1.321E+01
   28    6      3879.430267     51533.590690       9.639E-05       5.508E+04
   28    7      4147.229012     51801.389435       5.261E-01       1.009E+01
   28    8      4904.356756     52558.517179       4.322E-01       1.228E+01
   28    9      5142.110949     52796.271372       9.908E-04       5.358E+03
   28   10      5666.790216     53320.950639       2.404E-01       2.208E+01
   28   11      5949.711872     53603.872295       3.217E-01       1.650E+01
   28   12      6286.102920     53940.263343       1.113E-01       4.768E+01
   28   13      6546.005855     54200.166278       8.353E-01       6.356E+00
   28   14      6607.128238     54261.288661       1.890E-01       2.809E+01
   28   15      6913.425231     54567.585654       1.069E-02       4.964E+02
   28   16      7260.811645     54914.972068       1.133E-02       4.687E+02
   28   17      7315.544824     54969.705247       8.030E-01       6.611E+00
   28   18      7589.287384     55243.447807       5.439E-01       9.762E+00
   28   19      7641.050932     55295.211355       2.099E-02       2.530E+02
   28   20      7692.425434     55346.585857       9.835E-01       5.398E+00
   29    2       229.841561     47884.001984       7.167E-01       7.408E+00
   29    3      1254.911439     48909.071862       2.682E-01       1.980E+01
   29    4      1615.030909     49269.191332       7.956E-01       6.673E+00
   29    5      1842.425602     49496.586025       5.497E-01       9.659E+00
   29    6      2717.567856     50371.728279       8.121E-01       6.537E+00
   29    7      2926.152767     50580.313190       4.958E-03       1.071E+03
   29    8      3419.756069     51073.916492       6.371E-01       8.333E+00
   29    9      3889.677008     51543.837431       4.543E-03       1.168E+03
   29   10      4157.276349     51811.436772       5.193E-01       1.022E+01
   29   11      4417.067465     52071.227888       9.381E-01       5.659E+00
   29   12      4669.150005     52323.310428       7.798E-01       6.808E+00
   29   13      4913.798353     52567.958776       2.332E-01       2.277E+01
   29   14      5151.341358     52805.501780       6.061E-02       8.759E+01
   29   15      5453.385680     53107.546103       6.352E-01       8.357E+00
   29   16      5675.446310     53329.606733       5.601E-01       9.479E+00
   29   17      5958.037794     53612.198217       6.951E-01       7.638E+00
   29   18      6024.398615     53678.559038       7.463E-01       7.114E+00
   29   19      6294.069237     53948.229660       3.435E-03       1.546E+03
   29   20      6614.716132     54268.876555       2.597E-02       2.044E+02
   29   21      6920.658106     54574.818529       1.392E-01       3.813E+01
   29   22      6978.410061     54632.570484       6.216E-01       8.540E+00
   29   23      7267.641533     54921.801956       1.366E-01       3.887E+01
   29   24      7322.266518     54976.426941       4.104E-01       1.293E+01
   29   25      7595.682952     55249.843375       9.672E-01       5.489E+00
   29   26      7647.448549     55301.608972       1.212E-02       4.381E+02
   29   27      7698.696769     55352.857192       5.601E-01       9.479E+00
   30    2       237.438781     47891.599204       3.832E-04       1.385E+04
   30    3      1266.313552     48920.473975       6.978E-02       7.608E+01
   30    4      1626.614360     49280.774783       5.178E-02       1.025E+02
   30    5      2937.380827     50591.541250       5.390E-02       9.849E+01
   30    6      3430.699503     51084.859926       9.426E-01       5.632E+00
   30    7      3624.928570     51279.088993       8.937E-01       5.940E+00
   30    8      3900.254924     51554.415347       1.759E-02       3.019E+02
   30    9      4167.647004     51821.807427       5.219E-01       1.017E+01
   30   10      4427.224804     52081.385227       8.273E-01       6.417E+00
   30   11      4679.101644     52333.262067       5.846E-01       9.081E+00
   30   12      4923.543887     52577.704310       9.649E-02       5.502E+01
   30   13      5160.860846     52815.021269       2.109E-01       2.517E+01
   30   14      5462.572026     53116.732449       3.030E-01       1.752E+01
   30   15      5753.154233     53407.314656       7.636E-01       6.953E+00
   30   16      6032.913626     53687.074049       3.492E-01       1.520E+01
   30   17      6302.298359     53956.458782       4.949E-02       1.073E+02
   30   18      6622.559821     54276.720244       1.431E-02       3.710E+02
   30   19      6928.112100     54582.272523       4.190E-01       1.267E+01
   30   20      6985.781104     54639.941527       2.669E-01       1.989E+01
   30   21      7274.679976     54928.840398       4.062E-01       1.307E+01
   30   22      7329.240104     54983.400527       1.396E-01       3.802E+01
   30   23      7654.053110     55308.213533       1.379E-01       3.850E+01
   30   24      7705.212777     55359.373200       2.423E-01       2.191E+01
   31    1       245.234665     47899.395087       7.982E-01       6.651E+00
   31    2       524.842864     48179.003287       3.692E-01       1.438E+01
   31    3       654.316535     48308.476958       4.653E-04       1.141E+04
   31    4       785.134081     48439.294503       1.933E-01       2.746E+01
   31    5      1638.576175     49292.736597       2.188E-01       2.427E+01
   31    6      2948.968472     50603.128895       2.985E-01       1.779E+01
   31    7      3153.069241     50807.229664       6.544E-01       8.113E+00
   31    8      3636.066292     51290.226714       6.550E-01       8.105E+00
   31    9      3911.162237     51565.322659       4.235E-02       1.253E+02
   31   10      4178.340392     51832.500815       5.346E-01       9.930E+00
   31   11      4437.699328     52091.859751       7.345E-01       7.228E+00
   31   12      4689.356068     52343.516491       4.237E-01       1.253E+01
   31   13      4933.589654     52587.750077       2.011E-02       2.640E+02
   31   14      5170.663169     52824.823592       4.475E-01       1.186E+01
   31   15      5472.056120     53126.216543       9.061E-02       5.859E+01
   31   16      5762.278960     53416.439383       3.672E-01       1.446E+01
   31   17      6041.720467     53695.880890       9.617E-02       5.520E+01
   31   18      6310.777016     53964.937439       2.576E-01       2.061E+01
   31   19      6374.013497     54028.173920       9.493E-01       5.592E+00
   31   20      6630.646249     54284.806672       1.645E-01       3.228E+01
   31   21      6691.014706     54345.175129       8.135E-01       6.526E+00
   31   22      6935.772651     54589.933074       8.517E-01       6.233E+00
   31   23      6993.411039     54647.571461       5.520E-02       9.618E+01
   31   24      7281.912446     54936.072869       8.222E-01       6.457E+00
   31   25      7336.453056     54990.613478       9.520E-03       5.577E+02
   31   26      7660.851638     55315.012061       4.055E-01       1.309E+01
   31   27      7711.959786     55366.120209       5.107E-02       1.040E+02
   32    1       535.375038     48189.535461       2.200E-01       2.413E+01
   32    2       796.458330     48450.618753       3.135E-01       1.693E+01
   32    3       927.653458     48581.813881       3.880E-01       1.368E+01
   32    4      2960.918134     50615.078557       7.585E-01       6.999E+00
   32    5      3164.887337     50819.047760       2.908E-01       1.826E+01
   32    6      3647.528600     51301.689023       4.379E-01       1.212E+01
   32    7      3922.397249     51576.557672       8.254E-02       6.432E+01
   32    8      4189.353738     51843.514161       5.596E-01       9.487E+00
   32    9      4448.476582     52102.637005       6.556E-01       8.098E+00
   32   10      4699.916410     52354.076833       2.950E-01       1.800E+01
   32   11      4943.931238     52598.091661       5.033E-04       1.055E+04
   32   12      5180.738633     52834.899056       7.651E-01       6.939E+00
   32   13      5481.830234     53135.990656       2.539E-03       2.091E+03
   32   14      5771.697558     53425.857981       1.112E-01       4.776E+01
   32   15      6050.805110     53704.965533       5.721E-04       9.280E+03
   32   16      6319.493104     53973.653527       6.309E-01       8.415E+00
   32   17      6382.622911     54036.783334       4.750E-01       1.118E+01
   32   18      6638.959757     54293.120180       4.820E-01       1.101E+01
   32   19      6699.225250     54353.385672       3.787E-01       1.402E+01
   32   20      7001.285670     54655.446093       2.944E-03       1.803E+03
   32   21      7343.892095     54998.052518       3.441E-02       1.543E+02
   32   22      7397.859083     55052.019506       6.325E-01       8.394E+00
   32   23      7667.825132     55321.985555       8.161E-01       6.505E+00
   32   24      7718.925141     55373.085564       2.328E-03       2.280E+03
   32   25      7769.547034     55423.707457       6.211E-01       8.547E+00
   33    1       159.336690     47813.497113       1.262E-01       4.205E+01
   33    2       420.407294     48074.567717       1.513E-03       3.508E+03
   33    3       939.728084     48593.888507       1.311E-01       4.049E+01
   33    4      1434.272227     49088.432649       1.409E-01       3.767E+01
   33    5      2238.841181     49893.001604       7.523E-01       7.057E+00
   33    6      3177.042298     50831.202721       6.506E-02       8.160E+01
   33    7      3659.323707     51313.484130       2.546E-01       2.085E+01
   33    8      3933.958125     51588.118548       1.424E-01       3.728E+01
   33    9      4200.681046     51854.841469       5.955E-01       8.915E+00
   33   10      4459.568516     52113.728938       5.937E-01       8.943E+00
   33   11      4710.778240     52364.938663       1.952E-01       2.720E+01
   33   12      4954.564632     52608.725055       3.279E-02       1.619E+02
   33   13      5491.885149     53146.045572       3.984E-02       1.332E+02
   33   14      5781.399945     53435.560368       3.319E-03       1.599E+03
   33   15      6060.155076     53714.315499       7.051E-02       7.529E+01
   33   16      6391.520338     54045.680761       1.562E-01       3.400E+01
   33   17      6647.482046     54301.642469       9.666E-01       5.493E+00
   33   18      6707.711989     54361.872412       1.023E-01       5.191E+01
   33   19      7009.389910     54663.550333       1.216E-01       4.364E+01
   33   20      7066.343431     54720.503854       6.076E-01       8.738E+00
   33   21      7351.542012     55005.702435       2.239E-01       2.371E+01
   33   22      7405.406887     55059.567310       2.618E-01       2.028E+01
   33   23      7726.094951     55380.255374       1.078E-01       4.924E+01
   33   24      7776.613128     55430.773551       2.642E-01       2.009E+01
   34    2       165.994340     47820.154763       1.474E-01       3.601E+01
   34    3      1084.995484     48739.155907       2.134E-01       2.487E+01
   34    4      1447.306362     49101.466785       2.219E-01       2.393E+01
   34    5      2030.188752     49684.349175       2.594E-01       2.047E+01
   34    6      2251.877640     49906.038063       8.596E-02       6.176E+01
   34    7      2469.761746     50123.922168       3.628E-01       1.463E+01
   34    8      3189.537562     50843.697985       1.831E-03       2.899E+03
   34    9      3671.446144     51325.606567       1.132E-01       4.688E+01
   34   10      3945.843458     51600.003881       2.268E-01       2.340E+01
   34   11      4212.322660     51866.483083       6.474E-01       8.201E+00
   34   12      4470.966323     52125.126746       5.464E-01       9.716E+00
   34   13      4721.939112     52376.099535       1.208E-01       4.395E+01
   34   14      4965.486141     52619.646564       1.110E-01       4.782E+01
   34   15      5274.866372     52929.026795       8.369E-01       6.344E+00
   34   16      5502.211865     53156.372288       1.999E-01       2.655E+01
   34   17      5791.374413     53445.534836       4.806E-02       1.105E+02
   34   18      6069.756926     53723.917349       3.093E-01       1.717E+01
   34   19      6400.688012     54054.848435       8.967E-03       5.921E+02
   34   20      6716.455923     54370.616345       2.983E-04       1.780E+04
   34   21      7017.707878     54671.868301       4.175E-01       1.272E+01
   34   22      7074.570097     54728.730520       2.344E-01       2.265E+01
   34   23      7359.386996     55013.547418       5.827E-01       9.111E+00
   34   24      7413.201342     55067.361765       4.792E-02       1.108E+02
   34   25      7733.453042     55387.613465       3.743E-01       1.418E+01
   34   26      7783.912266     55438.072689       5.294E-02       1.003E+02
   35    2       322.277906     47976.438329       6.180E-05       8.590E+04
   35    3      1098.066969     48752.227392       2.992E-01       1.774E+01
   35    4      1818.628719     49472.789142       4.275E-01       1.242E+01
   35    5      2043.641973     49697.802396       2.543E-02       2.087E+02
   35    6      2265.265333     49919.425756       9.299E-02       5.709E+01
   35    7      2483.057475     50137.217898       5.583E-03       9.510E+02
   35    8      2696.733205     50350.893628       7.439E-01       7.136E+00
   35    9      3202.377500     50856.537923       1.248E-01       4.255E+01
   35   10      3683.895507     51338.055930       2.482E-02       2.139E+02
   35   11      3958.051417     51612.211840       3.415E-01       1.555E+01
   35   12      4224.282633     51878.443056       7.145E-01       7.430E+00
   35   13      4482.668857     52136.829280       5.127E-01       1.035E+01
   35   14      4733.396010     52387.556433       6.815E-02       7.790E+01
   35   15      4976.692527     52630.852950       2.284E-01       2.325E+01
   35   16      5285.710711     52939.871134       5.012E-01       1.059E+01
   35   17      5512.802601     53166.963024       4.772E-01       1.113E+01
   35   18      5801.608961     53455.769384       2.450E-01       2.167E+01
   35   19      6079.593835     53733.754257       7.138E-01       7.437E+00
   35   20      6144.878599     53799.039022       6.115E-01       8.682E+00
   35   21      6410.110561     54064.270984       4.401E-02       1.206E+02
   35   22      6725.440703     54379.601126       8.392E-02       6.326E+01
   35   23      6784.975989     54439.136412       9.464E-01       5.609E+00
   35   24      7026.215407     54680.375829       8.890E-01       5.972E+00
   35   25      7083.050546     54737.210969       3.241E-02       1.638E+02
   35   26      7421.223813     55075.384236       6.561E-03       8.091E+02
   35   27      7474.515118     55128.675541       7.574E-01       7.010E+00
   35   28      7740.980102     55395.140524       8.019E-01       6.620E+00
   35   29      7791.426835     55445.587258       3.773E-03       1.407E+03
   36    2      1832.465931     49486.626354       1.167E-02       4.548E+02
   36    3      2057.474610     49711.635033       7.101E-01       7.476E+00
   36    4      2279.038574     49933.198997       8.359E-01       6.351E+00
   36    5      2496.711702     50150.872125       2.218E-01       2.393E+01
   36    6      2710.280507     50364.440930       1.513E-01       3.510E+01
   36    7      3215.567963     50869.728386       4.551E-01       1.167E+01
   36    8      3696.670883     51350.831306       1.055E-03       5.033E+03
   36    9      3970.581864     51624.742287       4.921E-01       1.079E+01
   36   10      4236.554634     51890.715057       8.012E-01       6.626E+00
   36   11      4494.674033     52148.834456       4.923E-01       1.078E+01
   36   12      4745.146569     52399.306991       3.344E-02       1.587E+02
   36   13      4988.180691     52642.341114       3.775E-01       1.406E+01
   36   14      5296.847212     52951.007635       2.550E-01       2.082E+01
   36   15      5523.646181     53177.806604       8.605E-01       6.170E+00
   36   16      5812.090947     53466.251370       5.886E-01       9.019E+00
   36   17      6154.889618     53809.050041       2.368E-01       2.242E+01
   36   18      6419.771370     54073.931793       2.659E-01       1.997E+01
   36   19      6482.018861     54136.179284       8.353E-01       6.355E+00
   36   20      6734.648587     54388.809010       3.580E-01       1.483E+01
   36   21      6794.054637     54448.215060       4.480E-01       1.185E+01
   36   22      7091.767373     54745.927796       1.692E-02       3.137E+02
   36   23      7148.023829     54802.184252       9.201E-01       5.770E+00
   36   24      7429.456503     55083.616926       1.485E-01       3.575E+01
   36   25      7482.626304     55136.786727       3.284E-01       1.616E+01
   36   26      7799.139813     55453.300236       1.280E-01       4.146E+01
   37    2       231.783647     47885.944070       2.263E-01       2.346E+01
   37    3      1257.839157     48911.999580       3.627E-04       1.464E+04
   37    4      1618.780158     49272.940581       3.556E-01       1.493E+01
   37    5      1846.679814     49500.840237       7.851E-01       6.762E+00
   37    6      2724.166064     50378.326487       1.116E-02       4.758E+02
   37    7      3428.041012     51082.201435       8.194E-01       6.479E+00
   37    8      3709.772309     51363.932732       5.452E-02       9.737E+01
   37    9      3983.435497     51637.595920       6.861E-01       7.738E+00
   37   10      4249.138115     51903.298537       9.108E-01       5.829E+00
   37   11      4506.978271     52161.138694       4.853E-01       1.094E+01
   37   12      4757.188379     52411.348802       1.290E-02       4.116E+02
   37   13      4999.948162     52654.108585       5.508E-01       9.638E+00
   37   14      5308.268146     52962.428569       9.423E-02       5.634E+01
   37   15      5604.934392     53259.094815       6.339E-01       8.374E+00
   37   16      5890.410830     53544.571253       5.552E-01       9.562E+00
   37   17      6165.178798     53819.339221       3.510E-02       1.512E+02
   37   18      6429.654475     54083.814898       6.727E-01       7.892E+00
   37   19      6491.803309     54145.963732       3.694E-01       1.437E+01
   37   20      6744.059738     54398.220161       8.199E-01       6.475E+00
   37   21      6803.407022     54457.567445       1.274E-01       4.168E+01
   37   22      7100.701685     54754.862108       1.966E-01       2.701E+01
   37   23      7156.822422     54810.982845       4.273E-01       1.242E+01
   37   24      7437.879285     55092.039708       4.775E-01       1.112E+01
   37   25      7490.983282     55145.143705       7.069E-02       7.510E+01
   38    2       240.568869     47894.729292       3.353E-01       1.583E+01
   38    3       518.130959     48172.291382       6.776E-01       7.835E+00
   38    4       647.329771     48301.490194       2.410E-02       2.203E+02
   38    5       778.632279     48432.792702       2.380E-01       2.231E+01
   38    6      1272.138525     48926.298948       9.958E-01       5.331E+00
   38    7      1633.323435     49287.483858       8.446E-02       6.286E+01
   38    8      2738.408926     50392.569349       3.774E-01       1.407E+01
   38    9      2947.431610     50601.592033       4.955E-01       1.071E+01
   38   10      3441.753724     51095.914147       3.806E-01       1.395E+01
   38   11      3723.200711     51377.361134       1.983E-01       2.677E+01
   38   12      3996.605241     51650.765664       9.293E-01       5.713E+00
   38   13      4519.583824     52173.744247       4.907E-01       1.082E+01
   38   14      4769.519079     52423.679502       2.877E-03       1.845E+03
   38   15      5011.993272     52666.153695       7.406E-01       7.168E+00
   38   16      5319.965867     52974.126290       1.334E-02       3.979E+02
   38   17      5616.233578     53270.394001       3.076E-01       1.726E+01
   38   18      5901.327184     53555.487607       2.194E-01       2.420E+01
   38   19      6175.728255     53829.888678       1.278E-02       4.153E+02
   38   20      6501.858056     54156.018479       8.768E-02       6.054E+01
   38   21      6813.012607     54467.173030       1.493E-03       3.556E+03
   38   22      7109.833271     54763.993694       5.724E-01       9.274E+00
   38   23      7165.880542     54820.040965       1.145E-01       4.638E+01
   38   24      7446.468501     55100.628924       9.890E-01       5.368E+00
   38   25      7499.567189     55153.727612       2.310E-03       2.298E+03
   38   26      7552.161680     55206.322103       7.693E-01       6.901E+00
   39    2       530.621369     48184.781792       2.465E-01       2.153E+01
   39    3       792.194507     48446.354930       5.883E-01       9.024E+00
   39    4       923.717690     48577.878113       1.889E-01       2.810E+01
   39    5      2961.874666     50616.035089       6.144E-02       8.641E+01
   39    6      3455.780301     51109.940724       9.790E-02       5.423E+01
   39    7      3736.957941     51391.118364       4.458E-01       1.191E+01
   39    8      4532.485321     52186.645744       5.109E-01       1.039E+01
   39    9      4782.136392     52436.296815       1.226E-05       4.331E+05
   39   10      5024.311020     52678.471443       9.386E-01       5.656E+00
   39   11      5331.935110     52986.095533       4.652E-03       1.141E+03
   39   12      5627.812498     53281.972921       1.001E-01       5.305E+01
   39   13      5912.516622     53566.677045       3.695E-02       1.437E+02
   39   14      6186.522620     53840.683043       1.698E-01       3.127E+01
   39   15      6512.169462     54166.329885       3.566E-04       1.489E+04
   39   16      6822.851877     54477.012299       7.972E-02       6.659E+01
   39   17      6881.512021     54535.672444       8.825E-01       6.015E+00
   39   18      7175.179920     54829.340343       2.774E-04       1.913E+04
   39   19      7508.357113     55162.517536       1.337E-01       3.971E+01
   39   20      7560.821872     55214.982295       3.217E-01       1.650E+01
   40    1       418.260179     48072.420602       7.463E-02       7.113E+01
   40    2       938.122217     48592.282640       6.221E-01       8.534E+00
   40    3      1433.586205     49087.746628       3.505E-03       1.515E+03
   40    4      2976.648039     50630.808462       5.115E-02       1.038E+02
   40    5      3470.129053     51124.289476       3.368E-05       1.576E+05
   40    6      3751.046463     51405.206886       8.096E-01       6.557E+00
   40    7      4545.677906     52199.838329       5.453E-01       9.736E+00
   40    8      4795.038112     52449.198535       1.326E-03       4.004E+03
   40    9      5344.170862     52998.331284       5.909E-02       8.984E+01
   40   10      5639.659441     53293.819863       6.965E-03       7.622E+02
   40   11      5923.966940     53578.127363       6.576E-03       8.073E+02
   40   12      6197.547209     53851.707632       5.000E-01       1.062E+01
   40   13      6261.789869     53915.950292       7.183E-01       7.391E+00
   40   14      6522.718979     54176.879402       1.118E-01       4.750E+01
   40   15      6832.903592     54487.064014       3.638E-01       1.459E+01
   40   16      6891.429849     54545.590272       3.873E-01       1.371E+01
   40   17      7184.698826     54838.859249       9.493E-02       5.592E+01
   40   18      7240.080758     54894.241181       5.695E-01       9.322E+00
   40   19      7517.331480     55171.491903       4.671E-01       1.136E+01
   40   20      7569.725010     55223.885433       6.132E-02       8.658E+01
   41    2       312.704745     47966.865168       3.464E-01       1.532E+01
   41    3      1085.911130     48740.071553       4.084E-02       1.300E+02
   41    4      1449.190943     49103.351366       9.788E-01       5.424E+00
   41    5      2033.580374     49687.740797       1.262E-01       4.208E+01
   41    6      2255.851120     49910.011543       1.117E-01       4.751E+01
   41    7      2474.316487     50128.476910       7.394E-01       7.180E+00
   41    8      2991.772863     50645.933286       5.073E-01       1.047E+01
   41    9      3484.805068     51138.965491       1.141E-01       4.654E+01
   41   10      4559.164655     52213.325078       5.974E-01       8.886E+00
   41   11      4808.222106     52462.382529       4.319E-03       1.229E+03
   41   12      5356.668873     53010.829295       1.666E-01       3.187E+01
   41   13      5651.766117     53305.926540       2.027E-02       2.619E+02
   41   14      5935.666108     53589.826531       1.220E-01       4.351E+01
   41   15      6208.779271     53862.939694       9.902E-01       5.362E+00
   41   16      6272.949211     53927.109634       3.032E-01       1.751E+01
   41   17      6533.487904     54187.648327       4.187E-01       1.268E+01
   41   18      6594.710144     54248.870567       5.286E-01       1.004E+01
   41   19      6843.144485     54497.304908       8.465E-01       6.272E+00
   41   20      6901.615892     54555.776315       8.923E-02       5.950E+01
   41   21      7194.415881     54848.576304       4.004E-01       1.326E+01
   41   22      7249.694491     54903.854914       1.860E-01       2.854E+01
   41   23      7526.460859     55180.621282       9.943E-01       5.339E+00
   41   24      7578.849551     55233.009974       6.005E-03       8.841E+02
   41   25      7630.724839     55284.885262       6.792E-01       7.816E+00
   42    2       323.619530     47977.779953       5.107E-01       1.040E+01
   42    3      1824.082079     49478.242502       1.991E-02       2.667E+02
   42    4      2049.619186     49703.779609       2.405E-01       2.208E+01
   42    5      2271.804577     49925.965000       1.836E-01       2.891E+01
   42    6      2490.163269     50144.323692       3.278E-02       1.620E+02
   42    7      3211.244770     50865.405193       3.950E-01       1.344E+01
   42    8      3499.816134     51153.976557       4.636E-01       1.145E+01
   42    9      4572.940702     52227.101125       6.698E-01       7.926E+00
   42   10      4821.686329     52475.846752       7.065E-03       7.515E+02
   42   11      5137.484942     52791.645365       8.731E-01       6.081E+00
   42   12      5369.425593     53023.586016       3.165E-01       1.677E+01
   42   13      5664.125066     53318.285489       1.293E-01       4.105E+01
   42   14      5947.602743     53601.763166       3.724E-01       1.426E+01
   42   15      6284.373352     53938.533775       6.396E-02       8.300E+01
   42   16      6544.457255     54198.617678       9.101E-01       5.833E+00
   42   17      6605.608525     54259.768948       1.700E-01       3.122E+01
   42   18      6912.044324     54566.204747       8.056E-04       6.590E+03
   42   19      7204.299170     54858.459593       9.089E-01       5.841E+00
   42   20      7259.551244     54913.711667       1.035E-02       5.130E+02
   42   21      7588.171883     55242.332306       1.638E-01       3.240E+01
   42   22      7639.921732     55294.082155       2.529E-01       2.099E+01
   43    2       223.715996     47877.876419       1.242E-01       4.274E+01
   43    3      1250.470339     48904.630762       5.860E-03       9.060E+02
   43    4      1612.177059     49266.337482       3.512E-01       1.512E+01
   43    5      1840.505245     49494.665668       6.550E-01       8.105E+00
   43    6      2506.350176     50160.510599       2.711E-01       1.958E+01
   43    7      2720.441026     50374.601449       3.540E-01       1.500E+01
   43    8      3226.850746     50881.011169       3.155E-02       1.683E+02
   43    9      4587.013195     52241.173618       7.648E-01       6.941E+00
   43   10      4835.428841     52489.589264       8.292E-03       6.402E+02
   43   11      5150.806250     52804.966673       7.177E-01       7.397E+00
   43   12      5382.437445     53036.597868       4.979E-01       1.066E+01
   43   13      5676.729427     53330.889849       3.214E-01       1.652E+01
   43   14      5959.765763     53613.926186       7.427E-01       7.148E+00
   43   15      6026.181018     53680.341440       6.611E-01       8.030E+00
   43   16      6296.048081     53950.208504       1.828E-03       2.904E+03
   43   17      6616.760351     54270.920774       9.162E-03       5.794E+02
   43   18      6922.693578     54576.854001       1.264E-01       4.200E+01
   43   19      6980.438226     54634.598649       6.822E-01       7.781E+00
   43   20      7269.626593     54923.787016       5.304E-02       1.001E+02
   43   21      7324.259991     54978.420414       6.384E-01       8.316E+00
   43   22      7597.668557     55251.828979       5.336E-01       9.950E+00
   43   23      7649.354101     55303.514524       3.021E-02       1.757E+02
   44    2       232.538879     47886.699302       4.926E-01       1.078E+01
   44    3       511.538034     48165.698456       4.713E-01       1.126E+01
   44    4       640.487253     48294.647676       4.504E-03       1.179E+03
   44    5       772.337618     48426.498041       3.021E-02       1.757E+02
   44    6      1628.891791     49283.052214       2.254E-01       2.355E+01
   44    7      2736.824426     50390.984849       2.246E-03       2.363E+03
   44    8      3242.778624     50896.939047       8.420E-02       6.305E+01
   44    9      3998.043454     51652.203877       6.552E-01       8.102E+00
   44   10      4263.892535     51918.052958       9.529E-01       5.571E+00
   44   11      4601.365734     52255.526157       8.863E-01       5.990E+00
   44   12      4849.447805     52503.608228       7.470E-03       7.107E+02
   44   13      5164.396305     52818.556728       5.946E-01       8.928E+00
   44   14      5395.700580     53049.861003       7.008E-01       7.576E+00
   44   15      5689.574727     53343.735150       5.823E-01       9.117E+00
   44   16      6038.491031     53692.651454       3.103E-01       1.711E+01
   44   17      6307.957516     53962.117939       1.113E-01       4.768E+01
   44   18      6628.146210     54282.306633       4.820E-02       1.102E+02
   44   19      6933.541400     54587.701823       4.614E-01       1.151E+01
   44   20      6991.170980     54645.331403       2.523E-01       2.104E+01
   44   21      7279.897274     54934.057697       3.151E-01       1.685E+01
   44   22      7334.410103     54988.570526       2.213E-01       2.399E+01
   44   23      7658.997290     55313.157713       2.534E-02       2.095E+02
   44   24      7710.139664     55364.300087       5.191E-01       1.023E+01
   45    2       401.952683     48056.113106       4.779E-01       1.111E+01
   45    3       525.553087     48179.713510       7.247E-01       7.325E+00
   45    4       919.941774     48574.102196       1.174E-02       4.521E+02
   45    5      1415.506678     49069.667101       4.206E-01       1.262E+01
   45    6      2753.555929     50407.716352       4.977E-01       1.067E+01
   45    7      2962.996154     50617.156577       7.937E-01       6.688E+00
   45    8      3259.052242     50913.212665       5.919E-01       8.970E+00
   45    9      3739.889934     51394.050357       5.860E-01       9.060E+00
   45   10      4013.468134     51667.628557       3.198E-01       1.660E+01
   45   11      4278.997383     51933.157806       6.500E-01       8.168E+00
   45   12      4863.741474     52517.901897       4.878E-03       1.088E+03
   45   13      5178.253987     52832.414410       4.989E-01       1.064E+01
   45   14      5409.219220     53063.379643       9.132E-01       5.814E+00
   45   15      5480.690905     53134.851328       9.753E-01       5.443E+00
   45   16      5702.658848     53356.819271       8.978E-01       5.913E+00
   45   17      5771.438323     53425.598746       7.169E-01       7.406E+00
   45   18      6051.059582     53705.220005       9.371E-02       5.665E+01
   45   19      6320.086904     53974.247327       3.810E-01       1.393E+01
   45   20      6383.263498     54037.423921       7.373E-01       7.201E+00
   45   21      6639.747003     54293.907426       2.812E-01       1.888E+01
   45   22      6700.033067     54354.193490       6.193E-01       8.573E+00
   45   23      6944.565598     54598.726021       9.912E-01       5.356E+00
   45   24      7002.152933     54656.313356       3.048E-02       1.742E+02
   45   25      7290.334611     54944.495034       7.866E-01       6.749E+00
   45   26      7344.801459     54998.961882       1.868E-02       2.842E+02
   45   27      7668.825975     55322.986398       2.422E-01       2.192E+01
   45   28      7719.858002     55374.018425       1.524E-01       3.483E+01
   46    2       414.957771     48069.118194       6.773E-01       7.839E+00
   46    3      1069.035623     48723.196046       7.786E-02       6.818E+01
   46    4      1432.860335     49087.020758       3.303E-01       1.607E+01
   46    5      2018.694443     49672.854866       7.137E-01       7.438E+00
   46    6      2241.620845     49895.781268       8.117E-01       6.541E+00
   46    7      2979.892236     50634.052659       8.635E-02       6.148E+01
   46    8      3755.950054     51410.110477       1.819E-01       2.918E+01
   46    9      4029.185013     51683.345436       9.398E-02       5.649E+01
   46   10      4294.374997     51948.535420       3.880E-01       1.368E+01
   46   11      4878.308150     52532.468573       1.682E-03       3.156E+03
   46   12      5192.373882     52846.534305       4.272E-01       1.243E+01
   46   13      5494.354473     53148.514896       7.438E-01       7.137E+00
   46   14      5784.667336     53438.827759       4.316E-01       1.230E+01
   46   15      6063.874985     53718.035408       3.905E-03       1.359E+03
   46   16      6332.425333     53986.585756       7.946E-01       6.681E+00
   46   17      6395.497101     54049.657524       3.320E-01       1.599E+01
   46   18      6651.544877     54305.705300       6.947E-01       7.642E+00
   46   19      6711.732306     54365.892729       2.284E-01       2.324E+01
   46   20      7013.360976     54667.521398       2.343E-02       2.266E+02
   46   21      7070.338993     54724.499416       9.636E-01       5.509E+00
   46   22      7355.407271     55009.567694       3.938E-02       1.348E+02
   46   23      7409.276107     55063.436530       6.371E-01       8.333E+00
   46   24      7678.811810     55332.972233       6.739E-01       7.878E+00
   46   25      7729.798662     55383.959085       3.002E-03       1.769E+03
   46   26      7780.356946     55434.517369       8.163E-01       6.504E+00
   47    2       309.794007     47963.954430       8.269E-02       6.420E+01
   47    3      1810.436992     49464.597414       1.826E-01       2.907E+01
   47    4      2036.551591     49690.712014       1.932E-02       2.748E+02
   47    5      2259.390423     49913.550846       1.098E-04       4.835E+04
   47    6      2478.419813     50132.580236       5.311E-01       9.995E+00
   47    7      2997.098458     50651.258881       1.060E-01       5.007E+01
   47    8      3491.206182     51145.366605       3.552E-01       1.495E+01
   47    9      3772.305207     51426.465630       5.001E-03       1.062E+03
   47   10      4045.194290     51699.354713       1.115E-03       4.760E+03
   47   11      4310.040868     51964.201291       1.817E-01       2.922E+01
   47   12      4893.146144     52547.306567       9.662E-08       5.494E+07
   47   13      5206.755581     52860.916004       3.760E-01       1.412E+01
   47   14      5508.276156     53162.436579       5.606E-01       9.471E+00
   47   15      5798.151034     53452.311456       2.273E-01       2.336E+01
   47   16      6076.927083     53731.087506       2.955E-02       1.797E+02
   47   17      6407.984021     54062.144444       8.803E-02       6.031E+01
   47   18      6723.677688     54377.838111       2.863E-02       1.854E+02
   47   19      7024.772346     54678.932769       2.278E-01       2.330E+01
   47   20      7081.590274     54735.750697       4.390E-01       1.209E+01
   47   21      7366.202801     55020.363224       2.820E-01       1.882E+01
   47   22      7419.946839     55074.107262       2.190E-01       2.424E+01
   47   23      7739.935709     55394.096132       7.958E-02       6.671E+01
   47   24      7790.342384     55444.502807       3.308E-01       1.605E+01
   48    2      1237.442658     48891.603081       7.923E-04       6.700E+03
   48    3      1599.953161     49254.113584       4.521E-01       1.174E+01
   48    4      1828.682344     49482.842767       4.631E-01       1.146E+01
   48    5      2277.521680     49931.682103       8.101E-01       6.554E+00
   48    6      2496.397778     50150.558201       9.753E-03       5.443E+02
   48    7      3014.660139     50668.820562       9.099E-01       5.834E+00
   48    8      3508.217384     51162.377807       1.806E-02       2.940E+02
   48    9      3788.965494     51443.125917       8.991E-02       5.905E+01
   48   10      4061.500415     51715.660838       6.419E-02       8.270E+01
   48   11      4325.988999     51980.149422       4.654E-02       1.141E+02
   48   12      4908.253725     52562.414148       2.955E-03       1.796E+03
   48   13      5221.396283     52875.556706       3.428E-01       1.548E+01
   48   14      5522.453664     53176.614087       4.179E-01       1.270E+01
   48   15      5811.880903     53466.041326       9.457E-02       5.614E+01
   48   16      6090.207370     53744.367793       1.564E-01       3.395E+01
   48   17      6420.708149     54074.868572       5.330E-04       9.960E+03
   48   18      6735.850069     54390.010492       1.843E-02       2.881E+02
   48   19      7036.367066     54690.527489       6.314E-01       8.409E+00
   48   20      7093.094962     54747.255385       1.155E-01       4.597E+01
   48   21      7377.163717     55031.324140       7.347E-01       7.225E+00
   48   22      7430.850339     55085.010762       1.793E-02       2.960E+02
   48   23      7750.242200     55404.402623       3.796E-01       1.399E+01
   48   24      7800.561065     55454.721488       5.748E-02       9.235E+01
   49    2       499.451524     48153.611947       5.977E-01       8.882E+00
   49    3       627.856236     48282.016659       2.507E-04       2.118E+04
   49    4       760.034752     48414.195175       1.245E-02       4.264E+02
   49    5      1618.451261     49272.611684       3.143E-01       1.689E+01
   49    6      2514.739857     50168.900280       8.843E-01       6.004E+00
   49    7      2729.306225     50383.466648       1.536E-01       3.455E+01
   49    8      3236.765552     50890.925975       2.956E-01       1.796E+01
   49    9      3525.535030     51179.695453       1.183E-01       4.488E+01
   49   10      3805.945789     51460.106212       4.661E-01       1.139E+01
   49   11      4078.110143     51732.270566       3.055E-01       1.738E+01
   49   12      4342.220876     51996.381299       7.149E-05       7.426E+04
   49   13      4598.443306     52252.603729       7.922E-01       6.702E+00
   49   14      4923.629107     52577.789530       1.472E-02       3.606E+02
   49   15      5236.293588     52890.454011       3.259E-01       1.629E+01
   49   16      5536.878855     53191.039277       3.103E-01       1.711E+01
   49   17      5825.851625     53480.012048       2.256E-02       2.354E+02
   49   18      6103.708317     53757.868740       3.683E-01       1.442E+01
   49   19      6168.905606     53823.066029       9.042E-01       5.871E+00
   49   20      6433.655917     54087.816340       5.868E-02       9.047E+01
   49   21      6748.231558     54402.391981       1.884E-01       2.818E+01
   49   22      6807.570229     54461.730652       6.794E-01       7.814E+00
   49   23      7104.828311     54758.988734       3.024E-04       1.755E+04
   49   24      7441.961342     55096.121765       3.995E-02       1.329E+02
   49   25      7495.056566     55149.216989       5.852E-01       9.071E+00
   49   26      7760.690578     55414.851001       8.883E-01       5.976E+00
   50    2       391.352063     48045.512486       2.699E-01       1.967E+01
   50    3       514.474071     48168.634494       8.675E-01       6.120E+00
   50    4       909.866036     48564.026459       1.800E-01       2.950E+01
   50    5      1406.320375     49060.480798       1.389E-01       3.821E+01
   50    6      2747.792003     50401.952426       1.539E-01       3.449E+01
   50    7      3254.729255     50908.889678       2.571E-03       2.065E+03
   50    8      3543.187227     51197.347650       6.934E-01       7.656E+00
   50    9      4095.031184     51749.191607       7.441E-01       7.135E+00
   50   10      4358.737968     52012.898391       6.052E-02       8.772E+01
   50   11      4614.596734     52268.757157       5.269E-01       1.007E+01
   50   12      4939.270491     52593.430914       4.056E-02       1.309E+02
   50   13      5251.446459     52905.606882       3.244E-01       1.637E+01
   50   14      5551.550508     53205.710931       2.311E-01       2.297E+01
   50   15      5840.058649     53494.219072       3.222E-05       1.648E+05
   50   16      6117.425497     53771.585920       6.473E-01       8.201E+00
   50   17      6182.498090     53836.658513       5.498E-01       9.656E+00
   50   18      6446.815236     54100.975659       2.473E-01       2.147E+01
   50   19      6508.896312     54163.056735       7.988E-01       6.646E+00
   50   20      6760.805270     54414.965693       5.221E-01       1.017E+01
   50   21      6820.022130     54474.182553       2.811E-01       1.889E+01
   50   22      7116.767692     54770.928115       9.065E-02       5.856E+01
   50   23      7172.785942     54826.946365       6.309E-01       8.415E+00
   50   24      7453.254932     55107.415355       2.803E-01       1.894E+01
   50   25      7506.225701     55160.386124       1.908E-01       2.783E+01
   51    2       286.214976     47940.375399       1.538E-01       3.451E+01
   51    3      1060.652815     48714.813238       4.381E-02       1.212E+02
   51    4      2012.760578     49666.921000       3.441E-01       1.543E+01
   51    5      2236.292031     49890.452454       5.651E-01       9.395E+00
   51    6      2976.481431     50630.641854       4.259E-01       1.246E+01
   51    7      3273.017178     50927.177601       4.355E-01       1.219E+01
   51    8      4375.543589     52029.704012       2.464E-01       2.155E+01
   51    9      4631.020473     52285.180896       2.992E-01       1.774E+01
   51   10      4955.176156     52609.336579       8.682E-02       6.115E+01
   51   11      5266.852570     52921.012993       3.384E-01       1.569E+01
   51   12      5566.465381     53220.625803       1.748E-01       3.037E+01
   51   13      5854.498192     53508.658615       1.571E-02       3.379E+02
   51   14      6131.353975     53785.514398       9.768E-01       5.435E+00
   51   15      6196.331411     53850.491834       2.931E-01       1.812E+01
   51   16      6460.178077     54114.338500       5.474E-01       9.698E+00
   51   17      6522.132104     54176.292527       4.134E-01       1.284E+01
   51   18      6773.557841     54427.718264       9.982E-01       5.318E+00
   51   19      6832.712954     54486.873377       5.749E-02       9.235E+01
   51   20      7128.893096     54783.053519       3.751E-01       1.415E+01
   51   21      7184.785203     54838.945626       2.321E-01       2.287E+01
   51   22      7464.704279     55118.864702       7.243E-01       7.330E+00
   51   23      7517.618123     55171.778546       1.137E-02       4.668E+02
   52    3       296.911836     47951.072259       8.940E-01       5.938E+00
   52    4      1213.333009     48867.493432       4.416E-01       1.202E+01
   52    5      1805.662963     49459.823386       7.337E-03       7.236E+02
   52    6      2032.398295     49686.558718       2.998E-01       1.771E+01
   52    7      2255.833692     49909.994115       7.938E-02       6.688E+01
   52    8      2475.447401     50129.607824       3.320E-01       1.599E+01
   52    9      2995.425964     50649.586387       7.339E-03       7.233E+02
   52   10      3772.451917     51426.612340       9.684E-01       5.482E+00
   52   11      4392.643518     52046.803941       5.754E-01       9.227E+00
   52   12      4647.709776     52301.870199       1.250E-01       4.248E+01
   52   13      4971.344666     52625.505089       1.609E-01       3.299E+01
   52   14      5282.510334     52936.670757       3.692E-01       1.438E+01
   52   15      5581.621327     53235.781750       1.364E-01       3.892E+01
   52   16      5869.167364     53523.327787       5.873E-02       9.039E+01
   52   17      6210.398805     53864.559228       1.241E-01       4.279E+01
   52   18      6473.734439     54127.894862       9.377E-01       5.661E+00
   52   19      6535.603702     54189.764125       1.596E-01       3.327E+01
   52   20      6845.622242     54499.782665       1.962E-03       2.705E+03
   52   21      7141.184635     54795.345058       8.333E-01       6.371E+00
   52   22      7197.012361     54851.172784       2.897E-02       1.833E+02
   52   23      7529.208930     55183.369353       4.889E-02       1.086E+02
   52   24      7581.523921     55235.684344       5.070E-01       1.047E+01
   53    3       605.020853     48259.181276       6.941E-01       7.649E+00
   53    4       736.972318     48391.132741       7.422E-01       7.153E+00
   53    5      1232.770237     48886.930660       8.422E-01       6.304E+00
   53    6      1596.435757     49250.596180       1.074E-02       4.944E+02
   53    7      2495.188957     50149.349380       1.489E-01       3.566E+01
   53    8      3014.705281     50668.865704       7.021E-01       7.562E+00
   53    9      3509.428368     51163.588791       4.888E-01       1.086E+01
   53   10      3790.768657     51444.929080       2.661E-01       1.995E+01
   53   11      4063.771422     51717.931845       6.201E-01       8.561E+00
   53   12      4664.665202     52318.825625       2.120E-02       2.504E+02
   53   13      4987.775142     52641.935565       2.715E-01       1.956E+01
   53   14      5298.419672     52952.580095       4.189E-01       1.267E+01
   53   15      5597.016391     53251.176814       1.121E-01       4.737E+01
   53   16      5884.063978     53538.224401       1.190E-01       4.462E+01
   53   17      6224.691675     53878.852098       3.079E-02       1.724E+02
   53   18      6549.299508     54203.459931       2.733E-02       1.942E+02
   53   19      6858.734521     54512.894944       1.020E-01       5.207E+01
   53   20      6917.113099     54571.273522       7.665E-01       6.926E+00
   53   21      7209.446433     54863.606856       1.865E-02       2.847E+02
   53   22      7264.672378     54918.832801       8.324E-01       6.378E+00
   53   23      7540.974200     55195.134623       2.945E-01       1.802E+01
   53   24      7593.168571     55247.328994       1.522E-01       3.489E+01
   54    2       370.544590     48024.705012       8.045E-01       6.599E+00
   54    3       493.237013     48147.397436       6.682E-02       7.945E+01
   54    4       888.452908     48542.613331       1.249E-03       4.249E+03
   54    5      1385.414285     49039.574708       5.137E-01       1.033E+01
   54    6      2730.394319     50384.554742       1.922E-02       2.762E+02
   54    7      3239.027259     50893.187682       5.317E-01       9.984E+00
   54    8      3528.406674     51182.567097       1.243E-02       4.270E+02
   54    9      3809.346800     51463.507223       6.504E-04       8.162E+03
   54   10      4081.968580     51736.129003       1.517E-01       3.500E+01
   54   11      4681.887760     52336.048183       5.882E-03       9.025E+02
   54   12      5004.466193     52658.626616       4.276E-01       1.241E+01
   54   13      5314.577189     52968.737612       4.907E-01       1.082E+01
   54   14      5612.648542     53266.808965       9.901E-02       5.362E+01
   54   15      5899.186305     53553.346728       1.873E-01       2.834E+01
   54   16      6239.204031     53893.364454       1.450E-04       3.660E+04
   54   17      6563.209388     54217.369811       3.306E-03       1.606E+03
   54   18      6872.036304     54526.196727       3.398E-01       1.562E+01
   54   19      6930.274118     54584.434541       3.696E-01       1.437E+01
   54   20      7222.067855     54876.228278       1.895E-01       2.802E+01
   54   21      7277.137720     54931.298143       3.786E-01       1.402E+01
   54   22      7552.889012     55207.049435       7.296E-01       7.277E+00
   54   23      7605.025544     55259.185967       4.726E-03       1.123E+03
   54   24      7656.733526     55310.893949       9.265E-01       5.730E+00
   55    2       383.971885     48038.132308       6.623E-01       8.016E+00
   55    3      1040.502059     48694.662482       4.895E-03       1.085E+03
   55    4      1405.770687     49059.931110       6.843E-01       7.758E+00
   55    5      1994.605571     49648.765994       6.207E-01       8.553E+00
   55    6      2218.753832     49872.914255       9.791E-01       5.422E+00
   55    7      2750.628401     50404.788824       5.935E-01       8.945E+00
   55    8      3258.683300     50912.843723       3.475E-04       1.528E+04
   55    9      3547.681214     51201.841637       2.443E-01       2.173E+01
   55   10      3828.219914     51482.380337       2.310E-01       2.298E+01
   55   11      4100.428814     51754.589237       7.004E-04       7.580E+03
   55   12      4364.472133     52018.632556       6.501E-01       8.166E+00
   55   13      4699.379341     52353.539764       9.793E-02       5.421E+01
   55   14      5021.420952     52675.581374       6.399E-01       8.297E+00
   55   15      5330.982220     52985.142643       5.894E-01       9.007E+00
   55   16      5628.516036     53282.676459       9.553E-02       5.557E+01
   55   17      5914.533372     53568.693795       2.558E-01       2.076E+01
   55   18      6253.931276     53908.091699       1.882E-02       2.821E+02
   55   19      6577.324794     54231.485217       7.157E-02       7.418E+01
   55   20      6885.516591     54539.677014       6.937E-01       7.653E+00
   55   21      6943.659853     54597.820276       1.201E-01       4.421E+01
   55   22      7234.860740     54889.021163       5.235E-01       1.014E+01
   55   23      7289.829351     54943.989774       1.027E-01       5.172E+01
   55   24      7617.070499     55271.230922       6.151E-02       8.631E+01
   55   25      7668.602231     55322.762654       4.263E-01       1.245E+01
   56    3      1194.405089     48848.565512       5.308E-01       1.000E+01
   56    4      1788.244192     49442.404615       1.258E-03       4.222E+03
   56    5      2015.644450     49669.804873       2.258E-01       2.352E+01
   56    6      2239.725679     49893.886102       2.670E-02       1.988E+02
   56    7      2459.985219     50114.145642       5.803E-01       9.148E+00
   56    8      2981.513820     50635.674243       1.101E-01       4.821E+01
   56    9      3278.649827     50932.810250       5.021E-01       1.057E+01
   56   10      3847.430554     51501.590977       9.907E-01       5.359E+00
   56   11      4119.174967     51773.335390       2.091E-01       2.539E+01
   56   12      4382.811338     52036.971761       2.124E-01       2.499E+01
   56   13      4717.143423     52371.303846       3.162E-01       1.679E+01
   56   14      5038.639661     52692.800084       9.192E-01       5.775E+00
   56   15      5347.632867     53001.793289       7.207E-01       7.366E+00
   56   16      5644.616798     53298.777221       1.013E-01       5.242E+01
   56   17      5930.103677     53584.264100       3.177E-01       1.671E+01
   56   18      6268.870008     53923.030431       7.377E-02       7.197E+01
   56   19      6591.639108     54245.799531       2.148E-01       2.471E+01
   56   20      6652.470298     54306.630721       6.842E-01       7.759E+00
   56   21      6957.256104     54611.416527       8.834E-03       6.010E+02
   56   22      7247.800927     54901.961350       9.941E-01       5.340E+00
   56   23      7302.726200     54956.886623       9.814E-04       5.410E+03
   56   24      7629.281460     55283.441882       3.097E-01       1.714E+01
   56   25      7680.698313     55334.858736       1.171E-01       4.535E+01
   57    3       586.300810     48240.461233       8.074E-01       6.575E+00
   57    4       718.201889     48372.362312       7.858E-01       6.756E+00
   57    5      1579.809033     49233.969456       5.059E-02       1.049E+02
   57    6      2481.147111     50135.307534       1.007E-01       5.273E+01
   57    7      3002.161587     50656.322010       2.832E-01       1.875E+01
   57    8      4138.234405     51792.394828       8.069E-01       6.580E+00
   57    9      4401.404787     52055.565210       9.473E-03       5.604E+02
   57   10      4735.184555     52389.344978       6.787E-01       7.822E+00
   57   11      4980.438613     52634.599036       8.043E-01       6.601E+00
   57   12      5291.710010     52945.870433       8.440E-01       6.290E+00
   57   13      5364.533484     53018.693907       8.900E-01       5.965E+00
   57   14      5660.948963     53315.109386       1.171E-01       4.534E+01
   57   15      5945.896061     53600.056484       3.678E-01       1.443E+01
   57   16      6012.684962     53666.845385       8.902E-01       5.963E+00
   57   17      6284.017927     53938.178349       1.528E-01       3.475E+01
   57   18      6606.148112     54260.308535       4.155E-01       1.278E+01
   57   19      6666.843687     54321.004110       4.043E-01       1.313E+01
   57   20      6971.049893     54625.210316       2.174E-02       2.442E+02
   57   21      7028.482131     54682.642554       9.594E-01       5.533E+00
   57   22      7315.811357     54969.971780       6.197E-02       8.567E+01
   57   23      7370.072246     55024.232669       5.705E-01       9.305E+00
   57   24      7641.636789     55295.797212       7.281E-01       7.291E+00
   57   25      7692.993858     55347.154281       1.201E-03       4.421E+03
   57   26      7743.911914     55398.072337       8.073E-01       6.576E+00
   58    3       349.136430     48003.296853       4.718E-02       1.125E+02
   58    4       475.080587     48129.241010       1.952E-01       2.720E+01
   58    5       871.504924     48525.665347       4.894E-02       1.085E+02
   58    6      1369.881483     49024.041906       1.870E-01       2.839E+01
   58    7      2718.408845     50372.569268       3.508E-02       1.513E+02
   58    8      3518.725012     51172.885435       3.814E-01       1.392E+01
   58    9      3800.451211     51454.611634       5.046E-01       1.052E+01
   58   10      4420.265547     52074.425970       7.955E-02       6.674E+01
   58   11      4998.295901     52652.456324       4.719E-01       1.125E+01
   58   12      5308.990849     52963.151272       6.211E-01       8.547E+00
   58   13      5677.510907     53331.671330       1.452E-01       3.656E+01
   58   14      5961.908028     53616.068451       4.024E-01       1.319E+01
   58   15      6028.558950     53682.719373       8.103E-01       6.552E+00
   58   16      6299.372784     53953.533207       2.444E-01       2.172E+01
   58   17      6362.921737     54017.082160       8.039E-01       6.604E+00
   58   18      6620.844502     54275.004925       6.560E-01       8.092E+00
   58   19      6681.433019     54335.593442       2.084E-01       2.547E+01
   58   20      6985.031215     54639.191638       1.414E-01       3.754E+01
   58   21      7042.292513     54696.452936       5.600E-01       9.480E+00
   58   22      7329.069782     54983.230205       2.681E-01       1.980E+01
   58   23      7383.197957     55037.358380       2.331E-01       2.277E+01
   58   24      7705.467541     55359.627964       7.074E-02       7.505E+01
   58   25      7756.217952     55410.378375       3.621E-01       1.466E+01
   59    3      1025.432834     48679.593257       1.316E-01       4.033E+01
   59    4      1753.955167     49408.115590       9.050E-01       5.866E+00
   59    5      1981.975367     49636.135790       1.987E-01       2.672E+01
   59    6      2206.709607     49860.870030       5.119E-01       1.037E+01
   59    7      2740.034129     50394.194552       6.958E-01       7.630E+00
   59    8      3249.531910     50903.692333       5.770E-02       9.201E+01
   59    9      3539.321953     51193.482376       7.697E-03       6.897E+02
   59   10      3820.623114     51474.783537       1.211E-02       4.382E+02
   59   11      4093.501034     51747.661457       5.422E-01       9.791E+00
   59   12      4439.410252     52093.570675       4.550E-01       1.167E+01
   59   13      4693.744142     52347.904565       6.205E-01       8.556E+00
   59   14      5016.393879     52670.554302       2.119E-01       2.505E+01
   59   15      5326.501626     52980.662049       4.138E-01       1.283E+01
   59   16      5694.300928     53348.461351       1.891E-01       2.808E+01
   59   17      5978.142142     53632.302565       4.183E-01       1.269E+01
   59   18      6044.658500     53698.818923       7.588E-01       6.997E+00
   59   19      6314.934163     53969.094586       3.391E-01       1.566E+01
   59   20      6378.343374     54032.503797       6.326E-01       8.392E+00
   59   21      6635.733724     54289.894146       9.194E-01       5.774E+00
   59   22      6696.226572     54350.386995       8.447E-02       6.285E+01
   59   23      6999.191866     54653.352289       3.483E-01       1.524E+01
   59   24      7056.321745     54710.482168       2.772E-01       1.915E+01
   59   25      7342.488771     54996.649194       5.974E-01       8.886E+00
   59   26      7396.525953     55050.686376       4.728E-02       1.123E+02
   59   27      7718.100144     55372.260567       3.096E-01       1.715E+01
   59   28      7768.737230     55422.897652       9.455E-02       5.615E+01
   60    2      1180.591913     48834.752336       1.644E-02       3.229E+02
   60    3      1545.870526     49200.030949       5.423E-01       9.789E+00
   60    4      1776.366102     49430.526525       3.215E-01       1.651E+01
   60    5      2004.421799     49658.582222       9.052E-01       5.865E+00
   60    6      2229.093116     49883.253538       3.286E-01       1.616E+01
   60    7      2449.967133     50104.127556       1.976E-01       2.687E+01
   60    8      2972.910214     50627.070637       7.472E-02       7.105E+01
   60    9      3270.844910     50925.005333       3.529E-01       1.504E+01
   60   10      3560.231845     51214.392268       6.508E-01       8.157E+00
   60   11      3841.071912     51495.232335       2.586E-01       2.053E+01
   60   12      4113.514363     51767.674786       4.633E-02       1.146E+02
   60   13      4712.702149     52366.862572       2.086E-01       2.545E+01
   60   14      5034.728626     52688.889049       4.736E-02       1.121E+02
   60   15      5344.247296     52998.407719       2.328E-01       2.280E+01
   60   16      5711.318157     53365.478579       2.536E-01       2.093E+01
   60   17      5994.589927     53648.750350       4.143E-01       1.281E+01
   60   18      6060.975961     53715.136384       7.341E-01       7.231E+00
   60   19      6330.699659     53984.860082       4.283E-01       1.239E+01
   60   20      6393.978253     54048.138676       5.026E-01       1.056E+01
   60   21      6711.219314     54365.379737       1.935E-02       2.743E+02
   60   22      7013.525003     54667.685426       6.223E-01       8.531E+00
   60   23      7070.554134     54724.714557       9.935E-02       5.343E+01
   60   24      7410.042215     55064.202638       1.469E-03       3.614E+03
   60   25      7463.516889     55117.677312       8.377E-01       6.337E+00
   60   26      7730.876685     55385.037108       6.957E-01       7.631E+00
   60   27      7781.445275     55435.605698       3.649E-04       1.455E+04
   61    3       442.328233     48096.488656       2.506E-01       2.118E+01
   61    4       570.950275     48225.110698       2.268E-02       2.341E+02
   61    5       703.276382     48357.436805       2.309E-02       2.299E+02
   61    6       838.132648     48492.293071       9.059E-01       5.860E+00
   61    7      1568.528421     49222.688844       8.985E-01       5.909E+00
   61    8      2472.543229     50126.703652       5.744E-01       9.243E+00
   61    9      2689.098686     50343.259109       7.329E-01       7.244E+00
   61   10      2994.927576     50649.087999       4.876E-01       1.089E+01
   61   11      4133.785046     51787.945469       1.056E-01       5.027E+01
   61   12      4397.511859     52051.672282       7.035E-01       7.546E+00
   61   13      4731.898526     52386.058949       1.155E-02       4.595E+02
   61   14      5053.304726     52707.465149       1.660E-03       3.198E+03
   61   15      5362.223481     53016.383904       9.381E-02       5.659E+01
   61   16      5728.561272     53382.721695       3.449E-01       1.539E+01
   61   17      6011.255934     53665.416357       3.908E-01       1.358E+01
   61   18      6077.508586     53731.669009       7.362E-01       7.211E+00
   61   19      6346.668751     54000.829174       5.057E-01       1.050E+01
   61   20      6409.816334     54063.976757       4.061E-01       1.307E+01
   61   21      6726.406506     54380.566929       7.506E-06       7.073E+05
   61   22      7028.025868     54682.186291       9.431E-01       5.629E+00
   61   23      7084.978281     54739.138703       1.363E-02       3.895E+02
   61   24      7423.733771     55077.894194       7.964E-02       6.666E+01
   61   25      7477.042884     55131.203307       4.508E-01       1.178E+01
   61   26      7794.322859     55448.483282       6.775E-02       7.836E+01
   62    3       993.377288     48647.537711       3.170E-01       1.675E+01
   62    4      1359.436515     49013.596938       2.805E-01       1.893E+01
   62    5      2711.791047     50365.951470       6.979E-02       7.607E+01
   62    6      3223.178650     50877.339073       8.253E-01       6.432E+00
   62    7      3514.128582     51168.289005       4.438E-01       1.196E+01
   62    8      3796.496629     51450.657052       9.040E-01       5.873E+00
   62    9      4154.365800     51808.526223       7.667E-01       6.925E+00
   62   10      4417.610491     52071.770913       1.401E-01       3.789E+01
   62   11      4751.345732     52405.506155       6.645E-02       7.990E+01
   62   12      5072.126776     52726.287199       9.858E-02       5.385E+01
   62   13      5380.429714     53034.590137       1.309E-02       4.057E+02
   62   14      5676.668582     53330.829005       8.776E-01       6.049E+00
   62   15      5746.030562     53400.190985       4.705E-01       1.128E+01
   62   16      6028.136099     53682.296522       3.495E-01       1.519E+01
   62   17      6094.254822     53748.415245       7.652E-01       6.938E+00
   62   18      6362.845061     54017.005484       5.644E-01       9.406E+00
   62   19      6425.858594     54080.019017       3.381E-01       1.570E+01
   62   20      6741.784844     54395.945267       1.392E-02       3.815E+02
   62   21      7099.586873     54753.747296       4.587E-03       1.157E+03
   62   22      7155.912116     54810.072539       9.652E-01       5.500E+00
   62   23      7437.590431     55091.750854       2.625E-01       2.022E+01
   62   24      7490.770043     55144.930466       1.897E-01       2.799E+01
   63    3      1149.050078     48803.210501       7.692E-01       6.901E+00
   63    4      1746.136072     49400.296495       1.745E-03       3.043E+03
   63    5      1974.735471     49628.895894       2.293E-01       2.315E+01
   63    6      2200.070371     49854.230793       1.204E-02       4.409E+02
   63    7      2421.679364     50075.839787       8.183E-01       6.487E+00
   63    8      2946.536273     50600.696696       6.210E-01       8.548E+00
   63    9      3245.548472     50899.708895       1.309E-04       4.054E+04
   63   10      3536.032814     51190.193237       1.991E-02       2.666E+02
   63   11      3817.969615     51472.130038       6.542E-02       8.115E+01
   63   12      4437.944109     52092.104532       1.228E-02       4.324E+02
   63   13      4771.059713     52425.220136       4.048E-01       1.312E+01
   63   14      5091.202289     52745.362711       3.610E-01       1.471E+01
   63   15      5398.866417     53053.026840       8.619E-03       6.160E+02
   63   16      5694.515412     53348.675835       6.500E-01       8.168E+00
   63   17      5763.726593     53417.887016       6.387E-01       8.312E+00
   63   18      6045.228406     53699.388828       2.934E-01       1.809E+01
   63   19      6111.213747     53765.374170       8.226E-01       6.454E+00
   63   20      6379.218187     54033.378610       6.021E-01       8.817E+00
   63   21      6442.102389     54096.262812       2.931E-01       1.811E+01
   63   22      6757.351825     54411.512248       4.958E-02       1.071E+02
   63   23      6816.794904     54470.955327       8.928E-01       5.946E+00
   63   24      7114.374165     54768.534588       5.626E-02       9.436E+01
   63   25      7170.529544     54824.689967       6.538E-01       8.120E+00
   63   26      7451.603185     55105.763608       5.290E-01       1.004E+01
   63   27      7504.684573     55158.844996       4.408E-02       1.204E+02
   64    3       408.089105     48062.249528       2.067E-01       2.568E+01
   64    4       539.707483     48193.867905       5.866E-01       9.049E+00
   64    5       671.849449     48326.009871       8.509E-01       6.239E+00
   64    6      1538.560826     49192.721249       2.300E-01       2.308E+01
   64    7      2445.331421     50099.491844       1.624E-01       3.270E+01
   64    8      2969.599122     50623.759545       7.656E-02       6.934E+01
   64    9      3268.228674     50922.389097       8.969E-01       5.919E+00
   64   10      3558.259052     51212.419475       9.205E-01       5.767E+00
   64   11      3839.688172     51493.848594       2.140E-01       2.481E+01
   64   12      4112.664621     51766.825044       2.092E-01       2.537E+01
   64   13      4458.549526     52112.709949       3.722E-01       1.426E+01
   64   14      5110.540978     52764.701401       8.092E-01       6.561E+00
   64   15      5417.535585     53071.696008       9.923E-02       5.350E+01
   64   16      5712.579806     53366.740229       4.349E-01       1.221E+01
   64   17      5781.652434     53435.812857       8.579E-01       6.188E+00
   64   18      6062.530900     53716.691323       2.270E-01       2.339E+01
   64   19      6128.385092     53782.545515       9.116E-01       5.824E+00
   64   20      6395.794183     54049.954606       6.160E-01       8.619E+00
   64   21      6458.544285     54112.704708       2.677E-01       1.983E+01
   64   22      6773.105498     54427.265921       9.679E-02       5.485E+01
   64   23      6832.396925     54486.557348       7.165E-01       7.409E+00
   64   24      7129.336056     54783.496479       1.528E-01       3.474E+01
   64   25      7185.344171     54839.504594       4.190E-01       1.267E+01
   64   26      7465.767712     55119.928135       8.569E-01       6.196E+00
   64   27      7518.774691     55172.935114       1.029E-05       5.158E+05
   64   28      7571.300984     55225.461407       8.058E-01       6.588E+00
   65    3       827.885540     48482.045963       4.088E-01       1.299E+01
   65    4      1330.015817     48984.176240       2.439E-02       2.176E+02
   65    5      2686.440859     50340.601282       2.205E-04       2.407E+04
   65    6      4134.172125     51788.332548       3.200E-02       1.659E+02
   65    7      4733.179092     52387.339515       4.254E-01       1.248E+01
   65    8      5054.965730     52709.126153       4.766E-01       1.114E+01
   65    9      5436.441503     53090.601926       3.040E-01       1.747E+01
   65   10      5730.855532     53385.015955       2.463E-01       2.155E+01
   65   11      6080.040815     53734.201238       1.563E-01       3.397E+01
   65   12      6412.572038     54066.732461       6.046E-01       8.780E+00
   65   13      6475.181849     54129.342271       2.592E-01       2.048E+01
   65   14      6789.044131     54443.204554       1.469E-01       3.615E+01
   65   15      6848.189023     54502.349446       5.828E-01       9.110E+00
   65   16      7144.469792     54798.630214       2.793E-01       1.901E+01
   65   17      7200.345922     54854.506345       2.498E-01       2.125E+01
   65   18      7533.031783     55187.192206       4.100E-02       1.295E+02
   65   19      7585.394528     55239.554951       4.853E-01       1.094E+01
   66    3      1718.794021     49372.954444       1.480E-02       3.586E+02
   66    4      1947.927312     49602.087735       1.100E-01       4.826E+01
   66    5      2173.971971     49828.132393       1.432E-03       3.708E+03
   66    6      3223.066390     50877.226813       8.253E-02       6.433E+01
   66    7      3514.606923     51168.767346       6.089E-02       8.718E+01
   66    8      3797.519153     51451.679576       5.523E-01       9.612E+00
   66    9      4155.973235     51810.133658       6.836E-01       7.766E+00
   66   10      4419.624556     52073.784979       3.746E-01       1.417E+01
   66   11      4753.794251     52407.954674       4.021E-02       1.320E+02
   66   12      5074.917416     52729.077839       1.120E-01       4.739E+01
   66   13      5383.436812     53037.597235       8.557E-01       6.204E+00
   66   14      5455.590123     53109.750546       6.413E-01       8.278E+00
   66   15      5749.343955     53403.504378       1.004E-01       5.288E+01
   66   16      6097.756378     53751.916801       8.895E-02       5.968E+01
   66   17      6429.546662     54083.707084       5.695E-01       9.322E+00
   66   18      6492.014038     54146.174461       2.674E-01       1.985E+01
   66   19      6805.166977     54459.327400       1.927E-01       2.755E+01
   66   20      6864.172118     54518.332541       4.836E-01       1.098E+01
   66   21      7159.774571     54813.934994       4.217E-01       1.259E+01
   66   22      7215.528215     54869.688638       1.347E-01       3.942E+01
   66   23      7547.449446     55201.609869       1.495E-01       3.550E+01
   66   24      7599.674038     55253.834461       2.566E-01       2.069E+01
   67    3       508.782109     48162.942531       3.830E-01       1.386E+01
   67    4      1143.880934     48798.041357       9.611E-01       5.524E+00
   67    5      1511.597807     49165.758230       1.547E-01       3.431E+01
   67    6      2421.047680     50075.208103       1.254E-01       4.232E+01
   67    7      2947.146148     50601.306571       2.235E-02       2.375E+02
   67    8      3246.750581     50900.911004       5.534E-01       9.593E+00
   67    9      3537.808516     51191.968939       4.419E-01       1.201E+01
   67   10      3820.238436     51474.398859       3.326E-03       1.596E+03
   67   11      4094.102137     51748.262560       9.340E-01       5.684E+00
   67   12      4441.156811     52095.317234       1.207E-03       4.398E+03
   67   13      4774.641686     52428.802109       7.265E-02       7.307E+01
   67   14      5095.089190     52749.249613       1.527E-03       3.476E+03
   67   15      5402.982912     53057.143334       4.104E-01       1.294E+01
   67   16      5768.043281     53422.203704       1.468E-02       3.617E+02
   67   17      6115.674815     53769.835238       3.429E-02       1.548E+02
   67   18      6446.716232     54100.876655       5.130E-01       1.035E+01
   67   19      6509.040343     54163.200766       2.931E-01       1.811E+01
   67   20      6821.471732     54475.632155       2.286E-01       2.323E+01
   67   21      6880.339616     54534.500039       4.146E-01       1.281E+01
   67   22      7175.247750     54829.408173       5.682E-01       9.343E+00
   67   23      7230.885814     54885.046237       6.232E-02       8.519E+01
   67   24      7562.022954     55216.183377       3.081E-01       1.723E+01
   67   25      7614.127733     55268.288156       1.085E-01       4.895E+01
   68    3       799.012081     48453.172504       2.867E-01       1.852E+01
   68    4      1303.150296     48957.310719       3.149E-02       1.686E+02
   68    5      2663.975096     50318.135519       9.619E-05       5.519E+04
   68    6      3843.246985     51497.407408       7.608E-01       6.978E+00
   68    7      4116.614413     51770.774836       6.501E-02       8.166E+01
   68    8      4462.941153     52117.101576       3.128E-01       1.697E+01
   68    9      4795.756809     52449.917232       5.655E-01       9.388E+00
   68   10      5115.498612     52769.659035       1.834E-01       2.895E+01
   68   11      5422.728461     53076.888883       1.137E-01       4.667E+01
   68   12      5786.954819     53441.115242       8.176E-03       6.493E+02
   68   13      6133.794662     53787.955085       3.154E-03       1.683E+03
   68   14      6464.082891     54118.243314       4.369E-01       1.215E+01
   68   15      6526.257751     54180.418174       3.382E-01       1.570E+01
   68   16      6837.958474     54492.118897       2.509E-01       2.116E+01
   68   17      6896.686273     54550.846696       3.696E-01       1.436E+01
   68   18      7190.890112     54845.050535       7.086E-01       7.492E+00
   68   19      7246.415171     54900.575594       2.197E-02       2.417E+02
   68   20      7576.749725     55230.910147       4.999E-01       1.062E+01
   68   21      7628.748072     55282.908494       2.760E-02       1.924E+02
   69    4      1694.189823     49348.350246       8.095E-03       6.558E+02
   69    5      1924.003223     49578.163646       2.812E-01       1.888E+01
   69    6      2150.847346     49805.007769       2.286E-02       2.323E+02
   69    7      2374.001711     50028.162134       7.972E-01       6.659E+00
   69    8      2902.357262     50556.517685       8.727E-01       6.084E+00
   69    9      3203.420269     50857.580692       8.545E-02       6.212E+01
   69   10      3495.919024     51150.079447       1.207E-01       4.398E+01
   69   11      3779.736278     51433.896701       9.032E-01       5.878E+00
   69   12      4139.344653     51793.505076       2.301E-01       2.308E+01
   69   13      4738.990805     52393.151228       6.238E-01       8.510E+00
   69   14      5136.170792     52790.331215       6.870E-01       7.728E+00
   69   15      5442.682134     53096.842556       2.738E-04       1.939E+04
   69   16      5806.080858     53460.241280       1.007E-01       5.273E+01
   69   17      6152.115028     53806.275450       7.884E-03       6.734E+02
   69   18      6481.639083     54135.799506       3.483E-01       1.524E+01
   69   19      6543.666450     54197.826873       4.069E-01       1.305E+01
   69   20      6854.625708     54508.786131       2.573E-01       2.063E+01
   69   21      6913.213862     54567.374285       3.463E-01       1.533E+01
   69   22      7206.707145     54860.867568       8.346E-01       6.361E+00
   69   23      7262.113290     54916.273713       3.976E-03       1.335E+03
   69   24      7591.629101     55245.789524       7.090E-01       7.488E+00
   69   25      7643.529478     55297.689901       3.236E-04       1.641E+04
   69   26      7694.968473     55349.128895       7.347E-01       7.226E+00
   70    3       474.735699     48128.896122       2.309E-01       2.299E+01
   70    4       613.475296     48267.635719       4.350E-01       1.220E+01
   70    5      1487.483126     49141.643549       5.229E-01       1.015E+01
   70    6      2399.729145     50053.889568       3.957E-01       1.342E+01
   70    7      2927.532577     50581.693000       1.051E-01       5.051E+01
   70    8      3228.125149     50882.285572       6.880E-01       7.716E+00
   70    9      3520.129153     51174.289576       4.270E-01       1.243E+01
   70   10      3803.463222     51457.623644       4.541E-03       1.169E+03
   70   11      4426.307882     52080.468305       1.755E-01       3.024E+01
   70   12      4760.753613     52414.914036       6.154E-02       8.627E+01
   70   13      5082.065219     52736.225642       3.520E-01       1.508E+01
   70   14      5462.856592     53117.017015       1.024E-01       5.186E+01
   70   15      5756.649840     53410.810263       9.123E-01       5.819E+00
   70   16      5825.425658     53479.586081       3.119E-01       1.702E+01
   70   17      6170.636041     53824.796464       6.223E-02       8.532E+01
   70   18      6499.383202     54153.543625       2.529E-01       2.100E+01
   70   19      6561.267286     54215.427709       5.034E-01       1.055E+01
   70   20      6871.472278     54525.632701       2.472E-01       2.147E+01
   70   21      6929.919983     54584.080406       3.426E-01       1.549E+01
   70   22      7222.681967     54876.842390       9.368E-01       5.667E+00
   70   23      7277.977818     54932.138241       3.158E-05       1.681E+05
   70   24      7332.765302     54986.925725       8.740E-01       6.075E+00
   70   25      7606.660424     55260.820847       9.217E-01       5.760E+00
   70   26      7658.467778     55312.628201       1.309E-02       4.055E+02
   70   27      7709.752926     55363.913349       5.185E-01       1.024E+01
   71    3       910.130272     48564.290695       3.560E-01       1.491E+01
   71    4      1278.863297     48933.023720       3.766E-01       1.410E+01
   71    5      1876.484480     49530.644903       6.344E-01       8.368E+00
   71    6      2644.435074     50298.595497       1.223E-01       4.339E+01
   71    7      3827.443646     51481.604069       6.957E-01       7.631E+00
   71    8      4101.663678     51755.824101       1.712E-01       3.102E+01
   71    9      4449.007696     52103.168119       6.527E-02       8.133E+01
   71   10      4782.733223     52436.893646       9.839E-02       5.396E+01
   71   11      5103.340800     52757.501223       1.774E-02       2.993E+02
   71   12      5411.267455     53065.427878       9.886E-01       5.370E+00
   71   13      5483.268333     53137.428755       4.484E-01       1.184E+01
   71   14      5776.392459     53430.552882       4.670E-01       1.137E+01
   71   15      5844.994511     53499.154933       6.610E-01       8.032E+00
   71   16      6123.966136     53778.126559       8.520E-01       6.231E+00
   71   17      6189.359019     53843.519442       1.810E-01       2.933E+01
   71   18      6517.313140     54171.473563       1.593E-01       3.332E+01
   71   19      6579.055997     54233.216420       6.354E-01       8.355E+00
   71   20      6888.496073     54542.656496       2.217E-01       2.395E+01
   71   21      6946.801302     54600.961725       3.582E-01       1.482E+01
   71   22      7294.006877     54948.167300       3.328E-03       1.595E+03
   71   23      7348.643070     55002.803493       7.637E-01       6.951E+00
   71   24      7673.560041     55327.720464       5.321E-02       9.978E+01
   71   25      7724.702920     55378.863343       3.566E-01       1.489E+01
   72    4      1070.950796     48725.111219       1.926E-01       2.757E+01
   72    5      1439.763731     49093.924154       5.637E-01       9.417E+00
   72    6      1672.302806     49326.463229       4.682E-01       1.134E+01
   72    7      2130.688670     49784.849092       4.838E-01       1.097E+01
   72    8      2354.614249     50008.774672       1.523E-01       3.486E+01
   72    9      2884.592078     50538.752501       3.097E-01       1.714E+01
   72   10      3186.597160     50840.757583       1.210E-05       4.388E+05
   72   11      3479.980062     51134.140485       2.495E-02       2.128E+02
   72   12      3764.697569     51418.857992       7.699E-01       6.895E+00
   72   13      4125.342028     51779.502451       1.632E-01       3.252E+01
   72   14      4471.995360     52126.155783       8.823E-01       6.017E+00
   72   15      4804.992330     52459.152753       7.840E-01       6.772E+00
   72   16      5124.833306     52778.993729       1.188E-01       4.469E+01
   72   17      5432.101534     53086.261957       3.747E-01       1.417E+01
   72   18      5796.322621     53450.483044       1.543E-01       3.441E+01
   72   19      6143.072571     53797.232994       5.167E-01       1.027E+01
   72   20      6208.285430     53862.445853       3.798E-01       1.398E+01
   72   21      6535.427464     54189.587887       7.789E-02       6.816E+01
   72   22      6597.039227     54251.199650       8.092E-01       6.561E+00
   72   23      6905.695747     54559.856170       1.832E-01       2.898E+01
   72   24      6963.858169     54618.018592       3.946E-01       1.345E+01
   72   25      7310.198970     54964.359393       8.664E-03       6.127E+02
   72   26      7364.690635     55018.851058       6.874E-01       7.723E+00
   72   27      7688.804138     55342.964561       1.092E-01       4.860E+01
   72   28      7739.811147     55393.971570       2.396E-01       2.216E+01
   73    4       584.190446     48238.350869       3.343E-01       1.588E+01
   73    5       723.203241     48377.363664       5.296E-01       1.002E+01
   73    6      1231.224027     48885.384450       8.850E-01       5.999E+00
   73    7      2600.969063     50255.129486       2.690E-01       1.973E+01
   73    8      2910.790480     50564.950903       6.449E-01       8.233E+00
   73    9      3505.216358     51159.376781       8.619E-01       6.159E+00
   73   10      3789.381530     51443.541953       8.620E-03       6.159E+02
   73   11      4413.997305     52068.157728       2.858E-01       1.857E+01
   73   12      4749.331343     52403.491766       2.589E-01       2.051E+01
   73   13      5071.394605     52725.555028       9.570E-01       5.547E+00
   73   14      5146.587396     52800.747819       6.944E-01       7.645E+00
   73   15      5453.109727     53107.270150       4.324E-02       1.228E+02
   73   16      5816.443790     53470.604213       7.055E-03       7.525E+02
   73   17      6162.360963     53816.521386       2.463E-01       2.156E+01
   73   18      6227.422094     53881.582517       6.732E-01       7.885E+00
   73   19      6553.724260     54207.884683       2.034E-02       2.610E+02
   73   20      6923.068234     54577.228657       1.360E-01       3.904E+01
   73   21      6981.088851     54635.249274       4.540E-01       1.169E+01
   73   22      7326.552787     54980.713210       1.250E-02       4.249E+02
   73   23      7380.901330     55035.061753       6.399E-01       8.296E+00
   73   24      7704.198592     55358.359015       1.712E-01       3.101E+01
   73   25      7755.075112     55409.235535       1.577E-01       3.367E+01
   74    3       885.511701     48539.672124       1.596E-01       3.326E+01
   74    4      1625.866926     49280.027349       2.675E-01       1.985E+01
   74    5      1857.415795     49511.576218       1.368E-03       3.880E+03
   74    6      2085.867702     49740.028125       6.572E-02       8.078E+01
   74    7      3146.127549     50800.287972       4.803E-01       1.105E+01
   74    8      3440.880949     51095.041372       6.972E-01       7.615E+00
   74    9      4089.346641     51743.507064       8.616E-02       6.162E+01
   74   10      4437.617533     52091.777956       4.832E-02       1.099E+02
   74   11      4772.197266     52426.357689       1.669E-02       3.180E+02
   74   12      5093.569097     52747.729520       2.034E-01       2.610E+01
   74   13      5474.317612     53128.478035       4.592E-02       1.156E+02
   74   14      5836.766183     53490.926606       5.813E-02       9.132E+01
   74   15      6181.830255     53835.990678       6.563E-02       8.089E+01
   74   16      6572.202470     54226.362893       1.022E-04       5.194E+04
   74   17      6940.611952     54594.772375       8.589E-02       6.181E+01
   74   18      6998.494740     54652.655163       5.411E-01       9.811E+00
   74   19      7343.066969     54997.227392       1.295E-02       4.098E+02
   74   20      7397.274561     55051.434984       6.194E-01       8.571E+00
   74   21      7719.742289     55373.902712       2.309E-01       2.299E+01
   74   22      7770.490246     55424.650668       1.029E-01       5.158E+01
   75    3       532.064892     48186.225315       4.610E-02       1.151E+02
   75    4      1049.027045     48703.187468       5.213E-01       1.018E+01
   75    5      1419.711472     49073.871895       1.014E-01       5.238E+01
   75    6      2338.062072     49992.222495       2.252E-01       2.358E+01
   75    7      2869.700885     50523.861308       2.068E-02       2.568E+02
   75    8      3172.584169     50826.744592       3.643E-01       1.457E+01
   75    9      3466.813740     51120.974163       1.069E-01       4.965E+01
   75   10      3752.383553     51406.543976       2.691E-01       1.973E+01
   75   11      4113.970475     51768.130898       3.675E-01       1.444E+01
   75   12      4461.531212     52115.691635       9.648E-01       5.502E+00
   75   13      4795.320719     52449.481141       6.082E-01       8.729E+00
   75   14      5115.914106     52770.074529       1.007E-02       5.271E+02
   75   15      5423.794374     53077.954796       9.416E-01       5.638E+00
   75   16      5495.756427     53149.916850       4.223E-01       1.257E+01
   75   17      5788.741013     53442.901436       7.699E-01       6.895E+00
   75   18      5857.303948     53511.464371       3.365E-01       1.578E+01
   75   19      6201.484851     53855.645274       6.667E-07       7.962E+06
   75   20      6529.129901     54183.290324       9.639E-01       5.508E+00
   75   21      6590.861828     54245.022250       3.198E-02       1.660E+02
   75   22      6958.325180     54612.485603       4.034E-02       1.316E+02
   75   23      7016.070676     54670.231099       6.603E-01       8.040E+00
   75   24      7359.739973     55013.900396       9.847E-03       5.391E+02
   75   25      7413.807200     55067.967623       6.243E-01       8.504E+00
   75   26      7735.434610     55389.595033       2.817E-01       1.885E+01
   75   27      7786.054172     55440.214595       6.803E-02       7.804E+01
   76    4       697.068800     48351.229223       6.949E-01       7.640E+00
   76    5       837.942878     48492.103301       8.142E-01       6.521E+00
   76    6      1211.282568     48865.442991       7.379E-02       7.194E+01
   76    7      1813.000128     49467.160551       7.182E-01       7.392E+00
   76    8      2586.187922     50240.348345       1.493E-01       3.555E+01
   76    9      3778.016523     51432.176946       2.935E-01       1.809E+01
   76   10      4054.334541     51708.494964       7.276E-01       7.296E+00
   76   11      4404.249533     52058.409956       1.432E-01       3.706E+01
   76   12      4740.384364     52394.544787       2.581E-01       2.057E+01
   76   13      5138.494395     52792.654818       4.431E-01       1.198E+01
   76   14      5445.659552     53099.819975       2.516E-01       2.110E+01
   76   15      5809.677421     53463.837844       2.568E-01       2.067E+01
   76   16      5878.076118     53532.236541       8.646E-01       6.140E+00
   76   17      6221.330629     53875.491052       7.488E-02       7.090E+01
   76   18      6548.171789     54202.332212       6.208E-01       8.552E+00
   76   19      6609.703440     54263.863863       1.318E-01       4.027E+01
   76   20      6976.206231     54630.366654       8.504E-03       6.243E+02
   76   21      7033.821977     54687.982400       8.193E-01       6.480E+00
   76   22      7322.112849     54976.273272       9.251E-01       5.738E+00
   76   23      7376.570141     55030.730564       4.634E-03       1.146E+03
   76   24      7430.500716     55084.661139       6.553E-01       8.102E+00
   76   25      7751.276053     55405.436476       3.185E-01       1.667E+01
   77    4      1002.937082     48657.097505       1.627E-01       3.263E+01
   77    5      1374.316424     49028.476847       4.900E-01       1.083E+01
   77    6      1608.579906     49262.740329       5.970E-01       8.892E+00
   77    7      2070.306708     49724.467131       8.566E-01       6.197E+00
   77    8      2295.822115     49949.982538       2.535E-02       2.094E+02
   77    9      2829.770281     50483.930704       1.403E-01       3.784E+01
   77   10      3133.918279     50788.078702       1.432E-02       3.707E+02
   77   11      3429.533406     51083.693829       2.077E-02       2.556E+02
   77   12      3716.375146     51370.535569       9.779E-01       5.429E+00
   77   13      4079.663145     51733.823568       1.230E-02       4.317E+02
   77   14      4428.776981     52082.937404       2.088E-01       2.543E+01
   77   15      4764.130184     52418.290607       4.322E-02       1.228E+02
   77   16      5086.187007     52740.347430       2.692E-01       1.972E+01
   77   17      5467.686201     53121.846624       8.660E-05       6.130E+04
   77   18      5830.782197     53484.942620       1.328E-02       3.997E+02
   77   19      6176.391256     53830.551679       5.222E-01       1.017E+01
   77   20      6241.376675     53895.537098       3.144E-01       1.689E+01
   77   21      6567.375601     54221.536024       3.317E-01       1.601E+01
   77   22      6628.729700     54282.890123       3.161E-01       1.679E+01
   77   23      6936.246763     54590.407186       9.491E-01       5.594E+00
   77   24      6994.253867     54648.414290       1.071E-03       4.957E+03
   77   25      7339.254201     54993.414624       8.183E-01       6.488E+00
   77   26      7393.555885     55047.716308       4.154E-04       1.278E+04
   77   27      7447.354209     55101.514632       7.144E-01       7.431E+00
   77   28      7767.263556     55421.423979       3.383E-01       1.569E+01
   78    4       647.950751     48302.111174       1.307E-01       4.061E+01
   78    5      1166.709789     48820.870212       4.751E-01       1.117E+01
   78    6      2545.611670     50199.772093       1.094E-02       4.851E+02
   78    7      3742.753109     51396.913531       1.888E-02       2.811E+02
   78    8      4371.846334     52026.006757       7.072E-01       7.507E+00
   78    9      4788.150531     52442.310954       8.706E-01       6.098E+00
   78   10      5109.378894     52763.539317       1.150E-02       4.618E+02
   78   11      5489.920650     53144.081073       2.490E-01       2.132E+01
   78   12      5852.077930     53506.238353       8.608E-02       6.167E+01
   78   13      6196.805984     53850.966407       1.633E-01       3.251E+01
   78   14      6261.638013     53915.798436       7.392E-01       7.182E+00
   78   15      6586.742271     54240.902694       1.196E-01       4.438E+01
   78   16      6647.948101     54302.108524       6.006E-01       8.840E+00
   78   17      6954.647290     54608.807713       6.810E-01       7.796E+00
   78   18      7012.467332     54666.627755       3.019E-02       1.758E+02
   78   19      7356.557487     55010.717910       6.916E-01       7.676E+00
   78   20      7410.695852     55064.856275       1.917E-03       2.770E+03
   78   21      7464.361052     55118.521475       8.026E-01       6.615E+00
   78   22      7783.397565     55437.557988       3.395E-01       1.564E+01
   79    4      1565.263987     49219.424410       6.692E-03       7.933E+02
   79    5      1798.258441     49452.418864       4.819E-01       1.102E+01
   79    6      2028.227703     49682.388126       1.535E-01       3.460E+01
   79    7      2254.699366     49908.859789       4.090E-01       1.298E+01
   79    8      2790.891146     50445.051569       5.549E-01       9.567E+00
   79    9      3096.387267     50750.547689       5.055E-02       1.050E+02
   79   10      3393.307715     51047.468138       2.259E-01       2.350E+01
   79   11      4046.371735     51700.532158       6.345E-02       8.366E+01
   79   12      4397.060836     52051.221259       3.070E-03       1.729E+03
   79   13      4733.915759     52388.076182       5.829E-02       9.107E+01
   79   14      5132.807753     52786.968176       5.572E-01       9.528E+00
   79   15      5440.516677     53094.677100       3.091E-01       1.718E+01
   79   16      5805.117295     53459.277718       4.936E-01       1.076E+01
   79   17      5873.594717     53527.755140       5.104E-01       1.040E+01
   79   18      6217.386620     53871.547043       4.438E-03       1.196E+03
   79   19      6606.275318     54260.435741       9.718E-03       5.463E+02
   79   20      6973.209502     54627.369925       4.335E-01       1.225E+01
   79   21      7030.846870     54685.007293       1.093E-01       4.859E+01
   79   22      7374.014876     55028.175299       5.512E-01       9.632E+00
   79   23      7427.988950     55082.149373       1.545E-02       3.436E+02
   79   24      7481.529109     55135.689532       9.260E-01       5.733E+00
   79   25      7799.676494     55453.836917       3.219E-01       1.649E+01
   80    4       594.940441     48249.100864       6.100E-01       8.704E+00
   80    5      2506.152562     50160.312985       1.993E-01       2.664E+01
   80    6      2819.557728     50473.718151       7.865E-01       6.750E+00
   80    7      3420.955187     51075.115610       7.288E-01       7.284E+00
   80    8      3708.524717     51362.685140       1.763E-02       3.011E+02
   80    9      4072.637655     51726.798078       6.358E-01       8.350E+00
   80   10      4422.537677     52076.698100       9.292E-01       5.713E+00
   80   11      4758.538575     52412.698998       3.054E-01       1.738E+01
   80   12      5081.206532     52735.366955       1.102E-01       4.817E+01
   80   13      5463.351538     53117.511961       6.444E-05       8.238E+04
   80   14      5827.006371     53481.166794       5.989E-02       8.864E+01
   80   15      6173.053473     53827.213896       9.442E-01       5.623E+00
   80   16      6238.148743     53892.309166       8.251E-02       6.434E+01
   80   17      6564.508356     54218.668779       9.010E-01       5.892E+00
   80   18      6625.979070     54280.139493       2.722E-02       1.950E+02
   80   19      6991.923392     54646.083815       2.251E-01       2.358E+01
   80   20      7049.394277     54703.554700       2.525E-01       2.102E+01
   80   21      7391.624477     55045.784900       4.050E-01       1.311E+01
   80   22      7445.434315     55099.594737       4.886E-02       1.087E+02
   81    4       767.095868     48421.256291       5.857E-01       9.064E+00
   81    5      1522.906014     49177.066436       1.602E-01       3.313E+01
   81    6      1756.364702     49410.525125       7.032E-02       7.549E+01
   81    7      1987.313666     49641.474089       3.693E-04       1.438E+04
   81    8      2214.797269     49868.957692       8.967E-01       5.921E+00
   81    9      2753.100044     50407.260467       9.342E-01       5.683E+00
   81   10      3059.962976     50714.123399       1.770E-01       3.000E+01
   81   11      3358.133298     51012.293721       4.446E-01       1.194E+01
   81   12      4014.092966     51668.253389       2.297E-01       2.311E+01
   81   13      4366.340135     52020.500558       4.544E-02       1.168E+02
   81   14      4704.655465     52358.815888       3.141E-01       1.690E+01
   81   15      5105.230793     52759.391216       1.370E-01       3.875E+01
   81   16      5414.206478     53068.366901       9.585E-01       5.539E+00
   81   17      5486.392066     53140.552489       3.454E-01       1.537E+01
   81   18      5849.065554     53503.225977       5.410E-02       9.813E+01
   81   19      6194.231374     53848.391796       3.504E-01       1.515E+01
   81   20      6259.114164     53913.274587       4.280E-01       1.240E+01
   81   21      6584.605777     54238.766200       4.379E-01       1.212E+01
   81   22      6645.861565     54300.021988       1.966E-01       2.700E+01
   81   23      7010.790422     54664.950845       7.461E-02       7.116E+01
   81   24      7068.113106     54722.273529       4.746E-01       1.119E+01
   81   25      7409.381445     55063.541868       2.640E-01       2.011E+01
   81   26      7463.031383     55117.191806       1.114E-01       4.767E+01
   82    5      1315.212914     48969.373337       4.251E-01       1.249E+01
   82    6      2467.884562     50122.044985       3.889E-01       1.365E+01
   82    7      2782.484135     50436.644558       5.645E-01       9.404E+00
   82    8      3386.497684     51040.658107       5.485E-01       9.680E+00
   82    9      3675.363925     51329.524348       6.992E-02       7.593E+01
   82   10      4041.036522     51695.196945       4.100E-01       1.295E+01
   82   11      4392.457366     52046.617789       5.857E-01       9.064E+00
   82   12      4729.921276     52384.081699       8.755E-02       6.063E+01
   82   13      5053.961161     52708.121584       4.152E-01       1.279E+01
   82   14      5437.690289     53091.850712       1.343E-01       3.953E+01
   82   15      5802.790615     53456.951038       4.491E-01       1.182E+01
   82   16      5871.345249     53525.505672       5.216E-01       1.018E+01
   82   17      6215.548768     53869.709191       3.618E-02       1.467E+02
   82   18      6604.843945     54259.004368       1.253E-01       4.238E+01
   82   19      6665.935623     54320.096046       5.396E-01       9.838E+00
   82   20      7029.811828     54683.972251       3.033E-03       1.750E+03
   82   21      7087.007693     54741.168116       7.902E-01       6.719E+00
   82   22      7427.283733     55081.444156       1.403E-01       3.784E+01
   82   23      7480.780538     55134.940961       2.134E-01       2.488E+01
   83    4      1481.232752     49135.393175       4.519E-01       1.175E+01
   83    5      1715.558560     49369.718983       3.302E-04       1.608E+04
   83    6      1947.619802     49601.780225       2.543E-02       2.088E+02
   83    7      3024.594833     50678.755256       2.192E-01       2.421E+01
   83    8      3324.077300     50978.237723       5.108E-01       1.039E+01
   83    9      3982.863550     51637.023973       3.240E-01       1.639E+01
   83   10      4336.611360     51990.771783       1.209E-01       4.390E+01
   83   11      4676.366365     52330.526788       5.589E-01       9.499E+00
   83   12      5078.616408     52732.776831       1.341E-02       3.960E+02
   83   13      5461.314645     53115.475068       7.363E-02       7.210E+01
   83   14      5825.438473     53479.598896       2.021E-02       2.626E+02
   83   15      6237.031813     53891.192236       5.270E-02       1.007E+02
   83   16      6625.234112     54279.394535       7.691E-04       6.903E+03
   83   17      6991.453179     54645.613602       6.059E-01       8.762E+00
   83   18      7048.990530     54703.150952       3.205E-02       1.657E+02
   83   19      7445.330082     55099.490505       4.782E-02       1.110E+02
   83   20      7498.683064     55152.843487       3.662E-01       1.450E+01
   84    4       643.075694     48297.236117       3.785E-01       1.403E+01
   84    5      1273.540931     48927.701354       2.030E-01       2.616E+01
   84    6      2430.724414     50084.884837       3.952E-01       1.343E+01
   84    7      2746.554219     50400.714642       5.924E-01       8.961E+00
   84    8      3353.142717     51007.303140       5.906E-01       8.989E+00
   84    9      3643.280099     51297.440522       6.399E-02       8.296E+01
   84   10      4010.490030     51664.650453       3.829E-01       1.387E+01
   84   11      4363.392334     52017.552757       4.866E-01       1.091E+01
   84   12      4702.290679     52356.451102       2.874E-02       1.847E+02
   84   13      5027.652916     52681.813338       6.864E-01       7.735E+00
   84   14      5103.513688     52757.674111       7.867E-01       6.749E+00
   84   15      5412.933650     53067.094073       3.833E-01       1.385E+01
   84   16      5485.193867     53139.354290       8.423E-01       6.303E+00
   84   17      5779.425007     53433.585430       9.579E-01       5.542E+00
   84   18      5848.258671     53502.419094       1.633E-01       3.251E+01
   84   19      6193.778502     53847.938925       3.151E-01       1.685E+01
   84   20      6258.716431     53912.876854       4.385E-01       1.211E+01
   84   21      6584.481262     54238.641685       5.931E-01       8.951E+00
   84   22      6645.791338     54299.951761       9.887E-02       5.370E+01
   84   23      7010.986046     54665.146469       2.700E-01       1.966E+01
   84   24      7068.332537     54722.492960       1.832E-01       2.899E+01
   84   25      7409.788546     55063.948969       7.603E-01       6.982E+00
   84   26      7463.520177     55117.680600       2.152E-03       2.467E+03
   84   27      7516.742236     55170.902659       5.817E-01       9.126E+00
   85    5      1440.252140     49094.412563       5.373E-01       9.880E+00
   85    6      1675.950903     49330.111326       1.302E-04       4.077E+04
   85    7      1908.971418     49563.131841       1.679E-02       3.162E+02
   85    8      2680.992703     50335.153126       8.864E-01       5.990E+00
   85    9      2990.326117     50644.486540       1.335E-01       3.977E+01
   85   10      3291.126238     50945.286661       3.781E-01       1.404E+01
   85   11      3952.678010     51606.838433       2.703E-01       1.964E+01
   85   12      4307.905541     51962.065964       1.204E-01       4.411E+01
   85   13      4649.063091     52303.223514       6.449E-01       8.231E+00
   85   14      5052.950897     52707.111320       1.300E-04       4.083E+04
   85   15      5437.162584     53091.323007       5.453E-03       9.736E+02
   85   16      5802.685318     53456.845741       1.624E-01       3.269E+01
   85   17      5871.327106     53525.487529       9.169E-01       5.790E+00
   85   18      6215.814869     53869.975292       8.615E-03       6.163E+02
   85   19      6605.412638     54259.573061       1.606E-01       3.305E+01
   85   20      6666.536286     54320.696709       4.478E-01       1.186E+01
   85   21      7030.655602     54684.816025       5.859E-02       9.061E+01
   85   22      7087.846645     54742.007068       4.766E-01       1.114E+01
   85   23      7428.316619     55082.477042       4.595E-01       1.155E+01
   85   24      7481.854852     55136.015275       2.012E-02       2.639E+02
   85   25      7534.960573     55189.120996       8.720E-01       6.088E+00
   86    5      1232.603311     48886.763734       3.170E-01       1.675E+01
   86    6      2394.559173     50048.719596       2.114E-01       2.511E+01
   86    7      2711.775853     50365.936276       9.126E-01       5.817E+00
   86    8      3320.913018     50975.073441       8.938E-01       5.939E+00
   86    9      3612.244863     51266.405286       9.457E-03       5.614E+02
   86   10      3981.001327     51635.161750       5.429E-01       9.778E+00
   86   11      4335.353211     51989.513634       5.820E-01       9.121E+00
   86   12      4675.641228     52329.801651       3.100E-02       1.712E+02
   86   13      5002.307051     52656.467474       7.854E-01       6.759E+00
   86   14      5078.457188     52732.617611       6.745E-01       7.871E+00
   86   15      5389.092001     53043.252424       5.615E-01       9.455E+00
   86   16      5461.607244     53115.767667       6.084E-01       8.726E+00
   86   17      5826.073025     53480.233448       3.895E-02       1.363E+02
   86   18      6172.835851     53826.996274       6.773E-01       7.838E+00
   86   19      6238.017035     53892.177458       1.544E-01       3.439E+01
   86   20      6626.481306     54280.641729       1.291E-04       4.113E+04
   86   21      6992.881165     54647.041588       7.833E-01       6.777E+00
   86   22      7050.469648     54704.630071       2.780E-03       1.910E+03
   86   23      7107.550228     54761.710651       9.273E-01       5.725E+00
   86   24      7446.975310     55101.135733       2.165E-01       2.452E+01
   86   25      7500.336788     55154.497211       1.192E-01       4.453E+01
   87    4       770.492806     48424.653229       1.798E-01       2.953E+01
   87    5      1400.176043     49054.336466       3.175E-01       1.672E+01
   87    6      1637.369656     49291.530079       4.205E-02       1.263E+02
   87    7      1871.154536     49525.314959       1.154E-02       4.600E+02
   87    8      2101.369680     49755.530103       6.281E-01       8.452E+00
   87    9      2646.545059     50300.705482       4.619E-01       1.149E+01
   87   10      2957.200399     50611.360822       1.034E-02       5.136E+02
   87   11      3259.231633     50913.392056       1.321E-01       4.018E+01
   87   12      3923.531912     51577.692335       1.095E-01       4.847E+01
   87   13      4280.223200     51934.383623       4.340E-02       1.223E+02
   87   14      4622.763705     52276.924128       5.299E-01       1.002E+01
   87   15      5028.233820     52682.394243       1.045E-04       5.080E+04
   87   16      5413.931028     53068.091451       6.674E-07       7.954E+06
   87   17      5780.815598     53434.976020       2.999E-01       1.770E+01
   87   18      5849.679571     53503.839994       6.535E-01       8.124E+00
   87   19      6195.443145     53849.603568       9.453E-02       5.616E+01
   87   20      6260.446190     53914.606613       7.874E-01       6.742E+00
   87   21      6586.386456     54240.546879       4.502E-01       1.179E+01
   87   22      6647.714058     54301.874481       1.551E-01       3.423E+01
   87   23      7013.072609     54667.233032       3.215E-01       1.651E+01
   87   24      7070.439967     54724.600389       1.316E-01       4.035E+01
   87   25      7465.763548     55119.923971       5.541E-02       9.581E+01
   87   26      7518.970760     55173.131183       3.168E-01       1.676E+01
   88    5       946.718657     48600.879080       9.328E-01       5.691E+00
   88    6      2359.431849     50013.592272       1.302E-02       4.076E+02
   88    7      3582.281289     51236.441712       4.150E-02       1.279E+02
   88    8      3952.571086     51606.731509       9.833E-01       5.399E+00
   88    9      4308.366553     51962.526976       9.283E-01       5.719E+00
   88   10      4649.978708     52304.139131       9.950E-02       5.335E+01
   88   11      4977.947220     52632.107642       6.678E-01       7.950E+00
   88   12      5054.370401     52708.530824       7.768E-01       6.834E+00
   88   13      5366.187497     53020.347920       5.738E-01       9.253E+00
   88   14      5438.964345     53093.124768       5.825E-01       9.115E+00
   88   15      5804.775590     53458.936013       1.125E-02       4.717E+02
   88   16      6152.750332     53806.910754       9.508E-01       5.584E+00
   88   17      6218.181037     53872.341460       5.274E-02       1.007E+02
   88   18      6607.984262     54262.144685       5.593E-02       9.493E+01
   88   19      6669.147374     54323.307797       6.549E-01       8.106E+00
   88   20      7033.378807     54687.539230       5.252E-02       1.011E+02
   88   21      7090.584952     54744.745375       4.693E-01       1.131E+01
   88   22      7431.121138     55085.281561       6.240E-01       8.508E+00
   88   23      7484.686099     55138.846522       1.269E-04       4.185E+04
   88   24      7537.766725     55191.927148       6.288E-01       8.443E+00
   89    5      1361.100439     49015.260862       1.451E-02       3.658E+02
   89    6      1599.466462     49253.626885       4.556E-01       1.165E+01
   89    7      1834.172328     49488.332751       2.954E-01       1.797E+01
   89    8      2065.618499     49719.778922       1.322E-01       4.017E+01
   89    9      2613.139529     50267.299952       6.006E-02       8.839E+01
   89   10      2925.159424     50579.319847       1.100E-01       4.825E+01
   89   11      3228.419155     50882.579578       1.836E-03       2.892E+03
   89   12      3522.853101     51177.013524       8.404E-01       6.317E+00
   89   13      3895.452340     51549.612763       2.347E-06       2.262E+06
   89   14      4253.557377     51907.717800       4.722E-03       1.124E+03
   89   15      4597.476597     52251.637020       2.692E-01       1.972E+01
   89   16      5004.482793     52658.643216       1.459E-02       3.639E+02
   89   17      5391.622184     53045.782607       2.369E-03       2.241E+03
   89   18      5759.846205     53414.006628       3.306E-01       1.606E+01
   89   19      5828.942592     53483.103015       5.962E-01       8.904E+00
   89   20      6175.925513     53830.085936       1.698E-01       3.126E+01
   89   21      6241.127525     53895.287948       6.046E-01       8.781E+00
   89   22      6568.171434     54222.331857       7.024E-01       7.559E+00
   89   23      6629.719231     54283.879654       4.716E-02       1.126E+02
   89   24      6996.248161     54650.408584       6.310E-01       8.414E+00
   89   25      7053.821182     54707.981605       1.598E-02       3.323E+02
   89   26      7450.383743     55104.544166       2.716E-01       1.955E+01
   89   27      7503.749682     55157.910105       7.472E-02       7.105E+01
   90    5       900.973926     48555.134349       4.028E-02       1.318E+02
   90    6      2325.439972     49979.600395       1.778E-01       2.986E+01
   90    7      3553.430818     51207.591241       4.274E-01       1.242E+01
   90    8      3838.275807     51492.436230       9.411E-01       5.641E+00
   90    9      4198.708826     51852.869248       6.551E-01       8.104E+00
   90   10      4625.331810     52279.492233       3.461E-01       1.534E+01
   90   11      4954.562853     52608.723276       3.823E-01       1.389E+01
   90   12      5344.236691     52998.397114       4.119E-01       1.289E+01
   90   13      5417.267475     53071.427898       7.527E-01       7.053E+00
   90   14      5784.373567     53438.533990       1.771E-02       2.998E+02
   90   15      6199.201697     53853.362120       3.100E-02       1.712E+02
   90   16      6590.301045     54244.461468       1.285E-01       4.133E+01
   90   17      6651.640373     54305.800796       4.662E-01       1.139E+01
   90   18      7017.056321     54671.216744       1.720E-01       3.087E+01
   90   19      7074.423446     54728.583869       2.461E-01       2.157E+01
   90   20      7469.761417     55123.921840       5.448E-02       9.744E+01
   90   21      7522.964802     55177.125225       3.013E-01       1.762E+01
   91    5      1079.077791     48733.238214       2.472E-01       2.147E+01
   91    6      1322.719795     48976.880218       4.235E-01       1.254E+01
   91    7      2030.978178     49685.138601       8.313E-02       6.386E+01
   91    8      2580.862091     50235.022514       1.394E-01       3.808E+01
   91    9      2894.180057     50548.340480       8.582E-01       6.186E+00
   91   10      3198.736934     50852.897357       3.715E-01       1.429E+01
   91   11      3494.387066     51148.547489       1.541E-01       3.445E+01
   91   12      3868.445196     51522.605619       2.313E-01       2.296E+01
   91   13      4227.940523     51882.100946       2.346E-01       2.263E+01
   91   14      4573.183807     52227.344230       2.968E-02       1.789E+02
   91   15      4981.706433     52635.866856       1.466E-01       3.622E+01
   91   16      5370.250828     53024.411251       5.006E-02       1.061E+02
   91   17      5739.780848     53393.941271       2.341E-01       2.268E+01
   91   18      5809.117332     53463.277755       7.257E-01       7.315E+00
   91   19      6157.271656     53811.432079       1.641E-01       3.235E+01
   91   20      6222.682926     53876.843349       6.019E-01       8.821E+00
   91   21      6550.788044     54204.948467       8.150E-01       6.514E+00
   91   22      6612.544613     54266.705036       2.055E-02       2.583E+02
   91   23      6980.202098     54634.362521       8.555E-01       6.206E+00
   91   24      7037.978704     54692.139127       2.106E-04       2.521E+04
   91   25      7095.216021     54749.376444       7.654E-01       6.936E+00
   91   26      7435.723054     55089.883477       5.115E-01       1.038E+01
   91   27      7489.265279     55143.425702       5.112E-03       1.038E+03
   91   28      7542.347326     55196.507749       6.979E-01       7.607E+00
   92    5      1492.907202     49147.067625       6.411E-01       8.280E+00
   92    6      1730.368607     49384.529030       6.568E-01       8.082E+00
   92    7      2831.407838     50485.568261       1.342E-01       3.956E+01
   92    8      3137.815563     50791.975986       2.868E-01       1.851E+01
   92    9      3811.666841     51465.827264       1.781E-01       2.981E+01
   92   10      4173.490990     51827.651413       1.034E-01       5.134E+01
   92   11      4520.930174     52175.090597       8.188E-01       6.483E+00
   92   12      4601.736217     52255.896640       9.850E-01       5.390E+00
   92   13      4932.147165     52586.307588       8.221E-02       6.457E+01
   92   14      5323.222193     52977.382616       1.592E-01       3.335E+01
   92   15      5764.871123     53419.031546       7.840E-02       6.771E+01
   92   16      6115.238699     53769.399122       9.064E-01       5.857E+00
   92   17      6181.084461     53835.244884       5.514E-02       9.628E+01
   92   18      6573.440573     54227.600996       1.413E-01       3.757E+01
   92   19      6634.967055     54289.127478       4.328E-01       1.227E+01
   92   20      7001.511058     54655.671481       2.530E-01       2.099E+01
   92   21      7059.047476     54713.207899       1.610E-01       3.297E+01
   92   22      7455.561990     55109.722413       1.497E-01       3.545E+01
   92   23      7508.910594     55163.071017       1.530E-01       3.471E+01
   93    5      1035.768436     48689.928859       9.099E-01       5.834E+00
   93    6      2226.861897     49881.022320       1.714E-01       3.097E+01
   93    7      3466.963028     51121.123451       8.582E-02       6.186E+01
   93    8      4549.898096     52204.058518       9.718E-02       5.463E+01
   93    9      4882.492617     52536.653040       8.510E-01       6.238E+00
   93   10      4959.928542     52614.088965       5.978E-01       8.881E+00
   93   11      5276.080096     52930.240519       9.719E-01       5.462E+00
   93   12      5349.829799     53003.990222       2.754E-01       1.928E+01
   93   13      5720.622725     53374.783148       7.367E-02       7.207E+01
   93   14      6139.484607     53793.645030       8.110E-02       6.546E+01
   93   15      6205.118133     53859.278555       7.802E-01       6.804E+00
   93   16      6534.258829     54188.419252       7.461E-01       7.116E+00
   93   17      6596.190274     54250.350697       3.050E-02       1.741E+02
   93   18      6964.958680     54619.119103       9.209E-01       5.765E+00
   93   19      7022.913604     54677.074027       3.340E-03       1.589E+03
   93   20      7080.306168     54734.466591       6.826E-01       7.777E+00
   93   21      7421.797912     55075.958334       6.687E-01       7.939E+00
   93   22      7475.511586     55129.672009       1.590E-03       3.339E+03
   93   23      7528.718245     55182.878668       5.212E-01       1.019E+01
   94    5       962.128697     48616.289120       4.182E-01       1.269E+01
   94    6      1214.603160     48868.763583       1.971E-02       2.694E+02
   94    7      1456.348995     49110.509418       8.767E-02       6.055E+01
   94    8      1695.679005     49349.839427       6.142E-02       8.643E+01
   94    9      1930.407599     49584.568022       2.888E-01       1.838E+01
   94   10      2485.575688     50139.736111       3.220E-02       1.649E+02
   94   11      2801.924889     50456.085312       2.515E-01       2.111E+01
   94   12      3109.549436     50763.709859       8.058E-02       6.588E+01
   94   13      3408.264196     51062.424619       4.338E-01       1.224E+01
   94   14      3786.102279     51440.262702       7.993E-02       6.642E+01
   94   15      4149.286658     51803.447081       9.854E-02       5.388E+01
   94   16      4498.071936     52152.232358       1.237E-01       4.291E+01
   94   17      4910.711731     52564.872154       3.232E-02       1.643E+02
   94   18      5303.146510     52957.306933       7.524E-04       7.056E+03
   94   19      5676.298363     53330.458786       6.244E-01       8.502E+00
   94   20      5746.281984     53400.442407       2.987E-01       1.777E+01
   94   21      6097.817342     53751.977765       5.976E-01       8.884E+00
   94   22      6163.834830     53817.995253       1.658E-01       3.202E+01
   94   23      6557.410640     54211.571063       8.238E-02       6.444E+01
   94   24      6619.125672     54273.286095       5.421E-01       9.793E+00
   94   25      6986.754501     54640.914924       2.433E-01       2.182E+01
   94   26      7044.454590     54698.615012       1.629E-01       3.259E+01
   94   27      7442.096903     55096.257326       2.017E-01       2.632E+01
   94   28      7495.592776     55149.753199       1.042E-01       5.093E+01
   95    5      2195.076794     49849.237217       4.146E-01       1.280E+01
   95    6      2739.533215     50393.693638       4.640E-01       1.144E+01
   95    7      3048.959441     50703.119864       5.828E-01       9.109E+00
   95    8      3729.677802     51383.838225       2.700E-01       1.966E+01
   95    9      4095.156353     51749.316776       1.555E-01       3.413E+01
   95   10      4446.123756     52100.284179       9.634E-01       5.510E+00
   95   11      4527.690759     52181.851182       8.600E-01       6.173E+00
   95   12      4861.465193     52515.625616       1.520E-01       3.494E+01
   95   13      5256.418518     52910.578941       3.037E-01       1.748E+01
   95   14      5330.395541     52984.555964       8.963E-01       5.923E+00
   95   15      5702.373731     53356.534154       4.122E-03       1.288E+03
   95   16      6122.568570     53776.728993       2.385E-03       2.226E+03
   95   17      6518.575732     54172.736155       5.171E-01       1.027E+01
   95   18      6580.663991     54234.824414       9.769E-02       5.434E+01
   95   19      6950.527644     54604.688067       8.069E-01       6.579E+00
   95   20      7008.629504     54662.789926       3.759E-06       1.412E+06
   95   21      7066.190381     54720.350804       7.616E-01       6.970E+00
   95   22      7408.629395     55062.789818       6.898E-01       7.696E+00
   95   23      7462.490627     55116.651050       3.530E-03       1.504E+03
   95   24      7515.835360     55169.995783       4.852E-01       1.094E+01
   96    5      1897.551721     49551.712144       4.775E-01       1.112E+01
   96    6      2129.712633     49783.873056       6.839E-01       7.762E+00
   96    7      2455.650171     50109.810594       8.559E-01       6.203E+00
   96    8      3382.342043     51036.502466       7.553E-02       7.029E+01
   96    9      4476.193142     52130.353565       1.205E-01       4.405E+01
   96   10      4812.124402     52466.284825       8.568E-01       6.196E+00
   96   11      4890.298255     52544.458678       6.033E-01       8.800E+00
   96   12      5284.034007     52938.194430       2.232E-01       2.378E+01
   96   13      5658.429975     53312.590398       1.529E-01       3.472E+01
   96   14      5728.645375     53382.805798       8.643E-01       6.142E+00
   96   15      6081.267074     53735.427497       2.272E-01       2.337E+01
   96   16      6147.472969     53801.633391       4.790E-01       1.108E+01
   96   17      6542.210521     54196.370944       8.026E-03       6.614E+02
   96   18      6604.131796     54258.292219       8.437E-01       6.293E+00
   96   19      6972.790660     54626.951083       1.472E-01       3.606E+01
   96   20      7030.647693     54684.808116       2.547E-01       2.084E+01
   96   21      7429.375995     55083.536418       1.757E-01       3.022E+01
   96   22      7483.011114     55137.171537       1.198E-01       4.431E+01
   97    6      1101.682590     48755.843013       4.163E-02       1.275E+02
   97    7      1352.145211     49006.305633       5.541E-03       9.581E+02
   97    8      1593.447924     49247.608347       7.395E-03       7.179E+02
   97    9      1831.081707     49485.242130       7.803E-01       6.804E+00
   97   10      2391.904687     50046.065110       1.075E-01       4.938E+01
   97   11      2711.376367     50365.536790       2.224E-01       2.387E+01
   97   12      3022.212685     50676.373108       1.055E-01       5.033E+01
   97   13      3323.931723     50978.092146       3.272E-01       1.623E+01
   97   14      3705.568083     51359.728506       1.788E-01       2.969E+01
   97   15      4072.414000     51726.574423       2.179E-01       2.437E+01
   97   16      4424.684716     52078.845139       4.630E-02       1.147E+02
   97   17      4841.397132     52495.557554       8.073E-02       6.576E+01
   97   18      5237.671312     52891.831735       4.019E-04       1.321E+04
   97   19      5614.421022     53268.581445       6.607E-01       8.035E+00
   97   20      5685.050707     53339.211130       2.723E-01       1.950E+01
   97   21      6039.898256     53694.058679       7.590E-01       6.995E+00
   97   22      6106.529935     53760.690358       9.236E-02       5.748E+01
   97   23      6503.728574     54157.888997       2.159E-01       2.459E+01
   97   24      6565.979238     54220.139661       3.111E-01       1.707E+01
   97   25      6936.907357     54591.067779       5.435E-01       9.768E+00
   97   26      6995.132598     54649.293021       2.392E-02       2.220E+02
   97   27      7396.223882     55050.384305       5.656E-01       9.387E+00
   97   28      7450.207216     55104.367639       1.978E-04       2.685E+04
   97   29      7503.699448     55157.859871       5.794E-01       9.162E+00
   98    5      1027.711282     48681.871705       7.265E-01       7.307E+00
   98    6      2099.357513     49753.517936       3.350E-01       1.585E+01
   98    7      2649.322078     50303.482501       3.609E-01       1.471E+01
   98    8      2961.910795     50616.071218       3.689E-01       1.439E+01
   98    9      3649.466145     51303.626568       7.636E-02       6.952E+01
   98   10      4018.600019     51672.760442       1.867E-02       2.844E+02
   98   11      4373.113031     52027.273454       5.569E-01       9.532E+00
   98   12      4792.486983     52446.647406       3.366E-02       1.577E+02
   98   13      5191.271801     52845.432224       1.635E-01       3.247E+01
   98   14      5641.460801     53295.621224       1.862E-02       2.852E+02
   98   15      6065.579714     53719.740137       3.548E-03       1.496E+03
   98   16      6465.199245     54119.359668       6.541E-01       8.116E+00
   98   17      6527.845000     54182.005423       4.742E-02       1.120E+02
   98   18      6959.616215     54613.776638       2.955E-02       1.797E+02
   98   19      7017.642924     54671.803347       4.962E-01       1.070E+01
   98   20      7417.400664     55071.561087       8.721E-02       6.087E+01
   98   21      7471.170654     55125.331077       2.134E-01       2.488E+01
   99    6      1799.494354     49453.654777       5.660E-01       9.380E+00
   99    7      2034.357186     49688.517609       5.116E-01       1.038E+01
   99    8      3299.478121     50953.638543       3.819E-01       1.390E+01
   99    9      3593.292547     51247.452970       8.864E-01       5.989E+00
   99   10      3964.745048     51618.905471       5.064E-01       1.048E+01
   99   11      4404.257145     52058.417568       4.917E-01       1.080E+01
   99   12      4743.507791     52397.668214       3.856E-01       1.377E+01
   99   13      5144.802638     52798.963061       6.330E-01       8.387E+00
   99   14      5219.911023     52874.071446       5.167E-01       1.027E+01
   99   15      5597.846855     53252.007278       4.861E-02       1.092E+02
   99   16      6024.603257     53678.763680       1.550E-01       3.425E+01
   99   17      6091.406315     53745.566738       5.919E-01       8.969E+00
   99   18      6489.707825     54143.868248       9.353E-03       5.676E+02
   99   19      6552.171245     54206.331668       8.229E-01       6.451E+00
   99   20      6924.080998     54578.241421       2.226E-01       2.385E+01
   99   21      6982.431895     54636.592318       1.704E-01       3.116E+01
   99   22      7384.575837     55038.736260       3.355E-01       1.582E+01
   99   23      7438.666409     55092.826832       3.307E-02       1.605E+02
   99   24      7492.325328     55146.485751       8.383E-01       6.333E+00


==> anc/6LiF_Tun_Res.dat <==
    J    N          EN            EN-E_00           Gamma          Tun_Gamma        tau/ps
   17    1         4.106475     47658.266898       4.767E-06       6.162E-06       1.114E+06
   18    1         9.276525     47663.436948       9.144E-03       1.248E-02       5.806E+02
   19    1        14.272861     47668.433284       1.843E-01       2.988E-01       2.881E+01
   27    1         8.251197     47662.411620       1.984E-13       1.984E-13       2.676E+13
   28    1        18.743251     47672.903674       1.494E-06       1.636E-06       3.553E+06
   29    1        29.014071     47683.174494       1.628E-03       1.871E-03       3.261E+03
   30    1        38.852208     47693.012631       7.653E-02       9.718E-02       6.937E+01
   34    1         0.461059     47654.621482       1.224E-62       1.224E-62       4.337E+62
   35    1        15.781147     47669.941570       1.645E-16       1.645E-16       3.226E+16
   36    1        31.018012     47685.178435       6.923E-09       6.923E-09       7.668E+08
   37    1        46.011418     47700.171841       4.348E-05       4.573E-05       1.221E+05
   38    1        60.534772     47714.695195       8.137E-03       8.907E-03       6.524E+02
   39    1        74.229902     47728.390325       2.001E-01       2.480E-01       2.653E+01
   41    1        10.025912     47664.186335       2.267E-32       2.267E-32       2.341E+32
   42    1        29.402520     47683.562943       3.440E-16       3.440E-16       1.543E+16
   43    1        48.723237     47702.883660       1.498E-09       1.498E-09       3.543E+09
   44    1        67.815768     47721.976191       9.374E-06       9.717E-06       5.664E+05
   45    1        86.429029     47740.589452       2.593E-03       2.723E-03       2.047E+03
   46    1       104.156308     47758.316731       1.019E-01       1.147E-01       5.208E+01
   47    1        18.657927     47672.818350       6.461E-31       6.461E-31       8.217E+30
   48    1        41.575943     47695.736365       2.143E-17       2.143E-17       2.477E+17
   49    1        64.496377     47718.656800       8.165E-11       8.165E-11       6.502E+10
   50    1        87.262567     47741.422990       8.315E-07       8.733E-07       6.384E+06
   51    1       109.641162     47763.801585       4.179E-04       4.346E-04       1.270E+04
   52    1        17.991640     47672.152063       1.465E-39       1.465E-39       3.623E+39
   52    2       131.252666     47785.413089       2.982E-02       3.165E-02       1.780E+02
   53    1        44.019977     47698.180400       2.864E-22       2.864E-22       1.854E+22
   53    2       151.463515     47805.623938       4.797E-01       5.825E-01       1.107E+01
   54    1        70.141105     47724.301528       3.468E-14       3.468E-14       1.531E+14
   55    1        96.238079     47750.398502       2.972E-09       2.972E-09       1.786E+09
   56    1         0.270375     47654.430798       6.159-143       6.159-143       8.619+142
   56    2       122.138625     47776.299048       6.032E-06       6.412E-06       8.801E+05
   57    1        28.975471     47683.135893       7.727E-37       7.727E-37       6.870E+36
   57    2       147.573685     47801.734108       1.396E-03       1.459E-03       3.802E+03
   58    1        57.872852     47712.033275       1.561E-22       1.561E-22       3.401E+22
   58    2       172.075091     47826.235514       6.539E-02       6.969E-02       8.119E+01
   59    1        86.889391     47741.049814       6.440E-15       6.440E-15       8.243E+14
   59    2       194.869541     47849.029964       7.947E-01       9.983E-01       6.680E+00
   60    1       115.922589     47770.083012       5.071E-10       5.071E-10       1.047E+10
   61    1        20.861506     47675.021928       2.968E-51       2.968E-51       1.789E+51
   61    2       144.821900     47798.982322       1.211E-06       1.324E-06       4.384E+06
   62    1        52.284444     47706.444867       7.119E-30       7.119E-30       7.457E+29
   62    2       173.352472     47827.512895       3.757E-04       3.985E-04       1.413E+04
   63    1        83.889543     47738.049966       7.663E-20       7.663E-20       6.928E+19
   63    2       201.108469     47855.268892       2.473E-02       2.599E-02       2.147E+02
   64    1       115.603634     47769.764057       1.246E-13       1.246E-13       4.261E+13
   64    2       227.341231     47881.501654       4.476E-01       5.126E-01       1.186E+01
   65    1        20.377028     47674.537451       6.599E-59       6.599E-59       8.045E+58
   65    2       147.323881     47801.484303       2.381E-09       2.381E-09       2.230E+09
   66    1        54.187684     47708.348107       2.677E-34       2.677E-34       1.983E+34
   66    2       178.897866     47833.058289       2.776E-06       3.088E-06       1.913E+06
   67    1        88.208569     47742.368992       4.647E-23       4.647E-23       1.143E+23
   67    2       210.083259     47864.243682       6.018E-04       6.455E-04       8.822E+03
   68    1       122.380019     47776.540442       4.001E-16       4.001E-16       1.327E+16
   68    2       240.447345     47894.607768       3.300E-02       3.481E-02       1.609E+02
   69    1        27.898568     47682.058991       3.772E-57       3.772E-57       1.408E+57
   69    2       156.620840     47810.781263       2.483E-11       2.483E-11       2.138E+11
   69    3       269.165481     47923.325904       5.440E-01       6.238E-01       9.758E+00
   70    1        64.003660     47718.164083       3.334E-35       3.334E-35       1.592E+35
   70    2       190.814913     47844.975336       7.992E-08       7.992E-08       6.643E+07
   71    1       100.328621     47754.489044       2.984E-24       2.984E-24       1.779E+24
   71    2       224.785372     47878.945795       3.161E-05       3.526E-05       1.679E+05
   72    1         5.573918     47659.734341       2.299-111       2.299-111       2.309+111
   72    2       136.820061     47790.980484       2.810E-17       2.810E-17       1.889E+17
   72    3       258.237125     47912.397548       3.398E-03       3.647E-03       1.562E+03
   73    1        43.641516     47697.801939       1.405E-50       1.405E-50       3.778E+50
   73    2       173.406790     47827.567213       2.284E-12       2.284E-12       2.325E+12
   73    3       290.604141     47944.764564       1.122E-01       1.198E-01       4.731E+01
   74    1        81.966878     47736.127301       1.955E-33       1.955E-33       2.715E+33
   74    2       209.989335     47864.149758       1.006E-08       1.006E-08       5.275E+08
   75    1       120.509988     47774.670411       1.006E-23       1.006E-23       5.280E+23
   75    2       246.420082     47900.580504       5.287E-06       6.109E-06       1.004E+06
   76    1        27.493808     47681.654230       6.375E-70       6.375E-70       8.327E+69
   76    2       159.219784     47813.380207       3.200E-17       3.200E-17       1.659E+17
   76    3       282.460987     47936.621410       7.850E-04       8.651E-04       6.763E+03
   77    1        67.726034     47721.886457       3.767E-43       3.767E-43       1.409E+43
   77    2       198.028865     47852.189288       1.643E-12       1.643E-12       3.230E+12
   77    3       317.673378     47971.833801       3.652E-02       3.900E-02       1.454E+02
   78    1       108.205262     47762.365685       3.145E-30       3.145E-30       1.688E+30
   78    2       236.844173     47891.004595       6.022E-09       6.022E-09       8.816E+08
   78    3       351.180771     48005.341194       5.856E-01       6.625E-01       9.066E+00
   79    1        15.794875     47669.955298       6.323E-94       6.323E-94       8.396E+93
   79    2       148.891174     47803.051597       4.840E-22       4.840E-22       1.097E+22
   79    3       275.529380     47929.689803       2.938E-06       3.484E-06       1.807E+06
   80    1        57.869725     47712.030148       1.542E-52       1.542E-52       3.443E+52
   80    2       189.732363     47843.892786       2.912E-16       2.912E-16       1.823E+16
   80    3       313.867605     47968.028028       4.504E-04       5.070E-04       1.179E+04
   81    1       100.208217     47754.368639       2.871E-36       2.871E-36       1.849E+36
   81    2       230.661090     47884.821513       6.083E-12       6.083E-12       8.727E+11
   81    3       351.465398     48005.625821       2.280E-02       2.461E-02       2.328E+02
   82    1         8.701228     47662.861651       4.210-121       4.210-121       1.261+121
   82    2       142.776581     47796.937004       1.764E-26       1.764E-26       3.010E+26
   82    3       271.584019     47925.744442       1.323E-08       1.323E-08       4.012E+08
   82    4       387.516130     48041.676553       4.219E-01       4.664E-01       1.258E+01
   83    1        52.570600     47706.731023       1.943E-60       1.943E-60       2.733E+60
   83    2       185.532624     47839.693046       1.008E-19       1.008E-19       5.266E+19
   83    3       312.364510     47966.524933       4.645E-06       5.596E-06       1.143E+06
   84    1        96.712041     47750.872464       2.602E-41       2.602E-41       2.040E+41
   84    2       228.422288     47882.582711       1.003E-14       1.003E-14       5.290E+14
   84    3       352.784405     48006.944828       5.910E-04       6.733E-04       8.983E+03
   85    1         6.320870     47660.481293       6.063-140       6.063-140       8.756+139
   85    2       141.096155     47795.256578       3.180E-30       3.180E-30       1.669E+30
   85    3       271.373952     47925.534375       7.056E-11       7.056E-11       7.524E+10
   85    4       392.443280     48046.603703       2.685E-02       2.920E-02       1.978E+02
   86    1        51.946035     47706.106458       9.900E-66       9.900E-66       5.363E+65
   86    2       185.686634     47839.847057       1.114E-22       1.114E-22       4.766E+22
   86    3       314.288220     47968.448643       7.592E-08       7.592E-08       6.993E+07
   86    4       430.513358     48084.673781       4.700E-01       5.200E-01       1.129E+01
   87    1        97.845881     47752.006304       6.055E-45       6.055E-45       8.767E+44
   87    2       230.437718     47884.598141       3.914E-17       3.914E-17       1.356E+17
   87    3       357.017884     48011.178307       1.646E-05       1.992E-05       3.226E+05
   88    1         8.729483     47662.889906       1.416-135       1.416-135       3.748+135
   88    2       143.994089     47798.154512       4.761E-33       4.761E-33       1.115E+33
   88    3       275.290204     47929.450627       7.142E-13       7.142E-13       7.433E+12
   88    4       399.322621     48053.483044       1.499E-03       1.711E-03       3.541E+03
   89    1        56.077152     47710.237575       6.789E-68       6.789E-68       7.819E+67
   89    2       190.358377     47844.518800       5.525E-25       5.525E-25       9.609E+24
   89    3       320.164681     47974.325104       1.648E-09       1.648E-09       3.222E+09
   89    4       440.743589     48094.904012       5.315E-02       5.793E-02       9.989E+01
   90    1       103.697759     47757.858182       5.475E-47       5.475E-47       9.697E+46
   90    2       236.898434     47891.058857       4.652E-19       4.652E-19       1.141E+19
   90    3       364.949074     48019.109497       6.391E-07       8.174E-07       8.307E+06
   90    4       480.334663     48134.495086       7.495E-01       8.506E-01       7.083E+00
   91    1        15.979942     47670.140365       1.664-119       1.664-119       3.190+119
   91    2       151.567212     47805.727635       7.460E-35       7.460E-35       7.116E+34
   91    3       283.562820     47937.723243       1.684E-14       1.684E-14       3.152E+14
   91    4       409.473026     48063.633449       1.016E-04       1.223E-04       5.223E+04
   92    1        65.019808     47719.180231       3.056E-67       3.056E-67       1.737E+67
   92    2       199.656076     47853.816499       1.446E-26       1.446E-26       3.671E+26
   92    3       330.283961     47984.444383       6.826E-11       6.826E-11       7.777E+10
   92    4       453.445087     48107.605510       6.061E-03       6.864E-03       8.759E+02
   93    1       114.327480     47768.487903       1.609E-47       1.609E-47       3.300E+47
   93    2       247.927791     47902.088214       1.914E-20       1.914E-20       2.774E+20
   93    3       376.969383     48031.129806       5.478E-08       5.478E-08       9.691E+07
   93    4       496.272901     48150.433324       1.514E-01       1.652E-01       3.507E+01
   94    1        28.108138     47682.268561       1.249-103       1.249-103       4.252+103
   94    2       163.880475     47818.040898       1.155E-35       1.155E-35       4.595E+35
   94    3       296.336053     47950.496476       1.032E-15       1.032E-15       5.146E+15
   94    4       423.484782     48077.645205       9.920E-06       1.251E-05       5.352E+05
   95    1        78.811268     47732.971691       1.379E-64       1.379E-64       3.850E+64
   95    2       213.651400     47867.811823       1.974E-27       1.974E-27       2.690E+27
   95    3       344.820761     47998.981184       5.959E-12       5.959E-12       8.908E+11
   95    4       469.616304     48123.776726       8.740E-04       1.034E-03       6.074E+03
   96    1       129.774342     47783.934765       8.456E-47       8.456E-47       6.278E+46
   96    2       263.606312     47917.766735       2.752E-21       2.752E-21       1.929E+21
   96    3       393.301220     48047.461643       6.584E-09       6.584E-09       8.063E+08
   96    4       514.967113     48169.127536       3.236E-02       3.608E-02       1.641E+02
   97    1        45.136603     47699.297026       2.848E-90       2.848E-90       1.864E+90
   97    2       180.976027     47835.136450       1.345E-35       1.345E-35       3.947E+35
   97    3       313.702385     47967.862808       1.679E-16       1.679E-16       3.162E+16
   97    4       441.663597     48095.824020       1.534E-06       2.016E-06       3.461E+06
   97    5       558.691162     48212.851585       5.198E-01       5.780E-01       1.021E+01
   98    1        97.474359     47751.634782       8.994E-61       8.994E-61       5.903E+60
   98    2       232.390357     47886.550780       1.215E-27       1.215E-27       4.370E+27
   98    3       363.884383     48018.044806       1.130E-12       1.130E-12       4.696E+12
   98    4       489.734707     48143.895130       1.780E-04       2.190E-04       2.982E+04
   99    1        13.388119     47667.548542       3.163-145       3.163-145       1.678+145
   99    2       150.061941     47804.222364       3.741E-45       3.741E-45       1.419E+45
   99    3       283.985193     47938.145616       1.275E-21       1.275E-21       4.164E+21
   99    4       414.078940     48068.239363       1.473E-09       1.473E-09       3.605E+09
   99    5       537.215572     48191.375995       8.656E-03       9.966E-03       6.133E+02


==> anc/6LiF_XLevels.dat <==
    J    V         E_VJ             E_VJ-E_00
    0    0    -47654.1604229         0.0000000
    0    1    -46708.0400693       946.1203537
    0    2    -45779.7320145      1874.4284084
    0    3    -44868.8487279      2785.3116951
    0    4    -43975.0104708      3679.1499521
    0    5    -43097.8456800      4556.3147429
    0    6    -42236.9912399      5417.1691831
    0    7    -41392.0926587      6262.0677642
    0    8    -40562.8041621      7091.3562608
    0    9    -39748.7887148      7905.3717082
    0   10    -38949.7179826      8704.4424404
    0   11    -38165.2722441      9488.8881788
    0   12    -37395.1402611     10259.0201619
    0   13    -36639.0191154     11015.1413075
    0   14    -35896.6140202     11757.5464028
    0   15    -35167.6381099     12486.5223130
    0   16    -34451.8122168     13202.3482061
    0   17    -33748.8646362     13905.2957868
    0   18    -33058.5308856     14595.6295373
    0   19    -32380.5534617     15273.6069613
    0   20    -31714.6815956     15939.4788274
    0   21    -31060.6710114     16593.4894116
    0   22    -30418.2836876     17235.8767354
    0   23    -29787.2876244     17866.8727986
    0   24    -29167.4566168     18486.7038062
    0   25    -28558.5700355     19095.5903874
    0   26    -27960.4126152     19693.7478078
    0   27    -27372.7742512     20281.3861718
    0   28    -26795.4498047     20858.7106182
    0   29    -26228.2389167     21425.9215062
    0   30    -25670.9458302     21983.2145927
    0   31    -25123.3792212     22530.7812017
    0   32    -24585.3520382     23068.8083848
    0   33    -24056.6813493     23597.4790736
    0   34    -23537.1881981     24116.9722249
    0   35    -23026.6974660     24627.4629569
    0   36    -22525.0377433     25129.1226796
    0   37    -22032.0412056     25622.1192174
    0   38    -21547.5434981     26106.6169248
    0   39    -21071.3836258     26582.7767971
    0   40    -20603.4038494     27050.7565736
    0   41    -20143.4495869     27510.7108361
    0   42    -19691.3693208     27962.7911022
    0   43    -19247.0145100     28407.1459129
    0   44    -18810.2395065     28843.9209165
    0   45    -18380.9014759     29273.2589471
    0   46    -17958.8603230     29695.3000999
    0   47    -17543.9786206     30110.1818023
    0   48    -17136.1215417     30518.0388812
    0   49    -16735.1567955     30919.0036274
    0   50    -16340.9545662     31313.2058567
    0   51    -15953.3874550     31700.7729680
    0   52    -15572.3304243     32081.8299987
    0   53    -15197.6607452     32456.4996778
    0   54    -14829.2579466     32824.9024764
    0   55    -14467.0037670     33187.1566559
    0   56    -14110.7821082     33543.3783148
    0   57    -13760.4789907     33893.6814322
    0   58    -13415.9825116     34238.1779113
    0   59    -13077.1828033     34576.9776196
    0   60    -12743.9719944     34910.1884286
    0   61    -12416.2441718     35237.9162511
    0   62    -12093.8953445     35560.2650785
    0   63    -11776.8234082     35877.3370148
    0   64    -11464.9281116     36189.2323113
    0   65    -11158.1110238     36496.0493991
    0   66    -10856.2755023     36797.8849206
    0   67    -10559.3266629     37094.8337601
    0   68    -10267.1713495     37386.9890734
    0   69     -9979.7181061     37674.4423168
    0   70     -9696.8771485     37957.2832745
    0   71     -9418.5603372     38235.6000858
    0   72     -9144.6811517     38509.4792713
    0   73     -8875.1546647     38779.0057583
    0   74     -8609.8975174     39044.2629056
    0   75     -8348.8278955     39305.3325274
    0   76     -8091.8655059     39562.2949171
    0   77     -7838.9315537     39815.2288692
    0   78     -7589.9487204     40064.2117025
    0   79     -7344.8411421     40309.3192808
    0   80     -7103.5343886     40550.6260343
    0   81     -6865.9554431     40788.2049798
    0   82     -6632.0326825     41022.1277405
    0   83     -6401.6958577     41252.4645652
    0   84     -6174.8760759     41479.2843471
    0   85     -5951.5057814     41702.6546415
    0   86     -5731.5187394     41922.6416836
    0   87     -5514.8500183     42139.3104046
    0   88     -5301.4359746     42352.7244484
    0   89     -5091.2142371     42562.9461859
    0   90     -4884.1236931     42770.0367298
    0   91     -4680.1044753     42974.0559476
    0   92     -4479.0979497     43175.0624732
    0   93     -4281.0467053     43373.1137176
    0   94     -4085.8945456     43568.2658774
    0   95     -3893.5864823     43760.5739407
    0   96     -3704.0687318     43950.0916912
    0   97     -3517.2887153     44136.8717076
    0   98     -3333.1950635     44320.9653594
    0   99     -3151.7376276     44502.4227954
    0  100     -2972.8674979     44681.2929250
    0  101     -2796.5370345     44857.6233884
    0  102     -2622.6999119     45031.4605111
    0  103     -2451.3111861     45202.8492369
    0  104     -2282.3273922     45371.8330307
    0  105     -2115.7066881     45538.4537348
    0  106     -1951.4090666     45702.7513563
    0  107     -1789.3966772     45864.7637457
    0  108     -1629.6343260     46024.5260969
    0  109     -1472.0902830     46182.0701400
    0  110     -1316.7376567     46337.4227662
    0  111     -1163.5569088     46490.6035141
    0  112     -1012.5408814     46641.6195416
    0  113      -863.7058473     46790.4545756
    0  114      -717.1175686     46937.0428543
    0  115      -572.9541121     47081.2063108
    0  116      -431.6539383     47222.5064846
    0  117      -294.2649244     47359.8954985
    0  118      -163.5099452     47490.6504778
    0  119       -50.2564184     47603.9040046
    1    0    -47651.1670015         2.9934214
    1    1    -46705.0940562       949.0663668
    1    2    -45776.8326339      1877.3277890
    1    3    -44865.9952106      2788.1652123
    1    4    -43972.2020558      3681.9583671
    1    5    -43095.0816151      4559.0788078
    1    6    -42234.2707827      5419.8896402
    1    7    -41389.4150774      6264.7453456
    1    8    -40560.1687356      7093.9916873
    1    9    -39746.1947337      7907.9656893
    1   10    -38947.1647490      8706.9956739
    1   11    -38162.7590721      9491.4013508
    1   12    -37392.6664767     10261.4939462
    1   13    -36636.5840568     11017.5763661
    1   14    -35894.2170374     11759.9433855
    1   15    -35165.2785651     12488.8818578
    1   16    -34449.4894838     13204.6709392
    1   17    -33746.5781004     13907.5823225
    1   18    -33056.2799442     14597.8804787
    1   19    -32378.3375229     15275.8229001
    1   20    -31712.5000788     15941.6603442
    1   21    -31058.5233466     16595.6370763
    1   22    -30416.1693156     17237.9911073
    1   23    -29785.2059962     17868.9544268
    1   24    -29165.4071934     18488.7532295
    1   25    -28556.5522878     19097.6081351
    1   26    -27958.4260235     19695.7343994
    1   27    -27370.8183052     20283.3421178
    1   28    -26793.5240031     20860.6364198
    1   29    -26226.3427670     21427.8176559
    1   30    -25669.0788484     21985.0815745
    1   31    -25121.5409318     22532.6194911
    1   32    -24583.5419737     23070.6184493
    1   33    -24054.8990502     23599.2613728
    1   34    -23535.4332124     24118.7272105
    1   35    -23024.9693496     24629.1910733
    1   36    -22523.3360591     25130.8243638
    1   37    -22030.3655238     25623.7948992
    1   38    -21545.8933959     26108.2670271
    1   39    -21069.7586871     26584.4017359
    1   40    -20601.8036648     27052.3567582
    1   41    -20141.8737535     27512.2866694
    1   42    -19689.8174422     27964.3429807
    1   43    -19245.4861960     28408.6742269
    1   44    -18808.7343728     28845.4260501
    1   45    -18379.4191444     29274.7412785
    1   46    -17957.4004215     29696.7600015
    1   47    -17542.5407824     30111.6196405
    1   48    -17134.7054059     30519.4550170
    1   49    -16733.7620067     30920.3984162
    1   50    -16339.5807744     31314.5796485
    1   51    -15952.0343155     31702.1261074
    1   52    -15570.9975978     32083.1628251
    1   53    -15196.3478975     32457.8125255
    1   54    -14827.9647484     32826.1956745
    1   55    -14465.7298942     33188.4305287
    1   56    -14109.5272414     33544.6331815
    1   57    -13759.2428156     33894.9176073
    1   58    -13414.7647184     34239.3957045
    1   59    -13075.9830870     34578.1773360
    1   60    -12742.7900545     34911.3703684
    1   61    -12415.0797126     35239.0807104
    1   62    -12092.7480745     35561.4123485
    1   63    -11775.6930404     35878.4673825
    1   64    -11463.8143635     36190.3460594
    1   65    -11157.0136171     36497.1468059
    1   66    -10855.1941629     36798.9662600
    1   67    -10558.2611209     37095.8993020
    1   68    -10266.1213393     37388.0390836
    1   69     -9978.6833661     37675.4770569
    1   70     -9695.8574209     37958.3030020
    1   71     -9417.5553685     38236.6050544
    1   72     -9143.6906923     38510.4697307
    1   73     -8874.1784687     38779.9819542
    1   74     -8608.9353429     39045.2250800
    1   75     -8347.8795044     39306.2809185
    1   76     -8090.9306639     39563.2297591
    1   77     -7838.0100301     39816.1503929
    1   78     -7589.0402882     40065.1201348
    1   79     -7343.9455779     40310.2148450
    1   80     -7102.6514728     40551.5089502
    1   81     -6865.0849595     40789.0754634
    1   82     -6631.1744184     41022.9860045
    1   83     -6400.8496041     41253.3108188
    1   84     -6174.0416270     41480.1187959
    1   85     -5950.6829351     41703.4774878
    1   86     -5730.7072967     41923.4531262
    1   87     -5514.0497839     42140.1106390
    1   88     -5300.6467563     42353.5136667
    1   89     -5090.4358461     42563.7245768
    1   90     -4883.3559440     42770.8044790
    1   91     -4679.3471858     42974.8132372
    1   92     -4478.3509408     43175.8094822
    1   93     -4280.3098012     43373.8506217
    1   94     -4085.1675739     43568.9928490
    1   95     -3892.8692738     43761.2911491
    1   96     -3703.3611205     43950.7993024
    1   97     -3516.5905385     44137.5698844
    1   98     -3332.5061618     44321.6542611
    1   99     -3151.0578449     44503.1025780
    1  100     -2972.1966817     44681.9637412
    1  101     -2795.8750356     44858.2853873
    1  102     -2622.0465850     45032.1138379
    1  103     -2450.6663898     45203.4940331
    1  104     -2281.6909895     45372.4694334
    1  105     -2115.0785466     45539.0818763
    1  106     -1950.7890595     45703.3713635
    1  107     -1788.7846843     45865.3757386
    1  108     -1629.0302356     46025.1301874
    1  109     -1471.4939945     46182.6664284
    1  110     -1316.1490862     46338.0113368
    1  111     -1162.9759980     46491.1844249
    1  112     -1011.9676184     46642.1928045
    1  113      -863.1403121     46791.0201108
    1  114      -716.5600433     46937.6003796
    1  115      -572.4053463     47081.7550766
    1  116      -431.1157669     47223.0446560
    1  117      -293.7417895     47360.4186335
    1  118      -163.0147628     47491.1456602
    1  119       -49.8539303     47604.3064926
    2    0    -47645.1805113         8.9799116
    2    1    -46699.2023790       954.9580439
    2    2    -45771.0342180      1883.1262049
    2    3    -44860.2885177      2793.8719052
    2    4    -43966.5855636      3687.5748593
    2    5    -43089.5538193      4564.6066037
    2    6    -42228.8301985      5425.3302245
    2    7    -41384.0602409      6270.1001820
    2    8    -40554.8982051      7099.2622178
    2    9    -39741.0070901      7913.1533329
    2   10    -38942.0585966      8712.1018263
    2   11    -38157.7330391      9496.4273839
    2   12    -37387.7192151     10266.4412078
    2   13    -36631.7142429     11022.4461800
    2   14    -35889.4233714     11764.7370515
    2   15    -35160.5597711     12493.6006519
    2   16    -34444.8443095     13209.3161134
    2   17    -33742.0053171     13912.1551059
    2   18    -33051.7783458     14602.3820772
    2   19    -32373.9059260     15280.2544969
    2   20    -31708.1373221     15946.0231008
    2   21    -31054.2282905     16599.9321324
    2   22    -30411.9408414     17242.2195815
    2   23    -29781.0430060     17873.1174170
    2   24    -29161.3086093     18492.8518137
    2   25    -28552.5170514     19101.6433715
    2   26    -27954.4530957     19699.7073272
    2   27    -27366.9066653     20287.2537576
    2   28    -26789.6726486     20864.4877744
    2   29    -26222.5507129     21431.6097101
    2   30    -25665.3451269     21988.8152961
    2   31    -25117.8645917     22536.2958313
    2   32    -24579.9220801     23074.2383429
    2   33    -24051.3346840     23602.8257389
    2   34    -23531.9234702     24122.2369528
    2   35    -23021.5133426     24632.6470804
    2   36    -22519.9329134     25134.2275096
    2   37    -22027.0143797     25627.1460432
    2   38    -21542.5934078     26111.5670151
    2   39    -21066.5090230     26587.6513999
    2   40    -20598.6035060     27055.5569169
    2   41    -20138.7222944     27515.4381286
    2   42    -19686.7138897     27967.4465332
    2   43    -19242.4297697     28411.7306532
    2   44    -18805.7243044     28848.4361185
    2   45    -18376.4546777     29277.7057453
    2   46    -17954.4808117     29699.6796112
    2   47    -17539.6652966     30114.4951263
    2   48    -17131.8733222     30522.2871007
    2   49    -16730.9726143     30923.1878086
    2   50    -16336.8333734     31317.3270495
    2   51    -15949.3282167     31704.8322062
    2   52    -15568.3321224     32085.8283006
    2   53    -15193.7223770     32460.4380460
    2   54    -14825.3785245     32828.7818984
    2   55    -14463.1823186     33190.9781044
    2   56    -14107.0176755     33547.1427474
    2   57    -13756.7706305     33897.3897925
    2   58    -13412.3292947     34241.8311283
    2   59    -13073.5838146     34580.5766083
    2   60    -12740.4263328     34913.7340901
    2   61    -12412.7509497     35241.4094732
    2   62    -12090.4536878     35563.7067351
    2   63    -11773.4324561     35880.7279669
    2   64    -11461.5870163     36192.5734066
    2   65    -11154.8189504     36499.3414725
    2   66    -10853.0316288     36801.1287942
    2   67    -10556.1301796     37098.0302433
    2   68    -10264.0214594     37390.1389635
    2   69     -9976.6140243     37677.5463986
    2   70     -9693.8181021     37960.3423208
    2   71     -9415.5455655     38238.6148574
    2   72     -9141.7099057     38512.4505172
    2   73     -8872.2262071     38781.9342158
    2   74     -8607.0111224     39047.1493005
    2   75     -8345.9828488     39308.1775742
    2   76     -8089.0611043     39565.0993186
    2   77     -7836.1671054     39817.9933175
    2   78     -7587.2235445     40066.9368785
    2   79     -7342.1545686     40312.0058544
    2   80     -7100.8857583     40553.2746646
    2   81     -6863.3441077     40790.8163153
    2   82     -6629.4580040     41024.7024190
    2   83     -6399.1572089     41255.0032141
    2   84     -6172.3728396     41481.7875833
    2   85     -5949.0373511     41705.1230718
    2   86     -5729.0845185     41925.0759045
    2   87     -5512.4494205     42141.7110025
    2   88     -5299.0684235     42355.0919995
    2   89     -5088.8791663     42565.2812566
    2   90     -4881.8205462     42772.3398767
    2   91     -4677.8327057     42976.3277173
    2   92     -4476.8570204     43177.3034026
    2   93     -4278.8360891     43375.3243338
    2   94     -4083.7137252     43570.4466977
    2   95     -3891.4349500     43762.7254729
    2   96     -3701.9459898     43952.2144332
    2   97     -3515.1942754     44138.9661476
    2   98     -3331.1284475     44323.0319755
    2   99     -3149.6983673     44504.4620557
    2  100     -2970.8551356     44683.3052873
    2  101     -2794.5511230     44859.6093000
    2  102     -2620.7400151     45033.4204078
    2  103     -2449.3768799     45204.7835430
    2  104     -2280.4182654     45373.7421575
    2  105     -2113.8223438     45540.3380792
    2  106     -1949.5491243     45704.6112986
    2  107     -1787.5607766     45866.5996464
    2  108     -1627.8221318     46026.3382911
    2  109     -1470.3014939     46183.8589290
    2  110     -1314.9720207     46339.1884023
    2  111     -1161.8142517     46492.3461712
    2  112     -1010.8211678     46643.3392551
    2  113      -862.0093183     46792.1511047
    2  114      -715.4450731     46938.7153498
    2  115      -571.3079046     47082.8525184
    2  116      -430.0395373     47224.1208857
    2  117      -292.6956907     47361.4647322
    2  118      -162.0247714     47492.1356515
    2  119       -49.0504953     47605.1099276
    3    0    -47636.2016578        17.9587652
    3    1    -46690.3657359       963.7946871
    3    2    -45762.3374574      1891.8229656
    3    3    -44851.7293322      2802.4310908
    3    4    -43958.1616697      3695.9987533
    3    5    -43081.2629604      4572.8974625
    3    6    -42220.6701475      5433.4902755
    3    7    -41376.0288020      6278.1316209
    3    8    -40546.9932155      7107.1672074
    3    9    -39733.2264212      7920.9340018
    3   10    -38934.4001550      8719.7602680
    3   11    -38150.1947668      9503.9656562
    3   12    -37380.2990904     10273.8613325
    3   13    -36624.4102801     11029.7501428
    3   14    -35882.2336209     11771.9268020
    3   15    -35153.4823191     12500.6781038
    3   16    -34437.8772778     13216.2831451
    3   17    -33735.1468623     13919.0135607
    3   18    -33045.0266591     14609.1337639
    3   19    -32367.2592323     15286.9011906
    3   20    -31701.5938796     15952.5665434
    3   21    -31047.7863896     16606.3740333
    3   22    -30405.5988045     17248.5616185
    3   23    -29774.7991859     17879.3612370
    3   24    -29155.1613895     18498.9990334
    3   25    -28546.4648445     19107.6955784
    3   26    -27948.4943429     19705.6660800
    3   27    -27361.0398357     20293.1205872
    3   28    -26783.8962385     20870.2641845
    3   29    -26216.8632449     21437.2971781
    3   30    -25659.7451494     21994.4152736
    3   31    -25112.3506780     22541.8097449
    3   32    -24574.4928281     23079.6675949
    3   33    -24045.9887152     23608.1717078
    3   34    -23526.6594291     24127.5009939
    3   35    -23016.3298965     24637.8305265
    3   36    -22514.8287514     25139.3316715
    3   37    -22021.9882126     25632.1722104
    3   38    -21537.6439671     26116.5164559
    3   39    -21061.6350607     26592.5253622
    3   40    -20593.8037941     27060.3566288
    3   41    -20133.9956245     27520.1647984
    3   42    -19682.0590726     27972.1013503
    3   43    -19237.8456347     28416.3147882
    3   44    -18801.2096992     28852.9507237
    3   45    -18372.0084679     29282.1519551
    3   46    -17950.1018806     29704.0585424
    3   47    -17535.3525445     30118.8078785
    3   48    -17127.6256664     30526.5347565
    3   49    -16726.7889888     30927.3714341
    3   50    -16332.7127285     31321.4476945
    3   51    -15945.2695185     31708.8909045
    3   52    -15564.3343528     32089.8260701
    3   53    -15189.7845334     32464.3758895
    3   54    -14821.4996197     32832.6608033
    3   55    -14459.3613799     33194.7990431
    3   56    -14103.2537452     33550.9066777
    3   57    -13753.0627654     33901.0976576
    3   58    -13408.6765658     34245.4838572
    3   59    -13069.9853069     34584.1751160
    3   60    -12736.8811452     34917.2792778
    3   61    -12409.2581947     35244.9022282
    3   62    -12087.0124914     35567.1479315
    3   63    -11770.0419575     35884.1184654
    3   64    -11458.2463679     36195.9140550
    3   65    -11151.5273174     36502.6331055
    3   66    -10849.7881891     36804.3722338
    3   67    -10552.9341238     37101.2262991
    3   68    -10260.8719905     37393.2884324
    3   69     -9973.5103574     37680.6500655
    3   70     -9690.7594646     37963.4009583
    3   71     -9412.5311966     38241.6292263
    3   72     -9138.7390566     38515.4213664
    3   73     -8869.2981404     38784.8622826
    3   74     -8604.1251125     39050.0353105
    3   75     -8343.1381813     39311.0222416
    3   76     -8086.2570764     39567.9033466
    3   77     -7833.4030251     39820.7573979
    3   78     -7584.4987310     40069.6616919
    3   79     -7339.4683521     40314.6920709
    3   80     -7098.2374797     40555.9229432
    3   81     -6860.7331186     40793.4273044
    3   82     -6626.8836666     41027.2767563
    3   83     -6396.6188959     41257.5415270
    3   84     -6169.8699342     41484.2904888
    3   85     -5946.5692466     41707.5911764
    3   86     -5726.6506185     41927.5098045
    3   87     -5510.0491387     42144.1112843
    3   88     -5296.7011836     42357.4592394
    3   89     -5086.5444020     42567.6160209
    3   90     -4879.5177011     42774.6427218
    3   91     -4675.5612332     42978.5991898
    3   92     -4474.6163837     43179.5440393
    3   93     -4276.6257612     43377.5346618
    3   94     -4081.5331887     43572.6272343
    3   95     -3889.2836973     43764.8767256
    3   96     -3699.8235230     43954.3368999
    3   97     -3513.1001065     44141.0603164
    3   98     -3329.0620984     44325.0983245
    3   99     -3147.6593700     44506.5010529
    3  100     -2968.8430323     44685.3173906
    3  101     -2792.5654666     44861.5949563
    3  102     -2618.7803698     45035.3800532
    3  103     -2447.4428215     45206.7176014
    3  104     -2278.5093828     45375.6510401
    3  105     -2111.9382401     45542.2221828
    3  106     -1947.6894195     45706.4710035
    3  107     -1785.7251103     45868.4353127
    3  108     -1626.0101691     46028.1502539
    3  109     -1468.5129337     46185.6474892
    3  110     -1313.2066115     46340.9538114
    3  111     -1160.0718204     46494.0886026
    3  112     -1009.1016803     46645.0587426
    3  113      -860.3130190     46793.8474039
    3  114      -713.7728187     46940.3876042
    3  115      -569.6619670     47084.4984559
    3  116      -428.4254762     47225.7349467
    3  117      -291.1269719     47363.0334511
    3  118      -160.5407243     47493.6196986
    3  119       -47.8492254     47606.3111975
    4    0    -47624.2314989        29.9289240
    4    1    -46678.5851736       975.5752494
    4    2    -45750.7433877      1903.4170352
    4    3    -44840.3186785      2813.8417445
    4    4    -43946.9313872      3707.2290358
    4    5    -43070.2100402      4583.9503827
    4    6    -42209.7916199      5444.3688030
    4    7    -41365.3217394      6288.8386835
    4    8    -40536.4547341      7117.7056889
    4    9    -39722.8536827      7931.3067402
    4   10    -38924.1903682      8729.9700548
    4   11    -38140.1451879      9514.0152350
    4   12    -37370.4070238     10283.7533992
    4   13    -36614.6730781     11039.4873448
    4   14    -35872.6486842     11781.5117387
    4   15    -35144.0470961     12510.1133269
    4   16    -34428.5892641     13225.5711588
    4   17    -33726.0036003     13928.1568227
    4   18    -33036.0257371     14618.1346859
    4   19    -32358.3982838     15295.7621392
    4   20    -31692.8705820     15961.2898409
    4   21    -31039.1984640     16614.9619590
    4   22    -30397.1440137     17257.0164093
    4   23    -29766.4753344     17887.6850885
    4   24    -29146.9663217     18507.1941013
    4   25    -28538.3964441     19115.7639789
    4   26    -27940.5505317     19713.6098913
    4   27    -27353.2185727     20300.9418503
    4   28    -26776.1955188     20877.9649042
    4   29    -26209.2810989     21444.8793240
    4   30    -25652.2796418     22001.8807812
    4   31    -25104.9999068     22549.1605161
    4   32    -24567.2549237     23086.9054992
    4   33    -24038.8618399     23615.2985830
    4   34    -23519.6417759     24134.5186471
    4   35    -23009.4196885     24644.7407345
    4   36    -22508.0242411     25146.1361819
    4   37    -22015.2876809     25638.8727421
    4   38    -21531.0457230     26123.1147000
    4   39    -21055.1374405     26599.0229825
    4   40    -20587.4051606     27066.7552623
    4   41    -20127.6943667     27526.4660563
    4   42    -19675.8536048     27978.3068181
    4   43    -19231.7343963     28422.4260267
    4   44    -18795.1911539     28858.9692690
    4   45    -18366.0811034     29288.0793196
    4   46    -17944.2642079     29709.8962150
    4   47    -17529.6030978     30124.5573252
    4   48    -17121.9630023     30532.1974206
    4   49    -16721.2116860     30932.9487370
    4   50    -16327.2193873     31326.9410356
    4   51    -15939.8587608     31714.3016621
    4   52    -15559.0048214     32095.1556016
    4   53    -15184.5348916     32469.6255314
    4   54    -14816.3285509     32837.8318720
    4   55    -14454.2675878     33199.8928351
    4   56    -14098.2359530     33555.9244699
    4   57    -13748.1197154     33906.0407075
    4   58    -13403.8070196     34250.3534034
    4   59    -13065.1880447     34588.9723783
    4   60    -12732.1549655     34922.0054574
    4   61    -12404.6019145     35249.5585084
    4   62    -12082.4249454     35571.7354775
    4   63    -11765.5219982     35888.6384247
    4   64    -11453.7928652     36200.3675578
    4   65    -11147.1391583     36507.0212646
    4   66    -10845.4642778     36808.6961451
    4   67    -10548.6733811     37105.4870418
    4   68    -10256.6733537     37397.4870692
    4   69     -9969.3727804     37684.7876426
    4   70     -9686.6819171     37967.4785058
    4   71     -9408.5126646     38245.6477584
    4   72     -9134.7785414     38519.3818815
    4   73     -8865.3946594     38788.7657636
    4   74     -8600.2776981     39053.8827249
    4   75     -8339.3458813     39314.8145416
    4   76     -8082.5189535     39571.6414694
    4   77     -7829.7181570     39824.4422659
    4   78     -7580.8662101     40073.2942128
    4   79     -7335.8872853     40318.2731376
    4   80     -7094.7069885     40559.4534345
    4   81     -6857.2523384     40796.9080845
    4   82     -6623.4517473     41030.7086757
    4   83     -6393.2350012     41260.9254218
    4   84     -6166.5332415     41487.6271814
    4   85     -5943.2789473     41710.8814756
    4   86     -5723.4059175     41930.7545054
    4   87     -5506.8492544     42147.3111686
    4   88     -5293.5453477     42360.6150752
    4   89     -5083.4318596     42570.7285633
    4   90     -4876.4477104     42777.7127125
    4   91     -4672.5330654     42981.6273575
    4   92     -4471.6293233     43182.5310997
    4   93     -4273.6791055     43380.4813174
    4   94     -4078.6262481     43575.5341748
    4   95     -3886.4157951     43767.7446278
    4   96     -3696.9939955     43957.1664275
    4   97     -3510.3083031     44143.8521199
    4   98     -3326.3073817     44327.8530412
    4   99     -3144.9411160     44509.2193069
    4  100     -2966.1606309     44687.9997920
    4  101     -2789.9183218     44864.2421011
    4  102     -2616.1679004     45037.9925225
    4  103     -2444.8644624     45209.2959605
    4  104     -2275.9645859     45378.1958371
    4  105     -2109.4264765     45544.7339465
    4  106     -1945.2101824     45708.9502406
    4  107     -1783.2779197     45870.8825032
    4  108     -1623.5945788     46030.5658441
    4  109     -1466.1285430     46188.0318800
    4  110     -1310.8530855     46343.3073374
    4  111     -1157.7489296     46496.4114934
    4  112     -1006.8093821     46647.3510409
    4  113      -858.0516442     46796.1087787
    4  114      -711.5435215     46942.6169015
    4  115      -567.4678042     47086.6926187
    4  116      -426.2739252     47227.8864977
    4  117      -289.0361518     47365.1242712
    4  118      -158.5637659     47495.5966570
    4  119       -46.2548638     47607.9055591
    5    0    -47609.2714452        44.8889777
    5    1    -46663.8620880       990.2983350
    5    2    -45736.2533900      1917.9070330
    5    3    -44826.0579225      2828.1025004
    5    4    -43932.8960668      3721.2643561
    5    5    -43056.3963942      4597.7640287
    5    6    -42196.1959361      5457.9644868
    5    7    -41351.9403579      6302.2200650
    5    8    -40523.2840502      7130.8763727
    5    9    -39709.8901488      7944.2702742
    5   10    -38911.4304949      8742.7299280
    5   11    -38127.5855457      9526.5748772
    5   12    -37358.0442431     10296.1161799
    5   13    -36602.5038496     11051.6565733
    5   14    -35860.6697587     11793.4906643
    5   15    -35132.2552841     12521.9051388
    5   16    -34416.9814355     13237.1789874
    5   17    -33714.5766832     13939.5837398
    5   18    -33024.7767170     14629.3837059
    5   19    -32347.3242027     15306.8362203
    5   20    -31681.9685371     15972.1918858
    5   21    -31028.4656065     16625.6948165
    5   22    -30386.5775477     17267.5828752
    5   23    -29756.0725155     17898.0879074
    5   24    -29136.7244558     18517.4359672
    5   25    -28528.3128860     19125.8475370
    5   26    -27930.6226839     19723.5377390
    5   27    -27343.4438843     20310.7165386
    5   28    -26766.5714840     20887.5889390
    5   29    -26199.8052559     21454.3551671
    5   30    -25642.9495716     22011.2108514
    5   31    -25095.8132323     22558.3471907
    5   32    -24558.2093083     23095.9511147
    5   33    -24029.9549865     23624.2054364
    5   34    -23510.8714261     24143.2889968
    5   35    -23000.7836215     24653.3768014
    5   36    -22499.5202727     25154.6401503
    5   37    -22006.9136626     25647.2467603
    5   38    -21522.7995413     26131.3608816
    5   39    -21047.0170160     26607.1434070
    5   40    -20579.4084472     27074.7519757
    5   41    -20119.8193507     27534.3410722
    5   42    -19668.0983046     27986.0621183
    5   43    -19224.0968613     28430.0635617
    5   44    -18787.6694641     28866.4909589
    5   45    -18358.6733684     29295.4870545
    5   46    -17936.9685671     29717.1918558
    5   47    -17522.4177189     30131.7427041
    5   48    -17114.8860813     30539.2743416
    5   49    -16714.2414465     30939.9189764
    5   50    -16320.3540803     31333.8063427
    5   51    -15933.0966636     31721.0637594
    5   52    -15552.3442376     32101.8161853
    5   53    -15177.9741507     32476.1862722
    5   54    -14809.8660077     32844.2944152
    5   55    -14447.9016219     33206.2588011
    5   56    -14091.9649685     33562.1954545
    5   57    -13741.9421406     33912.2182823
    5   58    -13397.7213066     34256.4391164
    5   59    -13059.1926689     34594.9677540
    5   60    -12726.2484256     34927.9119973
    5   61    -12398.7827317     35255.3776913
    5   62    -12076.6916633     35577.4687596
    5   63    -11759.8731827     35894.2872403
    5   64    -11448.2271037     36205.9333192
    5   65    -11141.6550601     36512.5053628
    5   66    -10840.0604731     36814.0999499
    5   67    -10543.3485212     37110.8119018
    5   68    -10251.4261105     37402.7343124
    5   69     -9964.2018463     37689.9585767
    5   70     -9681.5860046     37972.5744183
    5   71     -9403.4905062     38250.6699168
    5   72     -9129.8288893     38524.3315337
    5   73     -8860.5162851     38793.6441379
    5   74     -8595.4693925     39058.6910305
    5   75     -8334.6064543     39319.5539687
    5   76     -8077.8472337     39576.3131892
    5   77     -7825.1129917     39829.0474312
    5   78     -7576.3264650     40077.8339579
    5   79     -7331.4118442     40322.7485787
    5   80     -7090.2947533     40563.8656697
    5   81     -6852.9022288     40801.2581941
    5   82     -6619.1627007     41034.9977223
    5   83     -6389.0059723     41265.1544506
    5   84     -6162.3632026     41491.7972203
    5   85     -5939.1668876     41714.9935353
    5   86     -5719.3508433     41934.8095797
    5   87     -5502.8501888     42151.3102341
    5   88     -5289.6013306     42364.5590923
    5   89     -5079.5419475     42574.6184754
    5   90     -4872.6109762     42781.5494467
    5   91     -4668.7485985     42985.4118244
    5   92     -4467.8962293     43186.2641937
    5   93     -4269.9965063     43384.1639166
    5   94     -4074.9932817     43579.1671412
    5   95     -3882.8316159     43771.3288070
    5   96     -3693.4577741     43960.7026489
    5   97     -3506.8192264     44147.3411966
    5   98     -3322.8646531     44331.2957698
    5   99     -3141.5439559     44512.6164671
    5  100     -2962.8082766     44691.3521463
    5  101     -2786.6100286     44867.5503943
    5  102     -2612.9029422     45041.2574807
    5  103     -2441.6421328     45212.5182902
    5  104     -2272.7842000     45381.3762229
    5  105     -2106.2873737     45547.8730493
    5  106     -1942.1117296     45712.0486934
    5  107     -1780.2195173     45873.9409056
    5  108     -1620.5756695     46033.5847534
    5  109     -1463.1486267     46191.0117962
    5  110     -1307.9117452     46346.2486777
    5  111     -1154.8458803     46499.3145426
    5  112     -1003.9445745     46650.2158484
    5  113      -855.2255006     46798.9349224
    5  114      -708.7575035     46945.4029194
    5  115      -564.7257780     47089.4346449
    5  116      -423.5853419     47230.5750810
    5  117      -286.4239286     47367.7364943
    5  118      -156.0954513     47498.0649717
    5  119       -44.2738749     47609.8865480
    6    0    -47591.3232597        62.8371632
    6    1    -46646.1982235      1007.9621995
    6    2    -45718.8691900      1935.2912330
    6    3    -44808.9487713      2845.2116516
    6    4    -43916.0573967      3738.1030262
    6    5    -43039.8236915      4614.3367314
    6    6    -42179.8847460      5474.2756769
    6    7    -41335.8862885      6318.2741345
    6    8    -40507.4827756      7146.6776473
    6    9    -39694.3374117      7959.8230112
    6   10    -38896.1221084      8758.0383145
    6   11    -38112.5173942      9541.6430288
    6   12    -37343.2122831     10310.9481399
    6   13    -36587.9041101     11066.2563128
    6   14    -35846.2983409     11807.8620821
    6   15    -35118.1083609     12536.0520621
    6   16    -34403.0552507     13251.1051722
    6   17    -33700.8675508     13953.2928721
    6   18    -33011.2810200     14642.8794029
    6   19    -32334.0383917     15320.1220312
    6   20    -31668.8891291     15985.2712939
    6   21    -31015.5891832     16638.5712397
    6   22    -30373.9007544     17280.2596685
    6   23    -29743.5920593     17910.5683636
    6   24    -29124.4371040     18529.7233189
    6   25    -28516.2154649     19137.9449581
    6   26    -27918.7120769     19735.4483461
    6   27    -27331.7170305     20322.4433925
    6   28    -26755.0253768     20899.1350461
    6   29    -26188.4369417     21465.7234813
    6   30    -25631.7561480     22022.4042749
    6   31    -25084.7918471     22569.3685759
    6   32    -24547.3571580     23106.8032650
    6   33    -24019.2693151     23634.8911078
    6   34    -23500.3495239     24153.8108990
    6   35    -22990.4228238     24663.7375991
    6   36    -22489.3179589     25164.8424640
    6   37    -21996.8672551     25657.2931679
    6   38    -21512.9065042     26141.2539188
    6   39    -21037.2748543     26616.8855687
    6   40    -20569.8147059     27084.3457170
    6   41    -20110.3716140     27543.7888089
    6   42    -19658.7941948     27995.3662281
    6   43    -19214.9340381     28439.2263848
    6   44    -18778.6456238     28875.5147991
    6   45    -18349.7862433     29304.3741796
    6   46    -17928.2159244     29725.9444986
    6   47    -17513.7973604     30140.3630626
    6   48    -17106.3958426     30547.7645804
    6   49    -16705.8791964     30948.2812266
    6   50    -16312.1177199     31342.0427030
    6   51    -15924.9841264     31729.1762965
    6   52    -15544.3534883     32109.8069346
    6   53    -15170.1031849     32484.0572380
    6   54    -14802.1128515     32852.0475714
    6   55    -14440.2643311     33213.8960918
    6   56    -14084.4416286     33569.7187944
    6   57    -13734.5308658     33919.6295571
    6   58    -13390.4202397     34263.7401833
    6   59    -13051.9999809     34602.1604421
    6   60    -12719.1623149     34934.9981080
    6   61    -12391.8014242     35262.3589987
    6   62    -12069.8134118     35584.3470111
    6   63    -11753.0962664     35901.0641566
    6   64    -11441.5498281     36212.6105949
    6   65    -11135.0757563     36519.0846667
    6   66    -10833.5774978     36820.5829252
    6   67    -10536.9602562     37117.2001668
    6   68    -10245.1309625     37409.0294605
    6   69     -9957.9982463     37696.1621766
    6   70     -9675.4724081     37978.6880148
    6   71     -9397.4653923     38256.6950306
    6   72     -9123.8907610     38530.2696620
    6   73     -8854.6636685     38799.4967544
    6   74     -8589.7008370     39064.4595859
    6   75     -8328.9205320     39325.2398909
    6   76     -8072.2425393     39581.9178837
    6   77     -7819.5881422     39834.5722807
    6   78     -7570.8800994     40083.2803235
    6   79     -7326.0426235     40328.1177995
    6   80     -7085.0013599     40569.1590631
    6   81     -6847.6833667     40806.4770563
    6   82     -6614.0170949     41040.1433281
    6   83     -6383.9323689     41270.2280540
    6   84     -6157.3603685     41496.8000545
    6   85     -5934.2336101     41719.9268128
    6   86     -5714.4859303     41939.6744927
    6   87     -5498.0524683     42156.1079547
    6   88     -5284.8696507     42369.2907722
    6   89     -5074.8751762     42579.2852467
    6   90     -4868.0080013     42786.1524216
    6   91     -4664.2083275     42989.9520955
    6   92     -4463.4175891     43190.7428338
    6   93     -4265.5784435     43388.5819794
    6   94     -4070.6347624     43583.5256606
    6   95     -3878.5316254     43775.6287975
    6   96     -3689.2153173     43964.9451056
    6   97     -3502.6333279     44151.5270950
    6   98     -3318.7343575     44335.4260655
    6   99     -3137.4683276     44516.6920954
    6  100     -2958.7864010     44695.3740220
    6  101     -2782.6410121     44871.5194108
    6  102     -2608.9859139     45045.1745091
    6  103     -2437.7762453     45216.3841776
    6  104     -2268.9686321     45385.1917908
    6  105     -2102.5213327     45551.6390902
    6  106     -1938.3944566     45715.7659664
    6  107     -1776.5502934     45877.6101296
    6  108     -1616.9538269     46037.2065961
    6  109     -1459.5735665     46194.5868565
    6  110     -1304.3829686     46349.7774543
    6  111     -1151.3630488     46502.7973742
    6  112     -1000.5076347     46653.6527882
    6  113      -851.8349717     46802.3254513
    6  114      -705.4151682     46948.7452547
    6  115      -561.4363422     47092.7240807
    6  116      -420.3603022     47233.8001207
    6  117      -283.2911855     47370.8692374
    6  118      -153.1377715     47501.0226514
    6  119       -41.9145662     47612.2458567
    7    0    -47570.3890575        83.7713655
    7    1    -46625.5956732      1028.5647498
    7    2    -45698.5928584      1955.5675646
    7    3    -44788.9932730      2865.1671500
    7    4    -43896.4174023      3757.7430207
    7    5    -43020.4939347      4633.6664883
    7    6    -42160.8600292      5493.3003938
    7    7    -41317.1614876      6336.9989354
    7    8    -40489.0528437      7165.1075792
    7    9    -39676.1973819      7977.9630410
    7   10    -38878.2670959      8775.8933271
    7   11    -38094.9425975      9559.2178254
    7   12    -37325.9129850     10328.2474379
    7   13    -36570.8756780     11083.2847450
    7   14    -35829.5362261     11824.6241968
    7   15    -35101.6080989     12552.5523241
    7   16    -34386.8124597     13267.3479633
    7   17    -33684.8779306     13969.2824923
    7   18    -32995.5403512     14658.6200717
    7   19    -32318.5425337     15335.6178893
    7   20    -31653.6340187     16000.5264042
    7   21    -31000.5708330     16653.5895899
    7   22    -30359.1152510     17295.0451719
    7   23    -29729.0355614     17925.1248615
    7   24    -29110.1058407     18544.0545822
    7   25    -28502.1057339     19152.0546890
    7   26    -27904.8202428     19749.3401802
    7   27    -27318.0395228     20336.1209002
    7   28    -26741.5586884     20912.6017345
    7   29    -26175.1776271     21478.9827959
    7   30    -25618.7008218     22035.4596012
    7   31    -25071.9371821     22582.2232408
    7   32    -24534.6998841     23119.4605388
    7   33    -24006.8062176     23647.3542054
    7   34    -23488.0774419     24166.0829810
    7   35    -22978.3386492     24675.8217738
    7   36    -22477.4186348     25176.7417882
    7   37    -21985.1497747     25669.0106483
    7   38    -21501.3679095     26152.7925134
    7   39    -21025.9122353     26628.2481877
    7   40    -20558.6251990     27095.5352240
    7   41    -20099.3524011     27554.8080218
    7   42    -19647.9425025     28006.2179204
    7   43    -19204.2471366     28449.9132864
    7   44    -18768.1208260     28886.0395970
    7   45    -18339.4209039     29314.7395190
    7   46    -17918.0074392     29736.1529838
    7   47    -17503.7431652     30150.4172577
    7   48    -17096.4934129     30557.6670101
    7   49    -16696.1260461     30958.0343768
    7   50    -16302.5114012     31351.6490218
    7   51    -15915.5222285     31738.6381944
    7   52    -15535.0336374     32119.1267856
    7   53    -15160.9230429     32493.2373800
    7   54    -14793.0701159     32861.0903070
    7   55    -14431.3567344     33222.8036885
    7   56    -14075.6669374     33578.4934856
    7   57    -13725.8868806     33928.2735423
    7   58    -13381.9047942     34272.2556288
    7   59    -13043.6109416     34610.5494813
    7   60    -12710.8975806     34943.2628423
    7   61    -12383.6589255     35270.5014974
    7   62    -12061.7911107     35592.3693122
    7   63    -11745.1921557     35908.9682672
    7   64    -11433.7619313     36220.3984917
    7   65    -11127.4021268     36526.7582961
    7   66    -10826.0162189     36828.1442040
    7   67    -10529.5094404     37124.6509825
    7   68    -10237.7887513     37416.3716716
    7   69     -9950.7628098     37703.3976132
    7   70     -9668.3419445     37985.8184784
    7   71     -9390.4381278     38263.7222951
    7   72     -9116.9649494     38537.1954736
    7   73     -8847.8375908     38806.3228321
    7   74     -8582.9728011     39071.1876219
    7   75     -8322.2888724     39331.8715506
    7   76     -8065.7056168     39588.4548061
    7   77     -7813.1443437     39841.0160792
    7   78     -7564.5278376     40089.6325854
    7   79     -7319.7803364     40334.3800866
    7   80     -7078.8275108     40575.3329121
    7   81     -6841.5964440     40812.5639789
    7   82     -6608.0156115     41046.1448115
    7   83     -6378.0148622     41276.1455607
    7   84     -6151.5254002     41502.6350228
    7   85     -5928.4797659     41725.6806570
    7   86     -5708.8118196     41945.3486034
    7   87     -5492.4567242     42161.7036988
    7   88     -5279.3509297     42374.8094933
    7   89     -5069.4321580     42584.7282650
    7   90     -4862.6393886     42791.5210343
    7   91     -4658.9128461     42995.2475769
    7   92     -4458.1939875     43195.9664354
    7   93     -4260.4254931     43393.7349298
    7   94     -4065.5512571     43588.6091659
    7   95     -3873.5163819     43780.6440410
    7   96     -3684.2671751     43969.8932478
    7   97     -3497.7511495     44156.4092735
    7   98     -3313.9170283     44340.2433947
    7   99     -3132.7147567     44521.4456663
    7  100     -2954.0955215     44700.0649014
    7  101     -2778.0117823     44876.1486406
    7  102     -2604.4173179     45049.7431051
    7  103     -2433.2672952     45220.8931278
    7  104     -2264.5183700     45389.6420529
    7  105     -2098.1288348     45556.0315881
    7  106     -1934.0588380     45720.1015850
    7  107     -1772.2707163     45881.8897066
    7  108     -1612.7295135     46041.4309095
    7  109     -1455.4038197     46198.7566032
    7  110     -1300.2672093     46353.8932136
    7  111     -1147.3008862     46506.8595367
    7  112      -996.4990151     46657.6614078
    7  113      -847.8805182     46806.2799048
    7  114      -701.5170006     46952.6434223
    7  115      -557.6000439     47096.5603790
    7  116      -416.5995028     47237.5609201
    7  117      -279.6389976     47374.5214254
    7  118      -149.6931889     47504.4672340
    7  119       -39.1872405     47614.9731824
    8    0    -47546.4713057       107.6891172
    8    1    -46602.0568783      1052.1035446
    8    2    -45675.4268104      1978.7336126
    8    3    -44766.1938164      2887.9666065
    8    4    -43873.9784460      3780.1819770
    8    5    -42998.4094594      4655.7509635
    8    6    -42139.1240946      5515.0363283
    8    7    -41295.7682374      6358.3921855
    8    8    -40467.9965098      7186.1639131
    8    9    -39655.4722877      7998.6881352
    8   10    -38857.8676587      8796.2927642
    8   11    -38074.8633301      9579.2970928
    8   12    -37306.1484965     10348.0119265
    8   13    -36551.4206739     11102.7397491
    8   14    -35810.3855086     11843.7749144
    8   15    -35082.7565657     12571.4038573
    8   16    -34368.2551034     13285.9053196
    8   17    -33666.6098374     13987.5505855
    8   18    -32977.5566992     14676.6037238
    8   19    -32300.8385913     15353.3218316
    8   20    -31636.2051429     16017.9552800
    8   21    -30983.4124674     16670.7479555
    8   22    -30342.2229236     17311.9374993
    8   23    -29712.4048828     17941.7555401
    8   24    -29093.7325020     18560.4279209
    8   25    -28485.9855046     19168.1749183
    8   26    -27888.9489687     19765.2114542
    8   27    -27302.4131242     20351.7472988
    8   28    -26726.1731578     20927.9872651
    8   29    -26160.0290275     21494.1313954
    8   30    -25603.7852849     22050.3751381
    8   31    -25057.2509063     22596.9095167
    8   32    -24520.2391326     23133.9212903
    8   33    -23992.5673172     23661.5931057
    8   34    -23474.0567810     24180.1036419
    8   35    -22964.5326764     24689.6277466
    8   36    -22463.8238572     25190.3365657
    8   37    -21971.7627567     25682.3976662
    8   38    -21488.1852715     26165.9751514
    8   39    -21012.9306519     26641.2297710
    8   40    -20545.8413984     27108.3190246
    8   41    -20086.7631634     27567.3972595
    8   42    -19635.5446588     28018.6157642
    8   43    -19192.0375677     28462.1228552
    8   44    -18756.0964617     28898.0639612
    8   45    -18327.5787218     29326.5817011
    8   46    -17906.3444636     29747.8159594
    8   47    -17492.2564664     30161.9039565
    8   48    -17085.1801063     30568.9803167
    8   49    -16684.9832913     30969.1771317
    8   50    -16291.5364011     31362.6240219
    8   51    -15904.7122288     31749.4481942
    8   52    -15524.3859255     32129.7744974
    8   53    -15150.4349476     32503.7254753
    8   54    -14782.7390065     32871.4214165
    8   55    -14421.1800198     33232.9804032
    8   56    -14065.6420659     33588.5183571
    8   57    -13716.0113391     33938.1490838
    8   58    -13372.1761075     34281.9843154
    8   59    -13034.0266721     34620.1337508
    8   60    -12701.4553275     34952.7050955
    8   61    -12374.3563243     35279.8040987
    8   62    -12052.6258328     35601.5345902
    8   63    -11736.1619077     35917.9985152
    8   64    -11424.8644549     36229.2959680
    8   65    -11118.6351981     36535.5252248
    8   66    -10817.3776477     36836.7827752
    8   67    -10520.9970702     37133.1633527
    8   68    -10229.4004586     37424.7599643
    8   69     -9942.4965038     37711.6639192
    8   70     -9660.1955667     37993.9648563
    8   71     -9382.4096515     38271.7507715
    8   72     -9109.0523793     38545.1080437
    8   73     -8840.0389629     38814.1214600
    8   74     -8575.2861820     39078.8742409
    8   75     -8314.7123593     39339.4480636
    8   76     -8058.2373369     39595.9230860
    8   77     -7805.7824540     39848.3779689
    8   78     -7557.2705243     40096.8898986
    8   79     -7312.6258150     40341.5346079
    8   80     -7071.7740257     40582.3863972
    8   81     -6834.6422679     40819.5181551
    8   82     -6601.1590453     41053.0013776
    8   83     -6371.2542351     41282.9061878
    8   84     -6144.8590687     41509.3013542
    8   85     -5921.9061142     41732.2543087
    8   86     -5702.3292589     41951.8311640
    8   87     -5486.0636929     42168.0967301
    8   88     -5273.0458927     42381.1145302
    8   89     -5063.2136069     42590.9468160
    8   90     -4856.5058414     42797.6545815
    8   91     -4652.8628469     43001.2975761
    8   92     -4452.2261066     43201.9343164
    8   93     -4254.5383266     43399.6220963
    8   94     -4059.7434272     43594.4169957
    8   95     -3867.7865369     43786.3738860
    8   96     -3678.6139891     43975.5464339
    8   97     -3492.1733227     44161.9871002
    8   98     -3308.4132876     44345.7471353
    8   99     -3127.2838559     44526.8765670
    8  100     -2948.7362420     44705.4241810
    8  101     -2772.7229338     44881.4374892
    8  102     -2599.1977401     45054.9626829
    8  103     -2428.1158596     45226.0445633
    8  104     -2259.4339829     45394.7264400
    8  105     -2093.1104410     45561.0499819
    8  106     -1929.1054271     45725.0549958
    8  107     -1767.3813323     45886.7790906
    8  108     -1607.9032689     46046.2571541
    8  109     -1450.6399202     46203.5205028
    8  110     -1295.5649964     46358.5954265
    8  111     -1142.6599193     46511.5005036
    8  112      -991.9192437     46662.2411792
    8  113      -843.3626780     46810.7977449
    8  114      -697.0635679     46957.0968550
    8  115      -553.2175246     47100.9428983
    8  116      -412.3037648     47241.8566581
    8  117      -275.4686413     47378.6917817
    8  118      -145.7646806     47508.3957423
    8  119       -36.1043811     47618.0560418
    9    0    -47519.5728236       134.5875994
    9    1    -46575.5846285      1078.5757945
    9    2    -45649.3738056      2004.7866173
    9    3    -44740.5531312      2913.6072918
    9    4    -43848.7432269      3805.4171960
    9    5    -42973.5729346      4680.5874884
    9    6    -42114.6795805      5539.4808424
    9    7    -41271.7091453      6382.4512776
    9    8    -40444.3163505      7209.8440724
    9    9    -39632.1646750      8021.9957480
    9   10    -38834.9263120      8819.2341109
    9   11    -38052.2820764      9601.8783466
    9   12    -37283.9212710     10370.2391519
    9   13    -36529.5415209     11124.6189021
    9   14    -35788.8485806     11865.3118423
    9   15    -35061.5561233     12592.6042996
    9   16    -34347.3855138     13306.7749092
    9   17    -33646.0655730     14008.0948499
    9   18    -32957.3323360     14696.8280869
    9   19    -32280.9288070     15373.2316160
    9   20    -31616.6047148     16037.5557082
    9   21    -30964.1162701     16690.0441528
    9   22    -30323.2259270     17330.9344959
    9   23    -29693.7021497     17960.4582732
    9   24    -29075.3191857     18578.8412372
    9   25    -28467.8568466     19186.3035764
    9   26    -27871.1002964     19783.0601265
    9   27    -27284.8398488     20369.3205742
    9   28    -26708.8707719     20945.2896511
    9   29    -26142.9931028     21511.1673201
    9   30    -25587.0114704     22067.1489526
    9   31    -25040.7349261     22613.4254968
    9   32    -24503.9767840     23150.1836389
    9   33    -23976.5544687     23677.6059543
    9   34    -23458.2893704     24195.8710525
    9   35    -22949.0067092     24705.1537137
    9   36    -22448.5354051     25205.6250179
    9   37    -21956.7079555     25697.4524675
    9   38    -21473.3603199     26180.8001031
    9   39    -20998.3318099     26655.8286130
    9   40    -20531.4649860     27122.6954370
    9   41    -20072.6055592     27581.5548637
    9   42    -19621.6022986     28032.5581243
    9   43    -19178.3069436     28475.8534794
    9   44    -18742.5741205     28911.5863025
    9   45    -18314.2612640     29339.8991590
    9   46    -17893.2285425     29760.9318805
    9   47    -17479.3387870     30174.8216359
    9   48    -17072.4574242     30581.7029988
    9   49    -16672.4524119     30981.7080111
    9   50    -16279.1941786     31374.9662444
    9   51    -15892.5555653     31761.6048576
    9   52    -15512.4117703     32141.7486526
    9   53    -15138.6402964     32515.5201265
    9   54    -14771.1209003     32883.0395226
    9   55    -14409.7355447     33244.4248782
    9   56    -14054.3683520     33599.7920709
    9   57    -13704.9055599     33949.2548631
    9   58    -13361.2354792     34292.9249437
    9   59    -13023.2484530     34630.9119699
    9   60    -12690.8368175     34963.3236054
    9   61    -12363.8948641     35290.2655588
    9   62    -12042.3188035     35611.8416194
    9   63    -11726.0067302     35928.1536928
    9   64    -11414.8585891     36239.3018339
    9   65    -11108.7761427     36545.3842803
    9   66    -10807.6629396     36846.4974834
    9   67    -10511.4242839     37142.7361390
    9   68    -10219.9672060     37434.1932170
    9   69     -9933.2004333     37720.9599896
    9   70     -9651.0343632     38003.1260598
    9   71     -9373.3810355     38280.7793874
    9   72     -9100.1541071     38554.0063159
    9   73     -8831.2688255     38822.8915975
    9   74     -8566.6420051     39087.5184179
    9   75     -8306.1920027     39347.9684202
    9   76     -8049.8386944     39604.3217285
    9   77     -7797.5034527     39856.6569702
    9   78     -7549.1091246     40105.0512983
    9   79     -7304.5800099     40349.5804130
    9   80     -7063.8418406     40590.3185823
    9   81     -6826.8217603     40827.3386626
    9   82     -6593.4483046     41060.7121184
    9   83     -6363.6513819     41290.5090411
    9   84     -6137.3622549     41516.7981681
    9   85     -5914.5135225     41739.6469005
    9   86     -5695.0391026     41959.1213203
    9   87     -5478.8742156     42175.2862073
    9   88     -5265.9553683     42388.2050547
    9   89     -5056.2203389     42597.9400841
    9   90     -4849.6081631     42804.5522599
    9   91     -4646.0591210     43008.1013020
    9   92     -4445.5147253     43208.6456977
    9   93     -4247.9177113     43406.2427117
    9   94     -4053.2120284     43600.9483945
    9   95     -3861.3428343     43792.8175886
    9   96     -3672.2564918     43981.9039311
    9   97     -3485.9005693     44168.2598536
    9   98     -3302.2238464     44351.9365765
    9   99     -3121.1763255     44532.9840975
    9  100     -2942.7092520     44711.4511710
    9  101     -2766.7751460     44887.3852770
    9  102     -2593.3278498     45060.8325731
    9  103     -2422.3225983     45231.8378246
    9  104     -2253.7161208     45400.4443021
    9  105     -2087.4667922     45566.6936307
    9  106     -1923.5348563     45730.6255666
    9  107     -1761.8827653     45892.2776576
    9  108     -1602.4757095     46051.6847135
    9  109     -1445.2824776     46208.8779453
    9  110     -1290.2769345     46363.8834884
    9  111     -1137.4407499     46516.7196731
    9  112      -986.7689243     46667.3914986
    9  113      -838.2820669     46815.8783561
    9  114      -692.0555203     46962.1049027
    9  115      -548.2895220     47105.8709009
    9  116      -407.4740373     47246.6863857
    9  117      -270.7816055     47383.3788174
    9  118      -141.3557951     47512.8046279
    9  119       -32.6808690     47621.4795539
   10    0    -47489.6967816       164.4636414
   10    1    -46546.1820610      1107.9783620
   10    2    -45620.4369478      2033.7234751
   10    3    -44712.0742871      2942.0861358
   10    4    -43820.7147809      3833.4456420
   10    5    -42945.9873615      4708.1730614
   10    6    -42087.5294539      5566.6309691
   10    7    -41244.9871439      6409.1732791
   10    8    -40418.0152636      7236.1451593
   10    9    -39606.2774068      8047.8830161
   10   10    -38809.4458842      8844.7145388
   10   11    -38027.2016300      9626.9587929
   10   12    -37259.2340680     10394.9263550
   10   13    -36505.2409438     11148.9194791
   10   14    -35764.9281330     11889.2322900
   10   15    -35038.0094283     12616.1509947
   10   16    -34324.2063133     13329.9541096
   10   17    -33623.2477261     14030.9126968
   10   18    -32934.8698168     14719.2906062
   10   19    -32258.8157025     15395.3447204
   10   20    -31594.8352229     16059.3252000
   10   21    -30942.6846970     16711.4757259
   10   22    -30302.1266846     17352.0337383
   10   23    -29672.9297532     17981.2306698
   10   24    -29054.8682509     18599.2921721
   10   25    -28447.7220873     19206.4383356
   10   26    -27851.2765221     19802.8839008
   10   27    -27265.3219617     20388.8384612
   10   28    -26689.6537649     20964.5066580
   10   29    -26124.0720570     21530.0883660
   10   30    -25568.3815523     22085.7788707
   10   31    -25022.3913859     22631.7690371
   10   32    -24485.9149531     23168.2454698
   10   33    -23958.7697576     23695.3906653
   10   34    -23440.7772670     24213.3831560
   10   35    -22931.7627763     24722.3976467
   10   36    -22431.5552788     25222.6051442
   10   37    -21939.9873435     25714.1730794
   10   38    -21456.8949998     26197.2654232
   10   39    -20982.1176273     26672.0427956
   10   40    -20515.4978531     27138.6625698
   10   41    -20056.8814534     27597.2789695
   10   42    -19606.1172609     28048.0431621
   10   43    -19163.0570771     28491.1033458
   10   44    -18727.5555895     28926.6048334
   10   45    -18299.4702926     29354.6901304
   10   46    -17878.6614131     29775.4990098
   10   47    -17464.9918397     30189.1685833
   10   48    -17058.3270550     30595.8333680
   10   49    -16658.5350723     30995.6253506
   10   50    -16265.4863743     31388.6740486
   10   51    -15879.0538554     31775.1065676
   10   52    -15499.1127661     32155.0476569
   10   53    -15125.5406606     32528.6197623
   10   54    -14758.2173464     32895.9430766
   10   55    -14397.0248358     33257.1355871
   10   56    -14041.8473003     33612.3131227
   10   57    -13692.5710258     33961.5893972
   10   58    -13349.0843706     34305.0760524
   10   59    -13011.2777246     34642.8826984
   10   60    -12679.0434700     34975.1169529
   10   61    -12352.2759437     35301.8844792
   10   62    -12030.8714012     35623.2890218
   10   63    -11714.7279811     35939.4324419
   10   64    -11403.7456719     36250.4147511
   10   65    -11097.8262791     36556.3341439
   10   66    -10796.8733936     36857.2870293
   10   67    -10500.7923616     37153.3680614
   10   68    -10209.4902545     37444.6701684
   10   69     -9922.8758408     37731.2845822
   10   70     -9640.8595580     38013.3008649
   10   71     -9363.3534860     38290.8069369
   10   72     -9090.2713207     38563.8891022
   10   73     -8821.5283487     38832.6320742
   10   74     -8557.0414229     39097.1190000
   10   75     -8296.7289380     39357.4314849
   10   76     -8040.5108077     39613.6496152
   10   77     -7788.3084417     39865.8519813
   10   78     -7540.0447236     40114.1156993
   10   79     -7295.6439898     40358.5164331
   10   80     -7055.0320082     40599.1284147
   10   81     -6818.1359581     40836.0244649
   10   82     -6584.8844103     41069.2760127
   10   83     -6355.2073081     41298.9531148
   10   84     -6129.0359490     41525.1244740
   10   85     -5906.3029660     41747.8574570
   10   86     -5686.9423111     41967.2181119
   10   87     -5470.8892383     42183.2711847
   10   88     -5258.0802878     42396.0801351
   10   89     -5048.4532711     42605.7071518
   10   90     -4841.9472569     42812.2131660
   10   91     -4638.5025580     43015.6578650
   10   92     -4438.0607196     43216.0997033
   10   93     -4240.5645097     43413.5959132
   10   94     -4045.9579101     43608.2025128
   10   95     -3854.1861109     43799.9743121
   10   96     -3665.1955074     43988.9649156
   10   97     -3478.9337008     44175.2267222
   10   98     -3295.3495038     44358.8109192
   10   99     -3114.3929525     44539.7674704
   10  100     -2936.0153268     44718.1450961
   10  101     -2760.1691827     44893.9912403
   10  102     -2586.8083998     45067.3520231
   10  103     -2415.8882529     45238.2721701
   10  104     -2247.3655149     45406.7949081
   10  105     -2081.1986093     45572.9618136
   10  106     -1917.3478365     45736.8125864
   10  107     -1755.7757171     45898.3847058
   10  108     -1596.4475285     46057.7128944
   10  109     -1439.3321779     46214.8282450
   10  110     -1284.4037036     46369.7567194
   10  111     -1131.6440549     46522.5163680
   10  112      -981.0487363     46673.1116866
   10  113      -832.6393781     46821.5210449
   10  114      -686.4935915     46967.6668314
   10  115      -542.8168721     47111.3435508
   10  116      -402.1114023     47252.0490206
   10  117      -265.5796051     47388.5808179
   10  118      -136.4707219     47517.6897010
   10  119       -28.9342367     47625.2261862
   11    0    -47456.8467017       197.3137213
   11    1    -46513.8526606      1140.3077623
   11    2    -45588.6196846      2065.5407384
   11    3    -44680.7606941      2973.3997289
   11    4    -43789.8964800      3864.2639430
   11    5    -42915.6560741      4738.5043489
   11    6    -42057.6770101      5596.4834128
   11    7    -41215.6054901      6438.5549329
   11    8    -40389.0964679      7265.0639551
   11    9    -39577.8136634      8076.3467596
   11   10    -38781.4295169      8872.7309060
   11   11    -37999.6250944      9654.5353286
   11   12    -37232.0899521     10422.0704708
   11   13    -36478.5219692     11175.6384538
   11   14    -35738.6271539     11915.5332691
   11   15    -35012.1194310     12642.0409919
   11   16    -34298.7204147     13355.4400082
   11   17    -33598.1591719     14056.0012511
   11   18    -32910.1719793     14743.9884436
   11   19    -32234.5020787     15419.6583442
   11   20    -31570.8994315     16083.2609915
   11   21    -30919.1204758     16735.0399472
   11   22    -30278.9278879     17375.2325350
   11   23    -29650.0903489     18004.0700740
   11   24    -29032.3823177     18621.7781052
   11   25    -28425.5838118     19228.5766111
   11   26    -27829.4801959     19824.6802271
   11   27    -27243.8619787     20410.2984442
   11   28    -26668.5246186     20985.6358043
   11   29    -26103.2683378     21550.8920852
   11   30    -25547.8979449     22106.2624780
   11   31    -25002.2226669     22651.9377560
   11   32    -24466.0559886     23188.1044343
   11   33    -23939.2155005     23714.9449224
   11   34    -23421.5227552     24232.6376677
   11   35    -22912.8031305     24741.3572925
   11   36    -22412.8857001     25241.2747228
   11   37    -21921.6031119     25732.5573111
   11   38    -21438.7914718     26215.3689512
   11   39    -20964.2902346     26689.8701884
   11   40    -20497.9421005     27156.2183225
   11   41    -20039.5929172     27614.5675057
   11   42    -19589.0915877     28065.0688353
   11   43    -19146.2899818     28507.8704411
   11   44    -18711.0428542     28943.1175688
   11   45    -18283.2077648     29370.9526581
   11   46    -17862.6450051     29791.5154179
   11   47    -17449.2175265     30204.9428964
   11   48    -17042.7908739     30611.3695491
   11   49    -16643.2331211     31010.9273018
   11   50    -16250.4148106     31403.7456123
   11   51    -15864.2088953     31789.9515277
   11   52    -15484.4906832     32169.6697397
   11   53    -15111.1377854     32543.0226376
   11   54    -14744.0300647     32910.1303583
   11   55    -14383.0495884     33271.1108346
   11   56    -14028.0805817     33626.0798413
   11   57    -13679.0093836     33975.1510393
   11   58    -13335.7244047     34318.4360182
   11   59    -12998.1160863     34656.0443367
   11   60    -12666.0768612     34988.0835617
   11   61    -12339.5011164     35314.6593065
   11   62    -12018.2851565     35635.8752665
   11   63    -11702.3271687     35951.8332542
   11   64    -11391.5271896     36262.6332334
   11   65    -11085.7870717     36568.3733513
   11   66    -10785.0104527     36869.1499702
   11   67    -10489.1027248     37165.0576982
   11   68    -10197.9710048     37456.1894181
   11   69     -9911.5241062     37742.6363168
   11   70     -9629.6725107     38024.4879122
   11   71     -9352.3283421     38301.8320808
   11   72     -9079.4053395     38574.7550834
   11   73     -8810.8188324     38843.3415905
   11   74     -8546.4857158     39107.6747071
   11   75     -8286.3244264     39367.8359965
   11   76     -8030.2549190     39623.9055039
   11   77     -7778.1986443     39875.9617786
   11   78     -7530.0785265     40124.0818964
   11   79     -7285.8189418     40368.3414812
   11   80     -7045.3456977     40608.8147253
   11   81     -6808.5860127     40845.5744103
   11   82     -6575.4684964     41078.6919265
   11   83     -6345.9231307     41308.2372922
   11   84     -6119.8812509     41534.2791721
   11   85     -5897.2755279     41756.8848951
   11   86     -5678.0399510     41976.1204720
   11   87     -5462.1098113     42192.0506117
   11   88     -5249.4216858     42404.7387372
   11   89     -5039.9134224     42614.2470005
   11   90     -4833.5241261     42820.6362968
   11   91     -4630.1941457     43023.9662772
   11   92     -4429.8650625     43224.2953604
   11   93     -4232.4796800     43421.6807429
   11   94     -4037.9820158     43616.1784072
   11   95     -3846.3172956     43807.8431273
   11   96     -3657.4319507     43996.7284723
   11   97     -3471.2736182     44182.8868048
   11   98     -3287.7911473     44366.3692757
   11   99     -3106.9346111     44547.2258118
   11  100     -2928.6553277     44725.5050952
   11  101     -2752.9058922     44901.2545307
   11  102     -2579.6402258     45074.5201972
   11  103     -2408.8136469     45245.3467760
   11  104     -2240.3829768     45413.7774462
   11  105     -2074.3066926     45579.8537303
   11  106     -1910.5451573     45743.6152657
   11  107     -1749.0609670     45905.0994559
   11  108     -1589.8194959     46064.3409270
   11  109     -1432.7897827     46221.3706402
   11  110     -1277.9460591     46376.2143639
   11  111     -1125.2705867     46528.8898362
   11  112      -974.7594352     46679.4009878
   11  113      -826.4353833     46827.7250396
   11  114      -680.3786001     46973.7818228
   11  115      -536.8005112     47117.3599117
   11  116      -396.2170806     47257.9433424
   11  117      -259.8645969     47394.2958260
   11  118      -131.1143796     47523.0460433
   11  119       -24.8849657     47629.2754572
   12    0    -47421.0264568       233.1339662
   12    1    -46478.6002596      1175.5601633
   12    2    -45553.9258068      2100.2346161
   12    3    -44646.6161016      3007.5443213
   12    4    -43756.2920318      3897.8683911
   12    5    -42882.5827381      4771.5776848
   12    6    -42025.1258731      5629.0345498
   12    7    -41183.5677654      6470.5926575
   12    8    -40357.5635022      7296.5969207
   12    9    -39546.7769414      8107.3834816
   12   10    -38750.8806645      8903.2797585
   12   11    -37969.5558813      9684.6045416
   12   12    -37202.4922933     10451.6681297
   12   13    -36449.3879248     11204.7724982
   12   14    -35709.9489292     11944.2114937
   12   15    -34983.8893755     12670.2710474
   12   16    -34270.9310205     13383.2294025
   12   17    -33570.8030715     14083.3573514
   12   18    -32883.2419439     14770.9184790
   12   19    -32207.9910151     15446.1694078
   12   20    -31544.8003795     16109.3600434
   12   21    -30893.4266054     16760.7338175
   12   22    -30253.6324962     17400.5279267
   12   23    -29625.1868568     18028.9735661
   12   24    -29007.8642671     18646.2961559
   12   25    -28401.4448622     19252.7155607
   12   26    -27805.7141217     19848.4463013
   12   27    -27220.4626657     20433.6977572
   12   28    -26645.4860614     21008.6743615
   12   29    -26080.5846367     21573.5757863
   12   30    -25525.5633031     22128.5971199
   12   31    -24980.2313878     22673.9290352
   12   32    -24444.4024730     23209.7579500
   12   33    -23917.8942444     23736.2661785
   12   34    -23400.5283471     24253.6320758
   12   35    -22892.1302490     24762.0301740
   12   36    -22392.5291119     25261.6313110
   12   37    -21901.5576695     25752.6027535
   12   38    -21419.0521113     26235.1083117
   12   39    -20944.8519740     26709.3084490
   12   40    -20478.8000376     27175.3603854
   12   41    -20020.7422280     27633.4181949
   12   42    -19570.5275244     28083.6328986
   12   43    -19128.0078715     28526.1525515
   12   44    -18693.0380969     28961.1223260
   12   45    -18265.4758325     29388.6845904
   12   46    -17845.1814398     29808.9789832
   12   47    -17432.0179390     30222.1424839
   12   48    -17025.8509426     30628.3094803
   12   49    -16626.5485908     31027.6118322
   12   50    -16233.9814909     31420.1789320
   12   51    -15848.0226598     31806.1377631
   12   52    -15468.5474685     32185.6129544
   12   53    -15095.4335895     32558.7268334
   12   54    -14728.5609465     32925.5994764
   12   55    -14367.8116665     33286.3487565
   12   56    -14013.0700334     33641.0903896
   12   57    -13664.2224440     33989.9379789
   12   58    -13321.1573660     34333.0030569
   12   59    -12983.7652966     34670.3951263
   12   60    -12651.9387242     35002.2216988
   12   61    -12325.5720899     35328.5883330
   12   62    -12004.5617523     35649.5986707
   12   63    -11688.8059515     35965.3544715
   12   64    -11378.2047761     36275.9556468
   12   65    -11072.6601305     36581.5002924
   12   66    -10772.0757032     36882.0847197
   12   67    -10476.3569365     37177.8034865
   12   68    -10185.4109968     37468.7494261
   12   69     -9899.1467465     37755.0136764
   12   70     -9617.4747159     38036.6857071
   12   71     -9340.3070763     38313.8533467
   12   72     -9067.5576141     38586.6028089
   12   73     -8799.1417054     38855.0187175
   12   74     -8534.9762914     39119.1841315
   12   75     -8274.9798543     39379.1805687
   12   76     -8019.0723941     39635.0880289
   12   77     -7767.1754059     39886.9850170
   12   78     -7519.2118582     40134.9485648
   12   79     -7275.1061707     40379.0542523
   12   80     -7034.7841942     40619.3762288
   12   81     -6798.1731898     40855.9872331
   12   82     -6565.2018096     41088.9586133
   12   83     -6335.8000774     41318.3603456
   12   84     -6109.8993698     41544.2610532
   12   85     -5887.4323990     41766.7280240
   12   86     -5668.3331951     41985.8272279
   12   87     -5452.5370895     42201.6233335
   12   88     -5239.9806994     42414.1797235
   12   89     -5030.6019126     42623.5585103
   12   90     -4824.3398735     42829.8205494
   12   91     -4621.1349703     43033.0254526
   12   92     -4420.9288234     43233.2315995
   12   93     -4223.6642753     43430.4961476
   12   94     -4029.2853826     43624.8750403
   12   95     -3837.7374100     43816.4230130
   12   96     -3648.9668276     44005.1935953
   12   97     -3462.9213122     44191.2391108
   12   98     -3279.5497526     44374.6106704
   12   99     -3098.8022624     44555.3581605
   12  100     -2920.6302013     44733.5302217
   12  101     -2744.9862072     44909.1742157
   12  102     -2571.8242465     45082.3361764
   12  103     -2401.0996859     45253.0607370
   12  104     -2232.7693991     45421.3910239
   12  105     -2066.7919222     45587.3685008
   12  106     -1903.1276866     45751.0327364
   12  107     -1741.7393718     45912.4210512
   12  108     -1582.5924582     46071.5679648
   12  109     -1425.6561297     46228.5042933
   12  110     -1270.9048317     46383.2555912
   12  111     -1118.3211728     46535.8392501
   12  112      -967.9018522     46686.2585707
   12  113      -819.6709331     46834.4894899
   12  114      -673.7114504     46980.4489726
   12  115      -530.2414791     47123.9189439
   12  116      -389.7924378     47264.3679851
   12  117      -253.6387997     47400.5216232
   12  118      -125.2925246     47528.8678983
   12  119       -20.5568495     47633.6035734
   13    0    -47382.2402704       271.9201525
   13    1    -46440.4290370      1213.7313859
   13    2    -45516.3594487      2137.8009742
   13    3    -44609.6445986      3044.5158243
   13    4    -43719.9054798      3934.2549431
   13    5    -42846.7713512      4807.3890717
   13    6    -41989.8799943      5664.2804287
   13    7    -41148.8778753      6505.2825476
   13    8    -40323.4202259      7330.7401970
   13    9    -39513.1710537      8140.9893693
   13   10    -38717.8030936      8936.3573293
   13   11    -37936.9977115      9717.1627115
   13   12    -37170.4447659     10483.7156571
   13   13    -36417.8424390     11236.3179839
   13   14    -35678.8970417     11975.2633812
   13   15    -34953.3227991     12700.8376239
   13   16    -34240.8416225     13413.3188004
   13   17    -33541.1828720     14112.9775509
   13   18    -32854.0831128     14800.0773101
   13   19    -32179.2858695     15474.8745534
   13   20    -31516.5413808     16137.6190421
   13   21    -30865.6063560     16788.5540669
   13   22    -30226.2437362     17427.9166868
   13   23    -29598.2224606     18055.9379623
   13   24    -28981.3172402     18672.8431828
   13   25    -28375.3083377     19278.8520853
   13   26    -27779.9813568     19874.1790662
   13   27    -27195.1270388     20459.0333841
   13   28    -26620.5410685     21033.6193545
   13   29    -26056.0238883     21598.1365347
   13   30    -25501.3805213     22152.7799016
   13   31    -24956.4204033     22697.7400197
   13   32    -24420.9572221     23233.2032009
   13   33    -23894.8087663     23759.3516566
   13   34    -23377.7967814     24276.3636416
   13   35    -22869.7468328     24784.4135901
   13   36    -22370.4881778     25283.6722451
   13   37    -21879.8536429     25774.3067800
   13   38    -21397.6795084     26256.4809145
   13   39    -20923.8053995     26730.3550234
   13   40    -20458.0741828     27196.0862401
   13   41    -20000.3318688     27653.8285541
   13   42    -19550.4275193     28103.7329036
   13   43    -19108.2131600     28545.9472629
   13   44    -18673.5436978     28980.6167251
   13   45    -18246.2768421     29407.8835809
   13   46    -17826.2730303     29827.8873926
   13   47    -17413.3953576     30240.7650653
   13   48    -17007.5095093     30646.6509136
   13   49    -16608.4836974     31045.6767255
   13   50    -16216.1885998     31437.9718232
   13   51    -15830.4973025     31823.6631204
   13   52    -15451.2852445     32202.8751784
   13   53    -15078.4301652     32575.7302578
   13   54    -14711.8120540     32942.3483689
   13   55    -14351.3131026     33302.8473203
   13   56    -13996.8176585     33657.3427644
   13   57    -13648.2121813     34005.9482416
   13   58    -13305.3852001     34348.7752228
   13   59    -12968.2272732     34685.9331498
   13   60    -12636.6309484     35017.5294745
   13   61    -12310.4907264     35343.6696966
   13   62    -11989.7030234     35664.4573995
   13   63    -11674.1661373     35979.9942856
   13   64    -11363.7802132     36290.3802098
   13   65    -11058.4472111     36595.7132118
   13   66    -10758.0708747     36896.0895482
   13   67    -10462.5567008     37191.6037222
   13   68    -10171.8119094     37482.3485135
   13   69     -9885.7454160     37768.4150070
   13   70     -9604.2678031     38049.8926199
   13   71     -9327.2912938     38326.8691291
   13   72     -9054.7297258     38599.4306972
   13   73     -8786.4985255     38867.6618974
   13   74     -8522.5146841     39131.6457388
   13   75     -8262.6967333     39391.4636897
   13   76     -8006.9647217     39647.1957012
   13   77     -7755.2401930     39898.9202299
   13   78     -7507.4461631     40146.7142598
   13   79     -7263.5070993     40390.6533237
   13   80     -7023.3488989     40630.8115240
   13   81     -6786.8988696     40867.2615533
   13   82     -6554.0857091     41100.0747138
   13   83     -6324.8394866     41329.3209363
   13   84     -6099.0916238     41555.0687991
   13   85     -5876.7748775     41777.3855455
   13   86     -5657.8233217     41996.3371012
   13   87     -5442.1723319     42211.9880911
   13   88     -5229.7585686     42424.4018544
   13   89     -5020.5199626     42633.6404603
   13   90     -4814.3957014     42839.7647215
   13   91     -4611.3262157     43042.8342073
   13   92     -4411.2531682     43242.9072547
   13   93     -4214.1194438     43440.0409791
   13   94     -4019.8691412     43634.2912817
   13   95     -3828.4475673     43825.7128556
   13   96     -3639.8012348     44014.3591882
   13   97     -3453.8778627     44200.2825602
   13   98     -3270.6263833     44383.5340396
   13   99     -3089.9969541     44564.1634689
   13  100     -2911.9409794     44742.2194435
   13  101     -2736.4111443     44917.7492787
   13  102     -2563.3614637     45090.7989592
   13  103     -2392.7473570     45261.4130659
   13  104     -2224.5257547     45429.6346683
   13  105     -2058.6552573     45595.5051656
   13  106     -1895.0963708     45759.0640521
   13  107     -1733.8118655     45920.3485574
   13  108     -1574.7673383     46079.3930847
   13  109     -1417.9321321     46236.2282909
   13  110     -1263.2809275     46390.8794954
   13  111     -1110.7967161     46543.3637068
   13  112      -960.4768950     46693.6835280
   13  113      -812.3469569     46841.8134661
   13  114      -666.4931337     46987.6672892
   13  115      -523.1409216     47131.0195013
   13  116      -382.8389927     47271.3214302
   13  117      -246.9047170     47407.2557059
   13  118      -119.0118869     47535.1485360
   13  119       -15.9774728     47638.1829501
   14    0    -47340.4927164       313.6677066
   14    1    -46399.3435184      1254.8169046
   14    2    -45475.9250871      2178.2353358
   14    3    -44569.8506129      3084.3098101
   14    4    -43680.7412023      3973.4192206
   14    5    -42808.2262420      4845.9341810
   14    6    -41951.9436525      5702.2167705
   14    7    -41111.5400486      6542.6203744
   14    8    -40286.6708178      7367.4896052
   14    9    -39477.0001290      8177.1602939
   14   10    -38682.2008829      8971.9595400
   14   11    -37901.9546133      9752.2058096
   14   12    -37135.9513486     10518.2090744
   14   13    -36383.8894409     11270.2709821
   14   14    -35645.4753707     12008.6850522
   14   15    -34920.4235317     12733.7368913
   14   16    -34208.4560018     13445.7044211
   14   17    -33509.3023055     14144.8581174
   14   18    -32822.6991697     14831.4612532
   14   19    -32148.3902777     15505.7701453
   14   20    -31486.1260234     16168.0343995
   14   21    -30835.6632682     16818.4971547
   14   22    -30196.7651015     17457.3953214
   14   23    -29569.2006075     18084.9598154
   14   24    -28952.7446380     18701.4157849
   14   25    -28347.1775935     19306.9828294
   14   26    -27752.2852115     19901.8752115
   14   27    -27167.8583634     20486.3020595
   14   28    -26593.6928610     21060.4675620
   14   29    -26029.5892699     21624.5711530
   14   30    -25475.3527337     22178.8076893
   14   31    -24930.7928047     22723.3676183
   14   32    -24395.7232847     23258.4371383
   14   33    -23869.9620732     23784.1983497
   14   34    -23353.3310235     24300.8293995
   14   35    -22845.6558064     24808.5046165
   14   36    -22346.7657818     25307.3946412
   14   37    -21856.4938761     25797.6665468
   14   38    -21374.6764675     26279.4839554
   14   39    -20901.1532765     26753.0071464
   14   40    -20435.7672629     27218.3931600
   14   41    -19978.3645282     27675.7958947
   14   42    -19528.7942232     28125.3661997
   14   43    -19086.9084610     28567.2519620
   14   44    -18652.5622335     29001.5981894
   14   45    -18225.6133339     29428.5470891
   14   46    -17805.9222814     29848.2381416
   14   47    -17393.3522513     30260.8081716
   14   48    -16987.7690079     30666.3914150
   14   49    -16589.0408404     31065.1195826
   14   50    -16197.0385025     31457.1219205
   14   51    -15811.6351547     31842.5252682
   14   52    -15432.7063093     32221.4541137
   14   53    -15060.1297776     32594.0306454
   14   54    -14693.7856199     32960.3748031
   14   55    -14333.5560973     33320.6043257
   14   56    -13979.3256260     33674.8347970
   14   57    -13630.9807329     34023.1796900
   14   58    -13288.4100137     34365.7504093
   14   59    -12951.5040918     34702.6563311
   14   60    -12620.1555799     35034.0048430
   14   61    -12294.2590418     35359.9013812
   14   62    -11973.7109566     35680.4494663
   14   63    -11658.4096838     35995.7507391
   14   64    -11348.2554295     36305.9049934
   14   65    -11043.1502139     36611.0102091
   14   66    -10742.9978399     36911.1625831
   14   67    -10447.7038627     37206.4565603
   14   68    -10157.1755603     37496.9848626
   14   69     -9871.3219053     37782.8385177
   14   70     -9590.0535365     38064.1068865
   14   71     -9313.2827328     38340.8776902
   14   72     -9040.9233867     38613.2370362
   14   73     -8772.8909793     38881.2694436
   14   74     -8509.1025554     39145.0578675
   14   75     -8249.4766999     39404.6837231
   14   76     -7993.9335140     39660.2269090
   14   77     -7742.3945933     39911.7658297
   14   78     -7494.7830052     40159.3774178
   14   79     -7251.0232678     40403.1371551
   14   80     -7011.0413290     40643.1190939
   14   81     -6774.7645461     40879.3958768
   14   82     -6542.1216663     41112.0387566
   14   83     -6313.0428076     41341.1176153
   14   84     -6087.4594402     41566.7009827
   14   85     -5865.3043688     41788.8560542
   14   86     -5646.5117150     42007.6487079
   14   87     -5431.0169014     42223.1435215
   14   88     -5218.7566354     42435.4037876
   14   89     -5009.6688942     42644.4915287
   14   90     -4803.6929114     42850.4675116
   14   91     -4600.7691635     43053.3912594
   14   92     -4400.8393591     43253.3210638
   14   93     -4203.8464284     43450.3139945
   14   94     -4009.7345156     43644.4259073
   14   95     -3818.4489732     43835.7114498
   14   96     -3629.9363592     44024.2240637
   14   97     -3444.1444390     44210.0159840
   14   98     -3261.0221910     44393.1382320
   14   99     -3080.5198201     44573.6406028
   14  100     -2902.5887794     44751.5716436
   14  101     -2727.1818040     44926.9786190
   14  102     -2554.2529619     45099.9074611
   14  103     -2383.7577287     45270.4026942
   14  104     -2215.6530970     45438.5073259
   14  105     -2049.8977366     45604.2626863
   14  106     -1886.4522346     45767.7081883
   14  107     -1725.2794597     45928.8809632
   14  108     -1566.3451356     46087.8152873
   14  109     -1409.6187789     46244.5416440
   14  110     -1255.0753279     46399.0850951
   14  111     -1102.6981947     46551.4622282
   14  112      -952.4855475     46701.6748754
   14  113      -804.4644642     46849.6959588
   14  114      -658.7247302     46995.4356927
   14  115      -515.5000951     47138.6603279
   14  116      -375.3584257     47278.8019973
   14  117      -239.6651654     47414.4952576
   14  118      -112.2803403     47541.8800827
   14  119       -11.1789274     47642.9814955
   15    0    -47295.7887182       358.3717047
   15    1    -46355.3485752      1298.8118477
   15    2    -45432.6275412      2221.5328818
   15    3    -44527.2389106      3126.9215123
   15    4    -43638.8039124      4015.3565106
   15    5    -42766.9520700      4887.2083530
   15    6    -41911.3214535      5742.8389695
   15    7    -41071.5588371      6582.6015858
   15    8    -40247.3197756      7406.8406473
   15    9    -39438.2686113      8215.8918117
   15   10    -38644.0784223      9010.0820006
   15   11    -37864.4309230      9789.7294999
   15   12    -37099.0163237     10555.1440993
   15   13    -36347.5331591     11306.6272638
   15   14    -35609.6880916     12044.4723313
   15   15    -34885.1956956     12768.9647273
   15   16    -34173.7782279     13480.3821950
   15   17    -33475.1653891     14178.9950338
   15   18    -32789.0940795     14865.0663434
   15   19    -32115.3081526     15538.8522703
   15   20    -31453.5581689     16200.6022540
   15   21    -30803.6011527     16850.5592703
   15   22    -30165.2003525     17488.9600705
   15   23    -29538.1250076     18116.0354153
   15   24    -28922.1501213     18732.0103016
   15   25    -28317.0562413     19337.1041817
   15   26    -27722.6292485     19931.5311745
   15   27    -27138.6601542     20515.5002688
   15   28    -26564.9449058     21089.2155171
   15   29    -26001.2842015     21652.8762214
   15   30    -25447.4833133     22206.6771096
   15   31    -24903.3519189     22750.8085040
   15   32    -24368.7039422     23285.4564807
   15   33    -23843.3574012     23810.8030217
   15   34    -23327.1342651     24327.0261579
   15   35    -22819.8603173     24834.3001056
   15   36    -22321.3650277     25332.7953952
   15   37    -21831.4814301     25822.6789929
   15   38    -21350.0460070     26304.1144159
   15   39    -20876.8985813     26777.2618416
   15   40    -20411.8822125     27242.2782104
   15   41    -19954.8430998     27699.3173232
   15   42    -19505.6304893     28148.5299337
   15   43    -19064.0965874     28590.0638356
   15   44    -18630.0964775     29024.0639454
   15   45    -18203.4880421     29450.6723808
   15   46    -17784.1318884     29870.0285345
   15   47    -17371.8912776     30282.2691453
   15   48    -16966.6320582     30687.5283648
   15   49    -16568.2226021     31085.9378208
   15   50    -16176.5337445     31477.6266784
   15   51    -15791.4387257     31862.7216972
   15   52    -15412.8131363     32241.3472866
   15   53    -15040.5348647     32613.6255583
   15   54    -14674.4840470     32979.6763760
   15   55    -14314.5430189     33339.6174041
   15   56    -13960.5962699     33693.5641530
   15   57    -13612.5303993     34041.6300236
   15   58    -13270.2340738     34383.9263492
   15   59    -12933.5979869     34720.5624360
   15   60    -12602.5148203     35051.6456026
   15   61    -12276.8792059     35377.2812171
   15   62    -11956.5876899     35697.5727331
   15   63    -11641.5386978     36012.6217251
   15   64    -11331.6325011     36322.5279219
   15   65    -11026.7711843     36627.3892387
   15   66    -10726.8586138     36927.3018091
   15   67    -10431.8004077     37222.3600152
   15   68    -10141.5039058     37512.6565171
   15   69     -9855.8781417     37798.2822812
   15   70     -9574.8338148     38079.3266081
   15   71     -9298.2832636     38355.8771594
   15   72     -9026.1404395     38628.0199834
   15   73     -8758.3208819     38895.8395410
   15   74     -8494.7416933     39159.4187297
   15   75     -8235.3215152     39418.8389077
   15   76     -7979.9805055     39674.1799174
   15   77     -7728.6403153     39925.5201076
   15   78     -7481.2240672     40172.9363557
   15   79     -7237.6563338     40416.5040891
   15   80     -6997.8631168     40656.2973061
   15   81     -6761.7718271     40892.3885959
   15   82     -6529.3112646     41124.8491583
   15   83     -6300.4115998     41353.7488232
   15   84     -6075.0043546     41579.1560683
   15   85     -5853.0223852     41801.1380377
   15   86     -5634.3998643     42019.7605586
   15   87     -5419.0722648     42235.0881581
   15   88     -5206.9763442     42447.1840787
   15   89     -4998.0501297     42656.1102933
   15   90     -4792.2329040     42861.9275189
   15   91     -4589.4651931     43064.6952298
   15   92     -4389.6887543     43264.4716686
   15   93     -4192.8465667     43461.3138563
   15   94     -3998.8828230     43655.2775999
   15   95     -3807.7429246     43846.4174983
   15   96     -3619.3734784     44034.7869445
   15   97     -3433.7222990     44220.4381240
   15   98     -3250.7384146     44403.4220083
   15   99     -3070.3720811     44583.7883419
   15  100     -2892.5748033     44761.5856196
   15  101     -2717.2993706     44936.8610523
   15  102     -2544.4999077     45109.6605152
   15  103     -2374.1319510     45280.0284719
   15  104     -2206.1525595     45448.0078634
   15  105     -2040.5204779     45613.6399451
   15  106     -1877.1963805     45776.9640425
   15  107     -1716.1432428     45938.0171801
   15  108     -1557.3269258     46096.8334971
   15  109     -1400.7171349     46253.4432880
   15  110     -1246.2890892     46407.8713337
   15  111     -1094.0266622     46560.1337608
   15  112      -943.9288706     46710.2315524
   15  113      -796.0245449     46858.1358781
   15  114      -650.4074103     47003.7530127
   15  115      -507.3203698     47146.8400531
   15  116      -367.3525893     47286.8078336
   15  117      -231.9233075     47422.2371154
   15  118      -105.1071140     47549.0533090
   15  119        -6.1990451     47647.9613778
   16    0    -47248.1335491       406.0268738
   16    1    -46308.4494249      1345.7109981
   16    2    -45386.4719718      2267.6884511
   16    3    -44481.8145961      3172.3458269
   16    4    -43594.0986571      4060.0617659
   16    5    -42722.9538249      4931.2065980
   16    6    -41868.0183295      5786.1420935
   16    7    -41028.9391154      6625.2213076
   16    8    -40205.3719161      7448.7885068
   16    9    -39396.9812592      8257.1791637
   16   10    -38603.4404127      9050.7200102
   16   11    -37824.4312836      9829.7291393
   16   12    -37059.6442768     10594.5161462
   16   13    -36308.7781218     11345.3823011
   16   14    -35571.5396754     12082.6207475
   16   15    -34847.6437050     12806.5167179
   16   16    -34136.8126583     13517.3477647
   16   17    -33438.7764240     14215.3839989
   16   18    -32753.2720877     14900.8883353
   16   19    -32080.0436843     15574.1167387
   16   20    -31418.8419523     16235.3184706
   16   21    -30769.4240899     16884.7363331
   16   22    -30131.5535153     17522.6069076
   16   23    -29504.9996336     18149.1607893
   16   24    -28889.5376095     18764.6228135
   16   25    -28284.9481478     19369.2122751
   16   26    -27691.0172826     19963.1431403
   16   27    -27107.5361743     20546.6242486
   16   28    -26534.3009153     21119.8595076
   16   29    -25971.1123448     21683.0480782
   16   30    -25417.7758720     22236.3845509
   16   31    -24874.1013085     22780.0591144
   16   32    -24339.9027081     23314.2577148
   16   33    -23814.9982157     23839.1622072
   16   34    -23299.2099236     24354.9504993
   16   35    -22792.3637359     24861.7966871
   16   36    -22294.2892393     25359.8711836
   16   37    -21804.8195822     25849.3408408
   16   38    -21323.7913587     26330.3690642
   16   39    -20851.0445006     26803.1159223
   16   40    -20386.4221740     27267.7382490
   16   41    -19929.7706818     27724.3897411
   16   42    -19480.9393723     28173.2210507
   16   43    -19039.7805511     28614.3798719
   16   44    -18606.1493992     29048.0110237
   16   45    -18179.9038946     29474.2565284
   16   46    -17760.9047377     29893.2556852
   16   47    -17349.0152818     30305.1451412
   16   48    -16944.1014650     30710.0589579
   16   49    -16546.0317478     31108.1286751
   16   50    -16154.6770518     31499.4833712
   16   51    -15769.9107024     31884.2497205
   16   52    -15391.6083739     32262.5520491
   16   53    -15019.6480369     32634.5123861
   16   54    -14653.9099082     33000.2505147
   16   55    -14294.2764032     33359.8840197
   16   56    -13940.6320897     33713.5283333
   16   57    -13592.8636437     34061.2967792
   16   58    -13250.8598079     34403.3006150
   16   59    -12914.5113507     34739.6490723
   16   60    -12583.7110271     35070.4493958
   16   61    -12258.3535418     35395.8068812
   16   62    -11938.3355123     35715.8249106
   16   63    -11623.5554349     36030.6049880
   16   64    -11313.9136505     36340.2467724
   16   65    -11009.3123123     36644.8481107
   16   66    -10709.6553545     36944.5050685
   16   67    -10414.8484618     37239.3119611
   16   68    -10124.7990404     37529.3613826
   16   69     -9839.4161888     37814.7442342
   16   70     -9558.6106709     38095.5497520
   16   71     -9282.2948888     38371.8655341
   16   72     -9010.3828570     38643.7775660
   16   73     -8742.7901767     38911.3702463
   16   74     -8479.4340118     39174.7264111
   16   75     -8220.2330649     39433.9273580
   16   76     -7965.1075536     39689.0528693
   16   77     -7713.9791886     39940.1812344
   16   78     -7466.7711511     40187.3892719
   16   79     -7223.4080718     40430.7523511
   16   80     -6983.8160102     40670.3444128
   16   81     -6747.9224338     40906.2379891
   16   82     -6515.6561992     41138.5042237
   16   83     -6286.9475326     41367.2128904
   16   84     -6061.7280112     41592.4324117
   16   85     -5839.9305460     41814.2298769
   16   86     -5621.4893640     42032.6710589
   16   87     -5406.3399922     42247.8204308
   16   88     -5194.4192413     42459.7411816
   16   89     -4985.6651916     42668.4952313
   16   90     -4780.0171788     42874.1432442
   16   91     -4577.4157810     43076.7446420
   16   92     -4377.8028078     43276.3576151
   16   93     -4181.1212904     43473.0391326
   16   94     -3987.3154734     43666.8449495
   16   95     -3796.3308101     43857.8296128
   16   96     -3608.1139598     44046.0464631
   16   97     -3422.6127895     44231.5476335
   16   98     -3239.7763807     44414.3840422
   16   99     -3059.5550434     44594.6053796
   16  100     -2881.9003382     44772.2600848
   16  101     -2706.7651120     44947.3953109
   16  102     -2534.1035505     45120.0568724
   16  103     -2363.8712550     45290.2891679
   16  104     -2196.0253556     45458.1350673
   16  105     -2030.5246775     45623.6357454
   16  106     -1867.3299889     45786.8304340
   16  107     -1706.4043802     45947.7560427
   16  108     -1547.7138606     46106.4465623
   16  109     -1391.2283400     46262.9320829
   16  110     -1236.9233432     46417.2370797
   16  111     -1084.7832474     46569.3771755
   16  112      -934.8080016     46719.3524213
   16  113      -787.0283702     46867.1320527
   16  114      -641.5424368     47012.6179861
   16  115      -498.6032357     47155.5571872
   16  116      -358.8235206     47295.3369023
   16  117      -223.6826928     47430.4777302
   16  118       -97.5030595     47556.6573634
   16  119        -1.0838596     47653.0765634
   17    0    -47197.5328309       456.6275920
   17    1    -46258.6516297      1395.5087932
   17    2    -45337.4638814      2316.6965416
   17    3    -44433.5831110      3220.5773120
   17    4    -43546.6308172      4107.5296057
   17    5    -42676.2368264      4977.9235965
   17    6    -41822.0395385      5832.1208844
   17    7    -40983.6860797      6670.4743433
   17    8    -40160.8323739      7493.3280491
   17    9    -39353.1431457      8301.0172772
   17   10    -38560.2918653      9093.8685576
   17   11    -37781.9606448      9872.1997781
   17   12    -37017.8400960     10636.3203269
   17   13    -36267.6291559     11386.5312670
   17   14    -35531.0348881     12123.1255348
   17   15    -34807.7722651     12846.3881578
   17   16    -34097.5639378     13556.5964851
   17   17    -33400.1399952     14254.0204277
   17   18    -32715.2377196     14938.9227034
   17   19    -32042.6013390     15611.5590839
   17   20    -31381.9817813     16272.1786417
   17   21    -30733.1364292     16921.0239937
   17   22    -30095.8288819     17558.3315411
   17   23    -29469.8287202     18184.3317027
   17   24    -28854.9112805     18799.2491424
   17   25    -28250.8574350     19403.3029879
   17   26    -27657.4533804     19996.7070426
   17   27    -27074.4904353     20579.6699876
   17   28    -26501.7648464     21152.3955765
   17   29    -25939.0776028     21715.0828201
   17   30    -25386.2342598     22267.9261632
   17   31    -24843.0447707     22811.1156523
   17   32    -24309.3233277     23344.8370952
   17   33    -23784.8882103     23869.2722127
   17   34    -23269.5616419     24384.5987810
   17   35    -22763.1696544     24890.9907685
   17   36    -22265.5419592     25388.6184637
   17   37    -21776.5118260     25877.6485970
   17   38    -21295.9159676     26358.2444554
   17   39    -20823.5944315     26830.5659915
   17   40    -20359.3904967     27294.7699262
   17   41    -19903.1505771     27751.0098459
   17   42    -19454.7241285     28199.4362944
   17   43    -19013.9635627     28640.1968602
   17   44    -18580.7241640     29073.4362589
   17   45    -18154.8640118     29499.2964112
   17   46    -17736.2439059     29917.9165171
   17   47    -17324.7272968     30329.4331261
   17   48    -16920.1802184     30733.9802045
   17   49    -16522.4712247     31131.6891982
   17   50    -16131.4713295     31522.6890934
   17   51    -15747.0539486     31907.1064744
   17   52    -15369.0948449     32285.0655780
   17   53    -14997.4720765     32656.6883464
   17   54    -14632.0659461     33022.0944769
   17   55    -14272.7589534     33381.4014696
   17   56    -13919.4357492     33734.7246738
   17   57    -13571.9830915     34082.1773314
   17   58    -13230.2898036     34423.8706194
   17   59    -12894.2467330     34759.9136899
   17   60    -12563.7467132     35090.4137097
   17   61    -12238.6845256     35415.4758973
   17   62    -11918.9568641     35735.2035589
   17   63    -11604.4622995     36049.6981234
   17   64    -11295.1012468     36359.0591761
   17   65    -10990.7759321     36663.3844908
   17   66    -10691.3903615     36962.7700614
   17   67    -10396.8502909     37257.3101321
   17   68    -10107.0631963     37547.0972267
   17   69     -9821.9382457     37832.2221772
   17   70     -9541.3862714     38112.7741516
   17   71     -9265.3197430     38388.8406800
   17   72     -8993.6527416     38660.5076813
   17   73     -8726.3009347     38927.8594882
   17   74     -8463.1815514     39190.9788716
   17   75     -8204.2133585     39449.9470644
   17   76     -7949.3166377     39704.8437852
   17   77     -7698.4131626     39955.7472603
   17   78     -7451.4261770     40202.7342460
   17   79     -7208.2803732     40445.8800497
   17   80     -6968.9018718     40685.2585512
   17   81     -6733.2182009     40920.9422220
   17   82     -6501.1582769     41153.0021460
   17   83     -6272.6523853     41381.5080377
   17   84     -6047.6321622     41606.5282608
   17   85     -5826.0305767     41828.1298463
   17   86     -5607.7819136     42046.3785094
   17   87     -5392.8217569     42261.3386660
   17   88     -5181.0869745     42473.0734484
   17   89     -4972.5157029     42681.6447201
   17   90     -4767.0473336     42887.1130893
   17   91     -4564.6225007     43089.5379222
   17   92     -4365.1830692     43288.9773537
   17   93     -4168.6721255     43485.4882975
   17   94     -3975.0339695     43679.1264535
   17   95     -3784.2141097     43869.9463133
   17   96     -3596.1592608     44058.0011621
   17   97     -3410.8173458     44243.3430772
   17   98     -3228.1375028     44426.0229201
   17   99     -3048.0700994     44606.0903235
   17  100     -2870.5667555     44783.5936674
   17  101     -2695.5803795     44958.5800435
   17  102     -2523.0652216     45131.0952014
   17  103     -2352.9769526     45301.1834703
   17  104     -2185.2727787     45468.8876442
   17  105     -2019.9116109     45634.2488120
   17  106     -1856.8543182     45797.3061048
   17  107     -1696.0641141     45958.0963088
   17  108     -1537.5071677     46116.6532553
   17  109     -1381.1536098     46273.0068132
   17  110     -1226.9792966     46427.1811263
   17  111     -1074.9691550     46579.1912680
   17  112      -925.1241557     46729.0362673
   17  113      -777.4771939     46876.6832291
   17  114      -632.1311676     47022.0292553
   17  115      -489.3503074     47164.8101156
   17  116      -349.7734550     47304.3869679
   17  117      -214.9473058     47439.2131172
   17  118       -89.4809851     47564.6794378
   18    0    -47143.9925341       510.1678889
   18    1    -46205.9610968      1448.1993262
   18    2    -45285.6091129      2368.5513101
   18    3    -44382.5502340      3271.6101890
   18    4    -43496.4061067      4157.7543163
   18    5    -42626.8067231      5027.3536998
   18    6    -41773.3906639      5880.7697590
   18    7    -40935.8052479      6718.3551750
   18    8    -40113.7066011      7540.4538218
   18    9    -39306.7596574      8347.4007656
   18   10    -38514.6381011      9139.5223219
   18   11    -37737.0242621      9917.1361608
   18   12    -36973.6089716     10680.5514513
   18   13    -36224.0913867     11430.0690363
   18   14    -35488.1787900     12165.9816330
   18   15    -34765.5863719     12888.5740510
   18   16    -34056.0369984     13598.1234245
   18   17    -33359.2609709     14294.8994521
   18   18    -32674.9957801     14979.1646429
   18   19    -32002.9858590     15651.1745640
   18   20    -31342.9823355     16311.1780874
   18   21    -30694.7427888     16959.4176342
   18   22    -30058.0310088     17596.1294141
   18   23    -29432.6167633     18221.5436596
   18   24    -28818.2755704     18835.8848525
   18   25    -28214.7884793     19439.3719436
   18   26    -27621.9418591     20032.2185638
   18   27    -27039.5271962     20614.6332267
   18   28    -26467.3409005     21186.8195225
   18   29    -25905.1841199     21748.9763031
   18   30    -25352.8625641     22301.2978588
   18   31    -24810.1863371     22843.9740858
   18   32    -24276.9697773     23377.1906457
   18   33    -23753.0313067     23901.1291162
   18   34    -23238.1932877     24415.9671352
   18   35    -22732.2818873     24921.8785356
   18   36    -22235.1269489     25419.0334741
   18   37    -21746.5618707     25907.5985522
   18   38    -21266.4234912     26387.7369317
   18   39    -20794.5519804     26859.6084425
   18   40    -20330.7907371     27323.3696858
   18   41    -19874.9862919     27779.1741310
   18   42    -19426.9882154     28227.1722076
   18   43    -18986.6490309     28667.5113920
   18   44    -18553.8241326     29100.3362903
   18   45    -18128.3717070     29525.7887159
   18   46    -17710.1526593     29944.0077637
   18   47    -17299.0305428     30355.1298801
   18   48    -16894.8714927     30759.2889302
   18   49    -16497.5441622     31156.6162607
   18   50    -16106.9196625     31547.2407605
   18   51    -15722.8715049     31931.2889181
   18   52    -15345.2755465     32308.8848764
   18   53    -14974.0099378     32680.1504852
   18   54    -14608.9550722     33045.2053507
   18   55    -14249.9935389     33404.1668840
   18   56    -13897.0100767     33757.1503462
   18   57    -13549.8915302     34104.2688927
   18   58    -13208.5268078     34445.6336152
   18   59    -12872.8068411     34781.3535818
   18   60    -12542.6245462     35111.5358767
   18   61    -12217.8747864     35436.2856366
   18   62    -11898.4543355     35755.7060874
   18   63    -11584.2618441     36069.8985788
   18   64    -11275.1978051     36378.9626178
   18   65    -10971.1645218     36682.9959011
   18   66    -10672.0660766     36982.0943463
   18   67    -10377.8083004     37276.3521225
   18   68    -10088.2987436     37565.8616793
   18   69     -9803.4466474     37850.7137755
   18   70     -9523.1629164     38130.9975065
   18   71     -9247.3600919     38406.8003311
   18   72     -8975.9523256     38678.2080974
   18   73     -8708.8553548     38945.3050681
   18   74     -8445.9864777     39208.1739452
   18   75     -8187.2645295     39466.8958935
   18   76     -7932.6098592     39721.5505638
   18   77     -7681.9443072     39972.2161157
   18   78     -7435.1911835     40218.9692395
   18   79     -7192.2752457     40461.8851773
   18   80     -6953.1226790     40701.0377439
   18   81     -6717.6610757     40936.4993472
   18   82     -6485.8194155     41168.3410074
   18   83     -6257.5280467     41396.6323763
   18   84     -6032.7186676     41621.4417553
   18   85     -5811.3243090     41842.8361140
   18   86     -5593.2793167     42060.8811062
   18   87     -5378.5193355     42275.6410875
   18   88     -5166.9812931     42487.1791298
   18   89     -4958.6033859     42695.5570370
   18   90     -4753.3250648     42900.8353581
   18   91     -4551.0870227     43103.0734002
   18   92     -4351.8311834     43302.3292395
   18   93     -4155.5006918     43498.6597312
   18   94     -3962.0399063     43692.1205166
   18   95     -3771.3943940     43882.7660290
   18   96     -3583.5109283     44070.6494947
   18   97     -3398.3374914     44255.8229316
   18   98     -3215.8232814     44438.3371415
   18   99     -3035.9187271     44618.2416959
   18  100     -2858.5755111     44795.5849119
   18  101     -2683.7466071     44970.4138159
   18  102     -2511.3863340     45142.7740889
   18  103     -2341.4504365     45312.7099865
   18  104     -2173.8962015     45480.2642214
   18  105     -2008.6826318     45645.4777911
   18  106     -1845.7707038     45808.3897191
   18  107     -1685.1237632     45969.0366597
   18  108     -1526.7081505     46127.4522724
   18  109     -1370.4942349     46283.6661881
   18  110     -1216.4582314     46437.7021915
   18  111     -1064.5856649     46589.5747581
   18  112      -914.8786253     46739.2817977
   18  113      -767.3723527     46886.7880702
   18  114      -622.1750579     47031.9853650
   18  115      -479.5633310     47174.5970919
   18  116      -340.2048428     47313.9555802
   18  117      -205.7216257     47448.4387973
   18  118       -81.0560768     47573.1043462
   19    0    -47087.5189769       566.6414461
   19    1    -46150.3840771      1503.7763458
   19    2    -45230.9138497      2423.2465733
   19    3    -44328.7220801      3325.4383428
   19    4    -43443.4305718      4210.7298511
   19    5    -42574.6694924      5079.4909306
   19    6    -41722.0776137      5932.0828092
   19    7    -40885.3024586      6768.8579643
   19    8    -40064.0003669      7590.1600561
   19    9    -39257.8364937      8396.3239293
   19   10    -38466.4847501      9187.6756729
   19   11    -37689.6276962      9964.5327268
   19   12    -36926.9563952     10727.2040277
   19   13    -36178.1702367     11475.9901863
   19   14    -35442.9767352     12211.1836877
   19   15    -34721.0913112     12933.0691118
   19   16    -34012.2370581     13641.9233648
   19   17    -33316.1445015     14338.0159214
   19   18    -32632.5513529     15021.6090701
   19   19    -31961.2022613     15692.9581617
   19   20    -31301.8485665     16352.3118565
   19   21    -30654.2480544     16999.9123686
   19   22    -30018.1647173     17635.9957056
   19   23    -29393.3685199     18260.7919030
   19   24    -28779.6351724     18874.5252505
   19   25    -28176.7459109     19477.4145120
   19   26    -27584.4872866     20069.6731363
   19   27    -27002.6509631     20651.5094599
   19   28    -26431.0335224     21223.1269005
   19   29    -25869.4362804     21784.7241426
   19   30    -25317.6651098     22336.4953131
   19   31    -24775.5302733     22878.6301496
   19   32    -24242.8462639     23411.3141590
   19   33    -23719.4316542     23934.7287688
   19   34    -23205.1089529     24449.0514701
   19   35    -22699.7044699     24954.4559530
   19   36    -22203.0481879     25451.1122351
   19   37    -21714.9736407     25939.1867822
   19   38    -21235.3177995     26418.8426234
   19   39    -20763.9209634     26890.2394595
   19   40    -20300.6266576     27353.5337653
   19   41    -19845.2815363     27808.8788867
   19   42    -19397.7352906     28256.4251323
   19   43    -18957.8405622     28696.3198608
   19   44    -18525.4528606     29128.7075623
   19   45    -18100.4304858     29553.7299371
   19   46    -17682.6344538     29971.5259691
   19   47    -17271.9284268     30382.2319961
   19   48    -16868.1786466     30785.9817764
   19   49    -16471.2538710     31182.9065519
   19   50    -16081.0253141     31573.1351088
   19   51    -15697.3665882     31956.7938347
   19   52    -15320.1536496     32334.0067734
   19   53    -14949.2647461     32704.8956769
   19   54    -14584.5803671     33069.5800559
   19   55    -14225.9831961     33428.1772269
   19   56    -13873.3580647     33780.8023583
   19   57    -13526.5919088     34127.5685142
   19   58    -13185.5737268     34468.5866962
   19   59    -12850.1945389     34803.9658840
   19   60    -12520.3473486     35133.8130743
   19   61    -12195.9271051     35458.2333178
   19   62    -11876.8306673     35777.3297557
   19   63    -11562.9567691     36091.2036539
   19   64    -11254.2059861     36399.9544368
   19   65    -10950.4807031     36703.6797198
   19   66    -10651.6850828     37002.4753402
   19   67    -10357.7250353     37296.4353876
   19   68    -10068.5081895     37585.6522334
   19   69     -9783.9438638     37870.2165591
   19   70     -9503.9430393     38150.2173836
   19   71     -9228.4183326     38425.7420903
   19   72     -8957.2839702     38696.8764527
   19   73     -8690.4557630     38963.7046599
   19   74     -8427.8510821     39226.3093409
   19   75     -8169.3888346     39484.7715884
   19   76     -7914.9894409     39739.1709821
   19   77     -7664.5748118     39989.5856111
   19   78     -7418.0683270     40236.0920960
   19   79     -7175.3948131     40478.7656099
   19   80     -6936.4805236     40717.6798994
   19   81     -6701.2531183     40952.9073047
   19   82     -6469.6416438     41184.5187791
   19   83     -6241.5765147     41412.5839082
   19   84     -6016.9894951     41637.1709279
   19   85     -5795.8136805     41858.3467424
   19   86     -5577.9834816     42076.1769414
   19   87     -5363.4346067     42290.7258162
   19   88     -5152.1040474     42502.0563755
   19   89     -4943.9300628     42710.2303601
   19   90     -4738.8521666     42915.3082564
   19   91     -4536.8111138     43117.3493092
   19   92     -4337.7488902     43316.4115327
   19   93     -4141.6087026     43512.5517204
   19   94     -3948.3349711     43705.8254518
   19   95     -3757.8733246     43896.2870984
   19   96     -3570.1705985     44083.9898244
   19   97     -3385.1748377     44268.9855852
   19   98     -3202.8353037     44451.3251192
   19   99     -3023.1024897     44631.0579333
   19  100     -2845.9281448     44808.2322781
   19  101     -2671.2653119     44982.8951110
   19  102     -2499.0683827     45155.0920403
   19  103     -2329.2931798     45324.8672432
   19  104     -2161.8970763     45492.2633466
   19  105     -1996.8391723     45657.3212506
   19  106     -1834.0805589     45820.0798641
   19  107     -1673.5847228     45980.5757002
   19  108     -1515.3181884     46138.8422345
   19  109     -1359.2515812     46294.9088417
   19  110     -1205.3615044     46448.7989185
   19  111     -1053.6341330     46600.5262899
   19  112      -904.0727813     46750.0876416
   19  113      -756.7152684     46897.4451546
   19  114      -611.6756639     47042.4847591
   19  115      -469.2441919     47184.9162311
   19  116      -330.1203680     47324.0400549
   19  117      -196.0106985     47458.1497244
   19  118       -72.2464278     47581.9139951
   20    0    -47028.1188249       626.0415980
   20    1    -46091.9271654      1562.2332575
   20    2    -45173.3846148      2480.7758082
   20    3    -44272.1051003      3382.0553226
   20    4    -43387.7105908      4266.4498322
   20    5    -42519.8314394      5134.3289835
   20    6    -41668.1066200      5986.0538029
   20    7    -40832.1838706      6821.9765524
   20    8    -40011.7197565      7642.4406664
   20    9    -39206.3796665      8447.7807564
   20   10    -38415.8377509      9238.3226721
   20   11    -37639.7768124     10014.3836106
   20   12    -36877.8881591     10776.2722639
   20   13    -36129.8714256     11524.2889973
   20   14    -35395.4343710     12258.7260519
   20   15    -34674.2926582     12979.8677647
   20   16    -33966.1696205     13687.9908025
   20   17    -33270.7960198     14383.3644031
   20   18    -32587.9097998     15066.2506231
   20   19    -31917.2558377     15736.9045853
   20   20    -31258.5856962     16395.5747268
   20   21    -30611.6573793     17042.5030436
   20   22    -29976.2350922     17677.9253308
   20   23    -29352.0890071     18302.0714159
   20   24    -28738.9950364     18915.1653866
   20   25    -28136.7346133     19517.4258097
   20   26    -27545.0944806     20109.0659424
   20   27    -26963.8664884     20690.2939345
   20   28    -26392.8474004     21261.3130225
   20   29    -25831.8387087     21822.3217142
   20   30    -25280.6464581     22373.5139649
   20   31    -24739.0810782     22915.0793447
   20   32    -24206.9572248     23447.2031981
   20   33    -23684.0936288     23970.0667941
   20   34    -23170.3129533     24483.8474696
   20   35    -22665.4416585     24988.7187644
   20   36    -22169.3098734     25484.8505495
   20   37    -21681.7512751     25972.4091479
   20   38    -21202.6029737     26451.5574492
   20   39    -20731.7054049     26922.4550181
   20   40    -20268.9022266     27385.2581964
   20   41    -19814.0402229     27840.1202000
   20   42    -19366.9692121     28287.1912108
   20   43    -18927.5419601     28726.6184629
   20   44    -18495.6140981     29158.5463248
   20   45    -18071.0440452     29583.1163777
   20   46    -17653.6929343     30000.4674887
   20   47    -17243.4245418     30410.7358811
   20   48    -16840.1052220     30814.0552009
   20   49    -16443.6038429     31210.5565801
   20   50    -16053.7917264     31600.3686965
   20   51    -15670.5425914     31983.6178316
   20   52    -15293.7324983     32360.4279247
   20   53    -14923.2397975     32730.9206254
   20   54    -14558.9450795     33095.2153434
   20   55    -14200.7311268     33453.4292961
   20   56    -13848.4828687     33805.6775542
   20   57    -13502.0873373     34152.0730856
   20   58    -13161.4336256     34492.7267973
   20   59    -12826.4128471     34827.7475759
   20   60    -12496.9180970     35157.2423260
   20   61    -12172.8444150     35481.3160079
   20   62    -11854.0887495     35800.0716735
   20   63    -11540.5499223     36113.6105006
   20   64    -11232.1285960     36422.0318270
   20   65    -10928.7272408     36725.4331821
   20   66    -10630.2501040     37023.9103189
   20   67    -10336.6031794     37317.5572435
   20   68    -10047.6941780     37606.4662449
   20   69     -9763.4324998     37890.7279231
   20   70     -9483.7292062     38170.4312167
   20   71     -9208.4969932     38445.6634297
   20   72     -8937.6501658     38716.5102572
   20   73     -8671.1046124     38983.0558106
   20   74     -8408.7777807     39245.3826423
   20   75     -8150.5886538     39503.5717691
   20   76     -7896.4577270     39757.7026960
   20   77     -7646.3069853     40007.8534377
   20   78     -7400.0598815     40254.1005415
   20   79     -7157.6413151     40496.5191079
   20   80     -6918.9776112     40735.1828117
   20   81     -6683.9965009     40970.1639220
   20   82     -6452.6271012     41201.5333218
   20   83     -6224.7998963     41429.3605267
   20   84     -6000.4467193     41653.7137036
   20   85     -5779.5007345     41874.6596884
   20   86     -5561.8964201     42092.2640028
   20   87     -5347.5695521     42306.5908709
   20   88     -5136.4571885     42517.7032345
   20   89     -4928.4976549     42725.6627680
   20   90     -4723.6305308     42930.5298921
   20   91     -4521.7966369     43132.3637860
   20   92     -4322.9380242     43331.2223987
   20   93     -4126.9979645     43527.1624585
   20   94     -3933.9209429     43720.2394800
   20   95     -3743.6526534     43910.5077695
   20   96     -3556.1399969     44098.0204260
   20   97     -3371.3310840     44282.8293389
   20   98     -3189.1752431     44464.9851798
   20   99     -3009.6230355     44644.5373874
   20  100     -2832.6262805     44821.5341424
   20  101     -2658.1380937     44996.0223293
   20  102     -2486.1129436     45168.0474793
   20  103     -2316.5067358     45337.6536871
   20  104     -2149.2769343     45504.8834886
   20  105     -1984.3827425     45669.7776804
   20  106     -1821.7853733     45832.3750496
   20  107     -1661.4484641     45992.7119588
   20  108     -1503.3387361     46150.8216869
   20  109     -1347.4270898     46306.7333331
   20  110     -1193.6905477     46460.4698752
   20  111     -1042.1159911     46612.0444318
   20  112      -892.7080733     46761.4523496
   20  113      -745.5074487     46908.6529743
   20  114      -600.6346458     47053.5257771
   20  115      -458.3949230     47195.7654999
   20  116      -319.5229714     47334.6374516
   20  117      -185.8202269     47468.3401960
   20  118       -63.0737027     47591.0867202
   21    0    -46965.7990907       688.3613323
   21    1    -46030.5972992      1623.5631238
   21    2    -45113.0282701      2541.1321528
   21    3    -44212.7060804      3441.4543426
   21    4    -43329.2528730      4324.9075499
   21    5    -42462.2991968      5191.8612261
   21    6    -41611.4842383      6042.6761847
   21    7    -40776.4559619      6877.7044610
   21    8    -39956.8711708      7697.2892521
   21    9    -39152.3954995      8501.7649235
   21   10    -38362.7033497      9291.4570732
   21   11    -37587.4777800     10066.6826430
   21   12    -36826.4103556     10827.7500673
   21   13    -36079.2009693     11574.9594536
   21   14    -35345.5576371     12308.6027859
   21   15    -34625.1962768     13028.9641461
   21   16    -33917.8404741     13736.3199489
   21   17    -33223.2212392     14430.9391837
   21   18    -32541.0767603     15113.0836627
   21   19    -31871.1521538     15783.0082692
   21   20    -31213.1992171     16440.9612059
   21   21    -30566.9761833     17087.1842397
   21   22    -29932.2474812     17721.9129417
   21   23    -29308.7835013     18345.3769216
   21   24    -28696.3603684     18957.8000545
   21   25    -28094.7597225     19559.4007004
   21   26    -27503.7685079     20150.3919150
   21   27    -26923.1787707     20730.9816523
   21   28    -26352.7874649     21301.3729580
   21   29    -25792.3962684     21861.7641546
   21   30    -25241.8114061     22412.3490169
   21   31    -24700.8434833     22953.3169397
   21   32    -24169.3073266     23484.8530964
   21   33    -23647.0218331     24007.1385898
   21   34    -23133.8098280     24520.3505949
   21   35    -22629.4979293     25024.6624936
   21   36    -22133.9164199     25520.2440030
   21   37    -21646.8991267     26007.2612962
   21   38    -21168.2833065     26485.8771164
   21   39    -20697.9095375     26956.2508854
   21   40    -20235.6216175     27418.5388054
   21   41    -19781.2664669     27872.8939561
   21   42    -19334.6940372     28319.4663857
   21   43    -18895.7572250     28758.4031980
   21   44    -18464.3117891     29189.8486339
   21   45    -18040.2162736     29613.9441493
   21   46    -17623.3319340     30030.8284889
   21   47    -17213.5226670     30440.6377560
   21   48    -16810.6549444     30843.5054785
   21   49    -16414.5977500     31239.5626729
   21   50    -16025.2225194     31628.9379036
   21   51    -15642.4030825     32011.7573404
   21   52    -15266.0156097     32388.1448133
   21   53    -14895.9385588     32758.2218641
   21   54    -14532.0526262     33122.1077967
   21   55    -14174.2406987     33479.9197243
   21   56    -13822.3878079     33831.7726151
   21   57    -13476.3810868     34177.7793362
   21   58    -13136.1097277     34518.0506952
   21   59    -12801.4649420     34852.6954809
   21   60    -12472.3399215     35181.8205015
   21   61    -12148.6298007     35505.5306222
   21   62    -11830.2316217     35823.9288012
   21   63    -11517.0442989     36137.1161241
   21   64    -11208.9685856     36445.1918373
   21   65    -10905.9070424     36748.2533806
   21   66    -10607.7640050     37046.3964179
   21   67    -10314.4455550     37339.7148680
   21   68    -10025.8594898     37628.3009332
   21   69     -9741.9152947     37912.2451282
   21   70     -9462.5241156     38191.6363073
   21   71     -9187.5987319     38466.5616911
   21   72     -8917.0535308     38737.1068922
   21   73     -8650.8044822     39003.3559408
   21   74     -8388.7691143     39265.3913086
   21   75     -8130.8664898     39523.2939332
   21   76     -7877.0171825     39777.1432405
   21   77     -7627.1432554     40027.0171676
   21   78     -7381.1682382     40272.9921847
   21   79     -7139.0171067     40515.1433162
   21   80     -6900.6162614     40753.5441615
   21   81     -6665.8935079     40988.2669150
   21   82     -6434.7780372     41219.3823858
   21   83     -6207.2004067     41446.9600163
   21   84     -5983.0925220     41671.0679009
   21   85     -5762.3876193     41891.7728036
   21   86     -5545.0202480     42109.1401749
   21   87     -5330.9262548     42323.2341682
   21   88     -5120.0427678     42534.1176551
   21   89     -4912.3081823     42741.8522406
   21   90     -4707.6621469     42946.4982761
   21   91     -4506.0455511     43148.1148719
   21   92     -4307.4005144     43346.7599085
   21   93     -4111.6703770     43542.4900460
   21   94     -3918.7996923     43735.3607307
   21   95     -3728.7342226     43925.4262004
   21   96     -3541.4209375     44112.7394855
   21   97     -3356.8080169     44297.3524061
   21   98     -3174.8448593     44479.3155636
   21   99     -2995.4820978     44658.6783251
   21  100     -2818.6716254     44835.4887976
   21  101     -2644.3666343     45009.7937887
   21  102     -2472.5216743     45181.6387487
   21  103     -2303.0927380     45351.0676850
   21  104     -2136.0373857     45518.1230372
   21  105     -1971.3149304     45682.8454925
   21  106     -1808.8867142     45845.2737087
   21  107     -1648.7165348     46005.4438881
   21  108     -1490.7713235     46163.3890994
   21  109     -1335.0222765     46319.1381464
   21  110     -1181.4468683     46472.7135546
   21  111     -1030.0327472     46624.1276758
   21  112      -880.7860303     46773.3743926
   21  113      -733.7504892     46920.4099337
   21  114      -589.0537728     47065.1066501
   21  115      -447.0177152     47207.1427077
   21  116      -308.4158761     47345.7445469
   21  117      -175.1566809     47479.0037420
   21  118       -53.5639654     47600.5964575
   22    0    -46900.5671325       753.5932904
   22    1    -45966.4017581      1687.7586648
   22    2    -45049.8520161      2604.3084068
   22    3    -44150.5321407      3503.6282822
   22    4    -43268.0644586      4386.0959644
   22    5    -42402.0797238      5252.0806991
   22    6    -41552.2173466      6101.9430763
   22    7    -40718.1255297      6936.0348933
   22    8    -39899.4613256      7754.6990974
   22    9    -39095.8906270      8558.2697960
   22   10    -38307.0881000      9347.0723229
   22   11    -37532.7370713     10121.4233516
   22   12    -36772.5293766     10881.6310463
   22   13    -36026.1651791     11627.9952438
   22   14    -35293.3527647     12360.8076583
   22   15    -34573.8083188     13080.3521042
   22   16    -33867.2556915     13786.9047314
   22   17    -33173.4261539     14480.7342690
   22   18    -32492.0581502     15162.1022727
   22   19    -31822.8970481     15831.2633748
   22   20    -31165.6948910     16488.4655320
   22   21    -30520.2101521     17133.9502709
   22   22    -29886.2074948     17767.9529282
   22   23    -29263.4575381     18390.7028848
   22   24    -28651.7366298     19002.4237932
   22   25    -28050.8266266     19603.3337963
   22   26    -27460.5146840     20193.6457389
   22   27    -26880.5930533     20773.5673696
   22   28    -26310.8588884     21343.3015345
   22   29    -25751.1140614     21903.0463616
   22   30    -25201.1649862     22452.9954367
   22   31    -24660.8224521     22993.3379708
   22   32    -24129.9014647     23524.2589583
   22   33    -23608.2210952     24045.9393277
   22   34    -23095.6043387     24558.5560842
   22   35    -22591.8779783     25062.2824446
   22   36    -22096.8724582     25557.2879648
   22   37    -21610.4217623     26043.7386606
   22   38    -21132.3633008     26521.7971221
   22   39    -20662.5378017     26991.6226213
   22   40    -20200.7892087     27453.3712143
   22   41    -19746.9645851     27907.1958378
   22   42    -19300.9140224     28353.2464005
   22   43    -18862.4905534     28791.6698696
   22   44    -18431.5500709     29222.6103520
   22   45    -18007.9512500     29646.2091730
   22   46    -17591.5554743     30062.6049487
   22   47    -17182.2267664     30471.9336565
   22   48    -16779.8317217     30874.3287013
   22   49    -16384.2394448     31269.9209781
   22   50    -15995.3214902     31658.8389327
   22   51    -15612.9518047     32041.2086182
   22   52    -15237.0066732     32417.1537497
   22   53    -14867.3646664     32786.7957565
   22   54    -14503.9065915     33150.2538315
   22   55    -14146.5154442     33507.6449788
   22   56    -13795.0763635     33859.0840594
   22   57    -13449.4765881     34204.6838348
   22   58    -13109.6054144     34544.5550086
   22   59    -12775.3541560     34878.8062669
   22   60    -12446.6161058     35207.5443171
   22   61    -12123.2864979     35530.8739250
   22   62    -11805.2624723     35848.8979506
   22   63    -11492.4430402     36161.7173827
   22   64    -11184.7290505     36469.4313724
   22   65    -10882.0231577     36772.1372652
   22   66    -10584.2297907     37069.9306323
   22   67    -10291.2551225     37362.9053005
   22   68    -10003.0070412     37651.1533817
   22   69     -9719.3951217     37934.7653012
   22   70     -9440.3305980     38213.8298249
   22   71     -9165.7263369     38488.4340860
   22   72     -8895.4968119     38758.6636110
   22   73     -8629.5580781     39024.6023448
   22   74     -8367.8277480     39286.3326750
   22   75     -8110.2249674     39543.9354555
   22   76     -7856.6703929     39797.4900301
   22   77     -7607.0861686     40047.0742543
   22   78     -7361.3959053     40292.7645177
   22   79     -7119.5246581     40534.6357648
   22   80     -6881.3989067     40772.7615162
   22   81     -6646.9465349     41007.2138880
   22   82     -6416.0968111     41238.0636118
   22   83     -6188.7803694     41465.3800536
   22   84     -5964.9291913     41689.2312317
   22   85     -5744.4765881     41909.6838348
   22   86     -5527.3571841     42126.8032388
   22   87     -5313.5068999     42340.6535231
   22   88     -5102.8629370     42551.2974859
   22   89     -4895.3637637     42758.7966592
   22   90     -4690.9491011     42963.2113219
   22   91     -4489.5599106     43164.6005123
   22   92     -4291.1383838     43363.0220392
   22   93     -4095.6279322     43558.5324907
   22   94     -3902.9731809     43751.1872420
   22   95     -3713.1199639     43941.0404591
   22   96     -3526.0153227     44128.1451002
   22   97     -3341.6075099     44312.5529131
   22   98     -3159.8459976     44494.3144253
   22   99     -2980.6814941     44673.4789288
   22  100     -2804.0659698     44850.0944531
   22  101     -2629.9526976     45024.2077253
   22  102     -2458.2963126     45195.8641103
   22  103     -2289.0528992     45365.1075238
   22  104     -2122.1801193     45531.9803036
   22  105     -1957.6374015     45696.5230215
   22  106     -1795.3862250     45858.7741979
   22  107     -1635.3905580     46018.7698649
   22  108     -1477.6175561     46176.5428669
   22  109     -1322.0387322     46332.1216907
   22  110     -1168.6320483     46485.5283746
   22  111     -1017.3859854     46636.7744375
   22  112      -868.3082614     46785.8521616
   22  113      -721.4460756     46932.7143473
   22  114      -576.9349274     47077.2254955
   22  115      -435.1149290     47219.0454940
   22  116      -296.8026190     47357.3578039
   22  117      -164.0274375     47490.1329854
   22  118       -43.7487015     47610.4117215
   23    0    -46832.4306544       821.7297685
   23    1    -45899.3481635      1754.8122594
   23    2    -44983.8633908      2670.2970322
   23    3    -44085.5907355      3568.5696874
   23    4    -43204.1527171      4450.0077058
   23    5    -42339.1803054      5314.9801175
   23    6    -41490.3131452      6163.8472778
   23    7    -40657.1996887      6996.9607342
   23    8    -39839.4972505      7814.6631725
   23    9    -39036.8719936      8617.2884294
   23   10    -38248.9988613      9405.1615617
   23   11    -37475.5614612     10178.5989618
   23   12    -36716.2519121     10937.9085108
   23   13    -35970.7706609     11683.3897620
   23   14    -35238.8262759     12415.3341470
   23   15    -34520.1352229     13134.0252001
   23   16    -33814.4216288     13839.7387942
   23   17    -33121.4170376     14532.7433854
   23   18    -32440.8601616     15213.3002613
   23   19    -31772.4966317     15881.6637912
   23   20    -31116.0787484     16538.0816746
   23   21    -30471.3652364     17182.7951865
   23   22    -29838.1210045     17816.0394184
   23   23    -29216.1169110     18438.0435119
   23   24    -28605.1295365     19049.0308864
   23   25    -28004.9409649     19649.2194581
   23   26    -27415.3385721     20238.8218508
   23   27    -26836.1148243     20818.0455986
   23   28    -26267.0670845     21387.0933385
   23   29    -25707.9974276     21946.1629953
   23   30    -25158.7124655     22495.4479574
   23   31    -24619.0231797     23035.1372432
   23   32    -24088.7447628     23565.4156601
   23   33    -23567.6964685     24086.4639544
   23   34    -23055.7014689     24598.4589540
   23   35    -22552.5867202     25101.5737027
   23   36    -22058.1828349     25595.9775881
   23   37    -21572.3239613     26081.8364617
   23   38    -21094.8476697     26559.3127533
   23   39    -20625.5948445     27028.5655785
   23   40    -20164.4095824     27489.7508406
   23   41    -19711.1390959     27943.0213271
   23   42    -19265.6336223     28388.5268006
   23   43    -18827.7463374     28826.4140855
   23   44    -18397.3332738     29256.8271491
   23   45    -17974.2532433     29679.9071796
   23   46    -17558.3677638     30095.7926592
   23   47    -17149.5409892     30504.6194337
   23   48    -16747.6396439     30906.5207790
   23   49    -16352.5329591     31301.6274639
   23   50    -15964.0926133     31690.0678096
   23   51    -15582.1926755     32071.9677474
   23   52    -15206.7095503     32447.4508727
   23   53    -14837.5219262     32816.6384967
   23   54    -14474.5107263     33179.6496966
   23   55    -14117.5590603     33536.6013627
   23   56    -13766.5521793     33887.6082437
   23   57    -13421.3774323     34232.7829906
   23   58    -13081.9242244     34572.2361986
   23   59    -12748.0839764     34906.0764466
   23   60    -12419.7500865     35234.4103365
   23   61    -12096.8178928     35557.3425301
   23   62    -11779.1846380     35874.9757849
   23   63    -11466.7494342     36187.4109887
   23   64    -11159.4132301     36494.7471928
   23   65    -10857.0787785     36797.0816444
   23   66    -10559.6506055     37094.5098174
   23   67    -10267.0349799     37387.1254430
   23   68     -9979.1398845     37675.0205384
   23   69     -9695.8749876     37958.2854353
   23   70     -9417.1516156     38237.0088074
   23   71     -9142.8827263     38511.2776966
   23   72     -8872.9828835     38781.1775394
   23   73     -8607.3682314     39046.7921916
   23   74     -8345.9564704     39308.2039525
   23   75     -8088.6668337     39565.4935893
   23   76     -7835.4200636     39818.7403593
   23   77     -7586.1383898     40068.0220331
   23   78     -7340.7455070     40313.4149159
   23   79     -7099.1665540     40554.9938690
   23   80     -6861.3280928     40792.8323301
   23   81     -6627.1580890     41027.0023339
   23   82     -6396.5858919     41257.5745311
   23   83     -6169.5422156     41484.6182073
   23   84     -5945.9591212     41708.2013017
   23   85     -5725.7699987     41928.3904242
   23   86     -5508.9095502     42145.2508728
   23   87     -5295.3137736     42358.8466494
   23   88     -5084.9199474     42569.2404755
   23   89     -4877.6666160     42776.4938069
   23   90     -4673.4935763     42980.6668466
   23   91     -4472.3418652     43181.8185577
   23   92     -4274.1537491     43380.0066738
   23   93     -4078.8727146     43575.2877084
   23   94     -3886.4434615     43767.7169614
   23   95     -3696.8118987     43957.3485242
   23   96     -3509.9251432     44144.2352797
   23   97     -3325.7315235     44328.4288994
   23   98     -3144.1805889     44509.9798340
   23   99     -2965.2231263     44688.9372966
   23  100     -2788.8111873     44865.3492356
   23  101     -2614.8981295     45039.2622935
   23  102     -2443.4386773     45210.7217456
   23  103     -2274.3890119     45379.7714110
   23  104     -2107.7069022     45546.4535208
   23  105     -1943.3518986     45710.8085243
   23  106     -1781.2856258     45872.8747972
   23  107     -1621.4722326     46032.6881903
   23  108     -1463.8791140     46190.2813089
   23  109     -1308.4781224     46345.6823006
   23  110     -1155.2477449     46498.9126780
   23  111     -1004.1773668     46649.9830561
   23  112      -855.2764568     46798.8839662
   23  113      -708.5959856     46945.5644373
   23  114      -564.2801113     47089.8803116
   23  115      -422.6891076     47231.4713153
   23  116      -284.6870877     47369.4733352
   23  117      -152.4409568     47501.7194661
   23  118       -33.6660617     47620.4943612
   24    0    -46761.3977050       892.7627179
   24    1    -45829.4444777      1824.7159453
   24    2    -44915.0702691      2739.0901539
   24    3    -44017.8896519      3636.2707711
   24    4    -43137.5253475      4516.6350754
   24    5    -42273.6085518      5380.5518711
   24    6    -41425.7791551      6228.3812679
   24    7    -40593.6858713      7060.4745517
   24    8    -39776.9862885      7877.1741344
   24    9    -38975.3468533      8678.8135697
   24   10    -38188.4427985      9465.7176244
   24   11    -37415.9580258     10238.2023971
   24   12    -36657.5849501     10996.5754729
   24   13    -35913.0243147     11741.1361083
   24   14    -35181.9849832     12472.1754398
   24   15    -34464.1837142     13189.9767087
   24   16    -33759.3449244     13894.8154986
   24   17    -33067.2004427     14586.9599802
   24   18    -32387.4892618     15266.6711611
   24   19    -31719.9572871     15934.2031359
   24   20    -31064.3570878     16589.8033351
   24   21    -30420.4476515     17233.7127714
   24   22    -29787.9941432     17866.1662798
   24   23    -29166.7676709     18487.3927521
   24   24    -28556.5450585     19097.6153644
   24   25    -27957.1086269     19697.0517961
   24   26    -27368.2459824     20285.9144406
   24   27    -26789.7498154     20864.4106075
   24   28    -26221.4177069     21432.7427160
   24   29    -25663.0519441     21991.1084789
   24   30    -25114.4593450     22539.7010780
   24   31    -24575.4510918     23078.7093312
   24   32    -24045.8425724     23608.3178506
   24   33    -23525.4532306     24128.7071924
   24   34    -23014.1064236     24640.0539993
   24   35    -22511.6292880     25142.5311349
   24   36    -22017.8526119     25636.3078110
   24   37    -21532.6107152     26121.5497078
   24   38    -21055.7413352     26598.4190878
   24   39    -20587.0855195     27067.0749034
   24   40    -20126.4875243     27527.6728986
   24   41    -19673.7947178     27980.3657052
   24   42    -19228.8574895     28425.3029335
   24   43    -18791.5291642     28862.6312587
   24   44    -18361.6659202     29292.4945027
   24   45    -17939.1267123     29715.0337107
   24   46    -17523.7731979     30130.3872250
   24   47    -17115.4696685     30538.6907544
   24   48    -16714.0829826     30940.0774403
   24   49    -16319.4825035     31334.6779194
   24   50    -15931.5400393     31722.6203836
   24   51    -15550.1297861     32104.0306369
   24   52    -15175.1282735     32479.0321494
   24   53    -14806.4143130     32847.7461099
   24   54    -14443.8689484     33210.2914746
   24   55    -14087.3754081     33566.7850148
   24   56    -13736.8190604     33917.3413625
   24   57    -13392.0873694     34262.0730535
   24   58    -13053.0698534     34601.0905696
   24   59    -12719.6580449     34934.5023780
   24   60    -12391.7454522     35262.4149707
   24   61    -12069.2275219     35584.9329011
   24   62    -11752.0016034     35902.1588196
   24   63    -11439.9669143     36214.1935087
   24   64    -11133.0245073     36521.1359156
   24   65    -10831.0772380     36823.0831849
   24   66    -10534.0297335     37120.1306895
   24   67    -10241.7883627     37412.3720602
   24   68     -9954.2612071     37699.8992158
   24   69     -9671.3580325     37982.8023905
   24   70     -9392.9902614     38261.1701615
   24   71     -9119.0709471     38535.0894759
   24   72     -8849.5147470     38804.6456759
   24   73     -8584.2378985     39069.9225244
   24   74     -8323.1581938     39331.0022291
   24   75     -8066.1949569     39587.9654661
   24   76     -7813.2690199     39840.8914030
   24   77     -7564.3027014     40089.8577215
   24   78     -7319.2197839     40334.9406390
   24   79     -7077.9454933     40576.2149297
   24   80     -6840.4064777     40813.7539453
   24   81     -6606.5307878     41047.6296351
   24   82     -6376.2478573     41277.9125656
   24   83     -6149.4884841     41504.6719388
   24   84     -5926.1848119     41727.9756110
   24   85     -5706.2703128     41947.8901101
   24   86     -5489.6797703     42164.4806527
   24   87     -5276.3492630     42377.8111599
   24   88     -5066.2161496     42587.9442733
   24   89     -4859.2190540     42794.9413690
   24   90     -4655.2978520     42998.8625710
   24   91     -4454.3936592     43199.7667637
   24   92     -4256.4488205     43397.7116025
   24   93     -4061.4069004     43592.7535225
   24   94     -3869.2126771     43784.9477459
   24   95     -3679.8121375     43974.3482854
   24   96     -3493.1524774     44161.0079455
   24   97     -3309.1821046     44344.9783183
   24   98     -3127.8506491     44526.3097739
   24   99     -2949.1089800     44705.0514429
   24  100     -2772.9092339     44881.2511890
   24  101     -2599.2048569     45054.9555661
   24  102     -2427.9506673     45226.2097557
   24  103     -2259.1029477     45395.0574753
   24  104     -2092.6195794     45561.5408435
   24  105     -1928.4602418     45725.7001812
   24  106     -1766.5867127     45887.5737103
   24  107     -1606.9633331     46047.1970899
   24  108     -1449.5577526     46204.6026703
   24  109     -1294.3421873     46359.8182357
   24  110     -1141.2956906     46512.8647323
   24  111      -990.4086295     46663.7517934
   24  112      -841.6923890     46812.4680340
   24  113      -695.2020919     46958.9583310
   24  114      -551.0914519     47103.0689711
   24  115      -409.7429932     47244.4174298
   24  116      -272.0735640     47382.0868589
   24  117      -140.4070072     47513.7534157
   24  118       -23.3623458     47630.7980772
   25    0    -46687.4766771       966.6837458
   25    1    -45756.6990028      1897.4614201
   25    2    -44843.4808621      2810.6795608
   25    3    -43947.4370092      3706.7234138
   25    4    -43068.1903769      4585.9700460
   25    5    -42205.3723974      5448.7880255
   25    6    -41358.6232180      6295.5372050
   25    7    -40527.5918257      7126.5685972
   25    8    -39711.9360952      7942.2243278
   25    9    -38911.3227685      8742.8376544
   25   10    -38125.4273813      9528.7330416
   25   11    -37353.9341422     10300.2262807
   25   12    -36596.5357752     11057.6246477
   25   13    -35852.9333331     11801.2270898
   25   14    -35122.8359878     12531.3244352
   25   15    -34405.9608034     13248.1996195
   25   16    -33702.0324986     13952.1279244
   25   17    -33010.7831999     14643.3772230
   25   18    -32331.9521922     15322.2082308
   25   19    -31665.2856673     15988.8747557
   25   20    -31010.5364748     16643.6239481
   25   21    -30367.4638761     17286.6965468
   25   22    -29735.8333034     17918.3271196
   25   23    -29115.4161250     18538.7442979
   25   24    -28505.9894187     19148.1710043
   25   25    -27907.3357519     19746.8246710
   25   26    -27319.2429714     20334.9174515
   25   27    -26741.5040012     20912.6564217
   25   28    -26173.9166494     21480.2437735
   25   29    -25616.2834242     22037.8769987
   25   30    -25068.4113586     22585.7490643
   25   31    -24530.1118438     23124.0485791
   25   32    -24001.2004713     23652.9599516
   25   33    -23481.4968828     24172.6635402
   25   34    -22970.8246283     24683.3357946
   25   35    -22469.0110322     25185.1493907
   25   36    -21975.8870658     25678.2733571
   25   37    -21491.2872273     26162.8731957
   25   38    -21015.0494282     26639.1109947
   25   39    -20547.0148861     27107.1455368
   25   40    -20087.0280231     27567.1323998
   25   41    -19634.9363696     28019.2240534
   25   42    -19190.5904736     28463.5699493
   25   43    -18753.8438152     28900.3166078
   25   44    -18324.5527243     29329.6076986
   25   45    -17902.5763043     29751.5841186
   25   46    -17487.7763586     30166.3840644
   25   47    -17080.0173210     30574.1431019
   25   48    -16679.1661904     30974.9942326
   25   49    -16285.0924673     31369.0679557
   25   50    -15897.6680947     31756.4923283
   25   51    -15516.7674011     32137.3930219
   25   52    -15142.2670463     32511.8933766
   25   53    -14774.0459698     32880.1144532
   25   54    -14411.9853410     33242.1750820
   25   55    -14055.9685122     33598.1919108
   25   56    -13705.8809733     33948.2794497
   25   57    -13361.6103082     34292.5501147
   25   58    -13023.0461534     34631.1142695
   25   59    -12690.0801577     34964.0802652
   25   60    -12362.6059437     35291.5544792
   25   61    -12040.5190710     35613.6413519
   25   62    -11723.7170003     35930.4434226
   25   63    -11412.0990591     36242.0613638
   25   64    -11105.5664082     36548.5940147
   25   65    -10804.0220101     36850.1384129
   25   66    -10507.3705973     37146.7898257
   25   67    -10215.5186428     37438.6417801
   25   68     -9928.3743309     37725.7860920
   25   69     -9645.8475288     38008.3128942
   25   70     -9367.8497594     38286.3106635
   25   71     -9094.2941749     38559.8662481
   25   72     -8825.0955307     38829.0648922
   25   73     -8560.1701609     39093.9902621
   25   74     -8299.4359533     39354.7244697
   25   75     -8042.8123264     39611.3480965
   25   76     -7790.2202061     39863.9402168
   25   77     -7541.5820033     40112.5784197
   25   78     -7296.8215921     40357.3388309
   25   79     -7055.8642888     40598.2961341
   25   80     -6818.6368314     40835.5235915
   25   81     -6585.0673593     41069.0930636
   25   82     -6355.0853940     41299.0750289
   25   83     -6128.6218204     41525.5386025
   25   84     -5905.6088685     41748.5515544
   25   85     -5685.9800959     41968.1803270
   25   86     -5469.6703708     42184.4900522
   25   87     -5256.6158559     42397.5445670
   25   88     -5046.7539933     42607.4064297
   25   89     -4840.0234896     42814.1369333
   25   90     -4636.3643032     43017.7961198
   25   91     -4435.7176315     43218.4427914
   25   92     -4238.0259010     43416.1345220
   25   93     -4043.2327577     43610.9276653
   25   94     -3851.2830609     43802.8773620
   25   95     -3662.1228795     43992.0375434
   25   96     -3475.6994910     44178.4609320
   25   97     -3291.9613861     44362.1990368
   25   98     -3110.8582789     44543.3021441
   25   99     -2932.3411244     44721.8192986
   25  100     -2756.3621478     44897.7982751
   25  101     -2582.8748879     45071.2855350
   25  102     -2411.8342613     45242.3261617
   25  103     -2243.1966568     45410.9637661
   25  104     -2076.9200739     45577.2403490
   25  105     -1912.9643276     45741.1960953
   25  106     -1751.2913577     45902.8690652
   25  107     -1591.8657087     46062.2947142
   25  108     -1434.6553017     46219.5051212
   25  109     -1279.6327418     46374.5276812
   25  110     -1126.7776929     46527.3827300
   25  111      -976.0815889     46678.0788340
   25  112      -827.5579138     46826.6025092
   25  113      -681.2663653     46972.8940577
   25  114      -537.3712098     47116.7892132
   25  115      -396.2795446     47257.8808784
   25  116      -258.9667767     47395.1936462
   25  117      -127.9369559     47526.2234671
   25  118       -12.8937381     47641.2666849
   26    0    -46610.6763067      1043.4841162
   26    1    -45681.1203807      1973.0400423
   26    2    -44769.1037164      2885.0567065
   26    3    -43874.2412582      3779.9191647
   26    4    -42996.1561598      4658.0042632
   26    5    -42134.4801002      5519.6803228
   26    6    -41288.8534948      6365.3069282
   26    7    -40458.9256162      7195.2348067
   26    8    -39644.3546374      8009.8057855
   26    9    -38844.8076093      8809.3528136
   26   10    -38059.9603830      9594.2000399
   26   11    -37289.4974872     10364.6629357
   26   12    -36533.1119682     11121.0484547
   26   13    -35790.5052013     11863.6552216
   26   14    -35061.3866795     12592.7737435
   26   15    -34345.4737855     13308.6866375
   26   16    -33642.4915524     14011.6688705
   26   17    -32952.1724168     14701.9880062
   26   18    -32274.2559677     15379.9044553
   26   19    -31608.4886953     16045.6717276
   26   20    -30954.6237412     16699.5366818
   26   21    -30312.4206516     17341.7397713
   26   22    -29681.6451369     17972.5152861
   26   23    -29062.0688365     18592.0915864
   26   24    -28453.4690922     19200.6913308
   26   25    -27855.6287282     19798.5316948
   26   26    -27268.3358413     20385.8245817
   26   27    -26691.3835985     20962.7768245
   26   28    -26124.5700443     21529.5903786
   26   29    -25567.6979169     22086.4625060
   26   30    -25020.5744728     22633.5859501
   26   31    -24483.0113208     23171.1491022
   26   32    -23954.8242637     23699.3361592
   26   33    -23435.8331494     24218.3272736
   26   34    -22925.8617284     24728.2986946
   26   35    -22424.7375203     25229.4229027
   26   36    -21932.2916868     25721.8687362
   26   37    -21448.3589116     26205.8015113
   26   38    -20972.7772875     26681.3831355
   26   39    -20505.3882085     27148.7722144
   26   40    -20046.0362694     27608.1241535
   26   41    -19594.5691693     28059.5912537
   26   42    -19150.8376209     28503.3228020
   26   43    -18714.6952655     28939.4651574
   26   44    -18285.9985910     29368.1618319
   26   45    -17864.6068553     29789.5535677
   26   46    -17450.3820130     30203.7784100
   26   47    -17043.1886465     30610.9717765
   26   48    -16642.8939001     31011.2665229
   26   49    -16249.3674172     31404.7930058
   26   50    -15862.4812810     31791.6791419
   26   51    -15482.1099577     32172.0504652
   26   52    -15108.1302424     32546.0301806
   26   53    -14740.4212073     32913.7392156
   26   54    -14378.8641528     33275.2962701
   26   55    -14023.3425598     33630.8178632
   26   56    -13673.7420446     33980.4183784
   26   57    -13329.9503158     34324.2101071
   26   58    -12991.8571325     34662.3032905
   26   59    -12659.3542642     34994.8061587
   26   60    -12332.3354528     35321.8249701
   26   61    -12010.6963752     35643.4640477
   26   62    -11694.3346077     35959.8258152
   26   63    -11383.1495919     36271.0108310
   26   64    -11077.0426013     36577.1178216
   26   65    -10775.9167092     36878.2437138
   26   66    -10479.6767578     37174.4836651
   26   67    -10188.2293284     37465.9310945
   26   68     -9901.4827120     37752.6777109
   26   69     -9619.3468813     38034.8135416
   26   70     -9341.7334635     38312.4269595
   26   71     -9068.5557136     38585.6047093
   26   72     -8799.7284890     38854.4319340
   26   73     -8535.1682240     39118.9921989
   26   74     -8274.7929062     39379.3675167
   26   75     -8018.5220523     39635.6383707
   26   76     -7766.2766852     39887.8837377
   26   77     -7517.9793122     40136.1811107
   26   78     -7273.5539026     40380.6065204
   26   79     -7032.9258667     40621.2345562
   26   80     -6796.0220358     40858.1383872
   26   81     -6562.7706414     41091.3897815
   26   82     -6333.1012966     41321.0591264
   26   83     -6106.9449766     41547.2154463
   26   84     -5884.2340012     41769.9264217
   26   85     -5664.9020167     41989.2584062
   26   86     -5448.8839796     42205.2764433
   26   87     -5236.1161399     42418.0442830
   26   88     -5026.5360264     42627.6243965
   26   89     -4820.0824321     42834.0779909
   26   90     -4616.6954006     43037.4650223
   26   91     -4416.3162150     43237.8442080
   26   92     -4218.8873862     43435.2730367
   26   93     -4024.3526452     43629.8077777
   26   94     -3832.6569360     43821.5034869
   26   95     -3643.7464122     44010.4140107
   26   96     -3457.5684368     44196.5919861
   26   97     -3274.0715867     44380.0888362
   26   98     -3093.2056634     44560.9547595
   26   99     -2914.9217117     44739.2387112
   26  100     -2739.1720493     44914.9883736
   26  101     -2565.9103115     45088.2501114
   26  102     -2395.0915177     45259.0689052
   26  103     -2226.6721681     45427.4882548
   26  104     -2060.6103862     45593.5500368
   26  105     -1896.8661294     45757.2942936
   26  106     -1735.4015087     45918.7589143
   26  107     -1576.1812842     46077.9791388
   26  108     -1419.1736657     46234.9867572
   26  109     -1264.3516753     46389.8087477
   26  110     -1111.6956350     46542.4647879
   26  111      -961.1981387     46692.9622842
   26  112      -812.8749719     46841.2854510
   26  113      -666.7908782     46987.3695447
   26  114      -523.1217877     47131.0386352
   26  115      -382.3019589     47271.8584641
   26  116      -245.3719655     47408.7884574
   26  117      -115.0441462     47539.1162768
   26  118        -2.3283445     47651.8320784
   27    0    -46531.0056723      1123.1547506
   27    1    -45602.7175914      2051.4428315
   27    2    -44691.9477132      2962.2127097
   27    3    -43798.3111803      3855.8492426
   27    4    -42921.4313772      4732.7290457
   27    5    -42060.9402405      5593.2201824
   27    6    -41216.4784652      6437.6819577
   27    7    -40387.6956213      7266.4648016
   27    8    -39574.2501929      8079.9102300
   27    9    -38775.8095524      8878.3508705
   27   10    -37992.0498797      9662.1105432
   27   11    -37222.6560366     10431.5043864
   27   12    -36467.3214048     11186.8390181
   27   13    -35725.7476954     11928.4127275
   27   14    -34997.6447355     12656.5156874
   27   15    -34282.7302392     13371.4301837
   27   16    -33580.7295669     14073.4308561
   27   17    -32891.3754772     14762.7849457
   27   18    -32214.4078758     15439.7525471
   27   19    -31549.5735631     16104.5868598
   27   20    -30896.6259840     16757.5344390
   27   21    -30255.3249811     17398.8354418
   27   22    -29625.4365538     18028.7238692
   27   23    -29006.7326233     18647.4277996
   27   24    -28398.9908055     19255.1696174
   27   25    -27801.9941918     19852.1662312
   27   26    -27215.5311385     20438.6292845
   27   27    -26639.3950652     21014.7653577
   27   28    -26073.3842621     21580.7761608
   27   29    -25517.3017060     22136.8587169
   27   30    -24970.9548857     22683.2055372
   27   31    -24434.1556358     23220.0047872
   27   32    -23906.7199790     23747.4404440
   27   33    -23388.4679768     24265.6924461
   27   34    -22879.2235882     24774.9368347
   27   35    -22378.8145356     25275.3458874
   27   36    -21887.0721781     25767.0882448
   27   37    -21403.8313923     26250.3290306
   27   38    -20928.9304588     26725.2299641
   27   39    -20462.2109553     27191.9494676
   27   40    -20003.5176555     27650.6427675
   27   41    -19552.6984334     28101.4619895
   27   42    -19109.6041733     28544.5562496
   27   43    -18674.0886835     28980.0717394
   27   44    -18246.0086158     29408.1518071
   27   45    -17825.2233885     29828.9370345
   27   46    -17411.5951133     30242.5653096
   27   47    -17004.9885268     30649.1718961
   27   48    -16605.2709242     31048.8894987
   27   49    -16212.3120973     31441.8483257
   27   50    -15825.9842746     31828.1761484
   27   51    -15446.1620653     32207.9983577
   27   52    -15072.7224048     32581.4380181
   27   53    -14705.5445035     32948.6159194
   27   54    -14344.5097973     33309.6506257
   27   55    -13989.5019006     33664.6585224
   27   56    -13640.4065611     34013.7538619
   27   57    -13297.1116166     34357.0488063
   27   58    -12959.5069536     34694.6534693
   27   59    -12627.4844671     35026.6759559
   27   60    -12300.9380223     35353.2224007
   27   61    -11979.7634180     35674.3970049
   27   62    -11663.8583507     35990.3020723
   27   63    -11353.1223803     36301.0380427
   27   64    -11047.4568970     36606.7035259
   27   65    -10746.7650895     36907.3953334
   27   66    -10450.9519139     37203.2085091
   27   67    -10159.9240635     37494.2363594
   27   68     -9873.5899403     37780.5704827
   27   69     -9591.8596264     38062.3007965
   27   70     -9314.6448573     38339.5155656
   27   71     -9041.8589949     38612.3014281
   27   72     -8773.4170020     38880.7434210
   27   73     -8509.2354175     39144.9250055
   27   74     -8249.2323320     39404.9280909
   27   75     -7993.3273644     39660.8330585
   27   76     -7741.4416386     39912.7187844
   27   77     -7493.4977614     40160.6626615
   27   78     -7249.4198011     40404.7406218
   27   79     -7009.1332659     40645.0271571
   27   80     -6772.5650835     40881.5953394
   27   81     -6539.6435814     41114.5168415
   27   82     -6310.2984674     41343.8619555
   27   83     -6084.4608108     41569.6996121
   27   84     -5862.0630244     41792.0973985
   27   85     -5643.0388468     42011.1215761
   27   86     -5427.3233259     42226.8370971
   27   87     -5214.8528025     42439.3076205
   27   88     -5005.5648954     42648.5955276
   27   89     -4799.3984870     42854.7619359
   27   90     -4596.2937101     43057.8667128
   27   91     -4396.1919360     43257.9684869
   27   92     -4199.0357640     43455.1246589
   27   93     -4004.7690129     43649.3914100
   27   94     -3813.3367148     43840.8237082
   27   95     -3624.6851113     44029.4753116
   27   96     -3438.7616543     44215.3987687
   27   97     -3255.5150103     44398.6454127
   27   98     -3074.8950719     44579.2653510
   27   99     -2896.8529772     44757.3074457
   27  100     -2721.3411401     44932.8192828
   27  101     -2548.3132969     45105.8471260
   27  102     -2377.7245742     45276.4358488
   27  103     -2209.5315886     45444.6288343
   27  104     -2043.6925935     45610.4678294
   27  105     -1880.1676965     45773.9927265
   27  106     -1718.9191887     45935.2412343
   27  107     -1559.9120586     46094.2483644
   27  108     -1403.1148235     46251.0455994
   27  109     -1248.5009517     46405.6594713
   27  110     -1096.0514754     46558.1089475
   27  111      -945.7602511     46708.4001718
   27  112      -797.6455907     46856.5148323
   27  113      -651.7778092     47002.3826137
   27  114      -508.3457408     47145.8146822
   27  115      -367.8136959     47286.3467271
   27  116      -231.2949585     47422.8654645
   27  117      -101.7443946     47552.4160284
   28    0    -46448.4741942      1205.6862288
   28    1    -45521.4999530      2132.6604699
   28    2    -44612.0220673      3042.1383556
   28    3    -43719.6558867      3934.5045363
   28    4    -42844.0250361      4810.1353868
   28    5    -41984.7617206      5669.3987023
   28    6    -41141.5069265      6512.6534964
   28    7    -40313.9105334      7340.2498896
   28    8    -39501.6313491      8152.5290739
   28    9    -38704.3370804      8949.8233425
   28   10    -37921.7042493      9732.4561737
   28   11    -37153.4180638     10500.7423591
   28   12    -36399.1722547     11254.9881682
   28   13    -35658.6688818     11995.4915412
   28   14    -34931.6181194     12722.5423035
   28   15    -34217.7380260     13436.4223970
   28   16    -33516.7543018     14137.4061212
   28   17    -32828.4000402     14825.7603827
   28   18    -32152.4154757     15501.7449473
   28   19    -31488.5477306     16165.6126924
   28   20    -30836.5505648     16817.6098582
   28   21    -30196.1841286     17457.9762943
   28   22    -29567.2147215     18086.9457014
   28   23    -28949.4145570     18704.7458659
   28   24    -28342.5615357     19311.5988873
   28   25    -27746.4390259     19907.7213970
   28   26    -27160.8356535     20493.3247694
   28   27    -26585.5451000     21068.6153229
   28   28    -26020.3659104     21633.7945126
   28   29    -25465.1013091     22189.0591138
   28   30    -24919.5590259     22734.6013970
   28   31    -24383.5511296     23270.6092933
   28   32    -23856.8938708     23797.2665521
   28   33    -23339.4075329     24314.7528900
   28   34    -22830.9162907     24823.2441323
   28   35    -22331.2480768     25322.9123462
   28   36    -21840.2344554     25813.9259676
   28   37    -21357.7105028     26296.4499201
   28   38    -20883.5146946     26770.6457284
   28   39    -20417.4887985     27236.6716245
   28   40    -19959.4777739     27694.6826490
   28   41    -19509.3296766     28144.8307464
   28   42    -19066.8955678     28587.2648551
   28   43    -18632.0294296     29022.1309933
   28   44    -18204.5880836     29449.5723394
   28   45    -17784.4311142     29869.7293088
   28   46    -17371.4207961     30282.7396268
   28   47    -16965.4220256     30688.7383973
   28   48    -16566.3022544     31087.8581685
   28   49    -16173.9314279     31480.2289951
   28   50    -15788.1819255     31865.9784974
   28   51    -15408.9285045     32245.2319185
   28   52    -15036.0482457     32618.1121772
   28   53    -14669.4205027     32984.7399203
   28   54    -14308.9268518     33345.2335712
   28   55    -13954.4510459     33699.7093771
   28   56    -13605.8789687     34048.2814542
   28   57    -13263.0985922     34391.0618307
   28   58    -12925.9999347     34728.1604883
   28   59    -12594.4750210     35059.6854019
   28   60    -12268.4178448     35385.7425782
   28   61    -11947.7243308     35706.4360922
   28   62    -11632.2922999     36021.8681230
   28   63    -11322.0214350     36332.1389880
   28   64    -11016.8132472     36637.3471757
   28   65    -10716.5710447     36937.5893783
   28   66    -10421.1999014     37232.9605216
   28   67    -10130.6066270     37523.5537959
   28   68     -9844.6997385     37809.4606844
   28   69     -9563.3894316     38090.7709914
   28   70     -9286.5875536     38367.5728694
   28   71     -9014.2075773     38639.9528456
   28   72     -8746.1645751     38907.9958479
   28   73     -8482.3751939     39171.7852290
   28   74     -8222.7576315     39431.4027914
   28   75     -7967.2316124     39686.9288105
   28   76     -7715.7183651     39938.4420578
   28   77     -7468.1406000     40186.0198229
   28   78     -7224.4224877     40429.7379352
   28   79     -6984.4896377     40669.6707852
   28   80     -6748.2690781     40905.8913449
   28   81     -6515.6892355     41138.4711874
   28   82     -6286.6799162     41367.4805067
   28   83     -6061.1722869     41592.9881361
   28   84     -5839.0988567     41815.0615663
   28   85     -5620.3934600     42033.7669629
   28   86     -5404.9912394     42249.1691835
   28   87     -5192.8286300     42461.3317929
   28   88     -4983.8433439     42670.3170790
   28   89     -4777.9743563     42876.1860666
   28   90     -4575.1618921     43078.9985308
   28   91     -4375.3474144     43278.8130085
   28   92     -4178.4736140     43475.6868090
   28   93     -3984.4844008     43669.6760221
   28   94     -3793.3248984     43860.8355246
   28   95     -3604.9414398     44049.2189831
   28   96     -3419.2815690     44234.8788539
   28   97     -3236.2940457     44417.8663772
   28   98     -3055.9288572     44598.2315658
   28   99     -2878.1372382     44776.0231847
   28  100     -2702.8717032     44951.2887197
   28  101     -2530.0860934     45124.0743295
   28  102     -2359.7356472     45294.4247757
   28  103     -2191.7771031     45462.3833198
   28  104     -2026.1688504     45627.9915725
   28  105     -1862.8711543     45791.2892687
   28  106     -1701.8464960     45952.3139270
   28  107     -1543.0601058     46111.1003172
   28  108     -1386.4808282     46267.6795947
   28  109     -1232.0826094     46422.0778135
   28  110     -1079.8472486     46574.3131743
   28  111      -929.7699779     46724.3904451
   28  112      -781.8718860     46872.2885370
   28  113      -636.2294478     47017.9309751
   28  114      -493.0457881     47161.1146348
   28  115      -352.8185075     47301.3419155
   28  116      -216.7422679     47437.4181551
   28  117       -88.0566490     47566.1037739
   29    0    -46363.0916333      1291.0687896
   29    1    -45437.4771202      2216.6833027
   29    2    -44529.3363263      3124.8240966
   29    3    -43638.2848171      4015.8756059
   29    4    -42763.9464680      4890.2139549
   29    5    -41905.9537635      5748.2066595
   29    6    -41063.9479928      6590.2124301
   29    7    -40237.5793574      7416.5810655
   29    8    -39426.5070019      8227.6534210
   29    9    -38630.3989806      9023.7614423
   29   10    -37848.9321705      9805.2282525
   29   11    -37081.7921397     10572.3682833
   29   12    -36328.6729808     11325.4874421
   29   13    -35589.2771160     12064.8833069
   29   14    -34863.3150802     12790.8453428
   29   15    -34150.5052888     13503.6551342
   29   16    -33450.5737949     14203.5866281
   29   17    -32763.2540392     14890.9063838
   29   18    -32088.2865969     15565.8738261
   29   19    -31425.4189245     16228.7414985
   29   20    -30774.4051084     16879.7553145
   29   21    -30135.0056181     17519.1548049
   29   22    -29506.9870638     18147.1733591
   29   23    -28890.1219624     18764.0384606
   29   24    -28284.1885092     19369.9719137
   29   25    -27688.9703599     19965.1900630
   29   26    -27104.2564194     20549.9040035
   29   27    -26529.8406408     21124.3197821
   29   28    -25965.5218330     21688.6385900
   29   29    -25411.1034770     22243.0569460
   29   30    -24866.3935521     22787.7668709
   29   31    -24331.2043697     23322.9560532
   29   32    -23805.3524166     23848.8080063
   29   33    -23288.6582059     24365.5022171
   29   34    -22780.9461358     24873.2142871
   29   35    -22282.0443570     25372.1160660
   29   36    -21791.7846457     25862.3757772
   29   37    -21310.0022852     26344.1581378
   29   38    -20836.5359526     26817.6244703
   29   39    -20371.2276128     27282.9328101
   29   40    -19913.9224175     27740.2380054
   29   41    -19464.4686101     28189.6918128
   29   42    -19022.7174358     28631.4429872
   29   43    -18588.5230560     29065.6373670
   29   44    -18161.7424681     29492.4179548
   29   45    -17742.2354288     29911.9249941
   29   46    -17329.8643814     30324.2960415
   29   47    -16924.4943873     30729.6660356
   29   48    -16525.9930605     31128.1673625
   29   49    -16134.2305052     31519.9299177
   29   50    -15749.0792571     31905.0811658
   29   51    -15370.4142267     32283.7461962
   29   52    -14998.1126455     32656.0477774
   29   53    -14632.0540149     33022.1064080
   29   54    -14272.1200571     33382.0403658
   29   55    -13918.1946680     33735.9657550
   29   56    -13570.1638722     34083.9965507
   29   57    -13227.9157804     34426.2446425
   29   58    -12891.3405474     34762.8198755
   29   59    -12560.3303329     35093.8300901
   29   60    -12234.7792626     35419.3811604
   29   61    -11914.5833922     35739.5770307
   29   62    -11599.6406714     36054.5197515
   29   63    -11289.8509100     36364.3095129
   29   64    -10985.1157446     36669.0446784
   29   65    -10685.3386068     36968.8218161
   29   66    -10390.4246927     37263.7357302
   29   67    -10100.2809326     37553.8794904
   29   68     -9814.8159621     37839.3444608
   29   69     -9533.9400946     38120.2203283
   29   70     -9257.5652935     38396.5951294
   29   71     -8985.6051462     38668.5552768
   29   72     -8717.9748383     38936.1855846
   29   73     -8454.5911290     39199.5692940
   29   74     -8195.3723265     39458.7880965
   29   75     -7940.2382649     39713.9221581
   29   76     -7689.1102810     39965.0501419
   29   77     -7441.9111925     40212.2492304
   29   78     -7198.5652758     40455.5951471
   29   79     -6958.9982454     40695.1621776
   29   80     -6723.1372331     40931.0231899
   29   81     -6490.9107685     41163.2496545
   29   82     -6262.2487594     41391.9116635
   29   83     -6037.0824736     41617.0779494
   29   84     -5815.3445199     41838.8159030
   29   85     -5596.9688320     42057.1915910
   29   86     -5381.8906505     42272.2697724
   29   87     -5170.0465080     42484.1139150
   29   88     -4961.3742132     42692.7862097
   29   89     -4755.8128374     42898.3475855
   29   90     -4553.3027012     43100.8577218
   29   91     -4353.7853625     43300.3750605
   29   92     -4157.2036069     43496.9568161
   29   93     -3963.5014390     43690.6589840
   29   94     -3772.6240766     43881.5363463
   29   95     -3584.5179481     44069.6424749
   29   96     -3399.1306926     44255.0297303
   29   97     -3216.4111665     44437.7492564
   29   98     -3036.3094553     44617.8509677
   29   99     -2858.7768944     44795.3835285
   29  100     -2683.7661024     44970.3943205
   29  101     -2511.2310299     45142.9293930
   29  102     -2341.1270319     45313.0333911
   29  103     -2173.4109739     45480.7494491
   29  104     -2008.0413877     45646.1190353
   29  105     -1844.9787037     45809.1817193
   29  106     -1684.1856037     45969.9748193
   29  107     -1525.6275738     46128.5328492
   29  108     -1369.2738069     46284.8866161
   29  109     -1215.0987614     46439.0616616
   29  110     -1063.0850651     46591.0753578
   29  111      -913.2294510     46740.9309719
   29  112      -765.5560647     46888.6043582
   29  113      -620.1482003     47034.0122226
   29  114      -477.2248271     47176.9355958
   29  115      -337.3204717     47316.8399513
   29  116      -201.7212093     47452.4392137
   29  117       -74.0038690     47580.1565540
   30    0    -46274.8680909      1379.2923321
   30    1    -45350.6590838      2303.5013391
   30    2    -44443.9003699      3210.2600531
   30    3    -43554.2077393      4099.9526836
   30    4    -42681.2053283      4972.9550946
   30    5    -41824.5259117      5829.6345112
   30    6    -40983.8110937      6670.3493292
   30    7    -40158.7114102      7495.4490127
   30    8    -39348.8863553      8305.2740677
   30    9    -38554.0043440      9100.1560789
   30   10    -37773.7426219      9880.4178011
   30   11    -37007.7871305     10646.3732925
   30   12    -36255.8323380     11398.3280850
   30   13    -35517.5810420     12136.5793809
   30   14    -34792.7441512     12861.4162718
   30   15    -34081.0404513     13573.1199716
   30   16    -33382.1963610     14271.9640620
   30   17    -32695.9456806     14958.2147424
   30   18    -32022.0293387     15632.1310843
   30   19    -31360.1951376     16293.9652853
   30   20    -30710.1975023     16943.9629207
   30   21    -30071.7972322     17582.3631907
   30   22    -29444.7612600     18209.3991630
   30   23    -28828.8624160     18825.2980070
   30   24    -28223.8792012     19430.2812217
   30   25    -27629.5955684     20024.5648546
   30   26    -27045.8007113     20608.3597116
   30   27    -26472.2888642     21181.8715587
   30   28    -25908.8591090     21745.3013140
   30   29    -25355.3151923     22298.8452306
   30   30    -24811.4653515     22842.6950714
   30   31    -24277.1221493     23377.0382737
   30   32    -23752.1023164     23902.0581066
   30   33    -23236.2266035     24417.9338194
   30   34    -22729.3196405     24924.8407825
   30   35    -22231.2098029     25422.9506201
   30   36    -21741.7290867     25912.4313363
   30   37    -21260.7129890     26393.4474340
   30   38    -20788.0003956     26866.1600273
   30   39    -20323.4334751     27330.7269478
   30   40    -19866.8575780     27787.3028449
   30   41    -19418.1211420     28236.0392810
   30   42    -18977.0756020     28677.0848209
   30   43    -18543.5753055     29110.5851175
   30   44    -18117.4774313     29536.6829916
   30   45    -17698.6419142     29955.5185087
   30   46    -17286.9313719     30367.2290510
   30   47    -16882.2110367     30771.9493863
   30   48    -16484.3486899     31169.8117330
   30   49    -16093.2146005     31560.9458225
   30   50    -15708.6814653     31945.4789577
   30   51    -15330.6243534     32323.5360696
   30   52    -14958.9206520     32695.2397710
   30   53    -14593.4500156     33060.7104073
   30   54    -14234.0943168     33420.0661062
   30   55    -13880.7375995     33773.4228234
   30   56    -13533.2660342     34120.8943888
   30   57    -13191.5678747     34462.5925482
   30   58    -12855.5334172     34798.6270058
   30   59    -12525.0549602     35129.1054627
   30   60    -12200.0267668     35454.1336561
   30   61    -11880.3450276     35773.8153953
   30   62    -11565.9078255     36088.2525974
   30   63    -11256.6151015     36397.5453214
   30   64    -10952.3686219     36701.7918010
   30   65    -10653.0719462     37001.0884767
   30   66    -10358.6303965     37295.5300264
   30   67    -10068.9510277     37585.2093952
   30   68     -9783.9425985     37870.2178245
   30   69     -9503.5155435     38150.6448794
   30   70     -9227.5819463     38426.5784766
   30   71     -8956.0555128     38698.1049101
   30   72     -8688.8515458     38965.3088772
   30   73     -8425.8869202     39228.2735028
   30   74     -8167.0800588     39487.0803642
   30   75     -7912.3509088     39741.8095141
   30   76     -7661.6209192     39992.5395037
   30   77     -7414.8130183     40239.3474047
   30   78     -7171.8515920     40482.3088309
   30   79     -6932.6624634     40721.4979595
   30   80     -6697.1728717     40956.9875512
   30   81     -6465.3114527     41188.8489702
   30   82     -6237.0082197     41417.1522033
   30   83     -6012.1945443     41641.9658787
   30   84     -5790.8031391     41863.3572838
   30   85     -5572.7680399     42081.3923831
   30   86     -5358.0245890     42296.1358339
   30   87     -5146.5094197     42507.6510032
   30   88     -4938.1604409     42715.9999820
   30   89     -4732.9168231     42921.2435998
   30   90     -4530.7189856     43123.4414373
   30   91     -4331.5085849     43322.6518380
   30   92     -4135.2285044     43518.9319185
   30   93     -3941.8228467     43712.3375763
   30   94     -3751.2369274     43902.9234955
   30   95     -3563.4172730     44090.7431499
   30   96     -3378.3116218     44275.8488011
   30   97     -3195.8689301     44458.2914929
   30   98     -3016.0393850     44638.1210379
   30   99     -2838.7744268     44815.3859962
   30  100     -2664.0267819     44990.1336410
   30  101     -2491.7505146     45162.4099083
   30  102     -2321.9011014     45332.2593216
   30  103     -2154.4355403     45499.7248827
   30  104     -1989.3125122     45664.8479108
   30  105     -1826.4926210     45827.6678020
   30  106     -1665.9387595     45988.2216635
   30  107     -1507.6166848     46146.5437382
   30  108     -1351.4959607     46302.6644622
   30  109     -1197.5515950     46456.6088280
   30  110     -1045.7671118     46608.3933111
   30  111      -896.1408841     46758.0195389
   30  112      -748.7004275     46905.4599954
   30  113      -603.5365965     47050.6238264
   30  114      -460.8859492     47193.2744738
   30  115      -321.3240332     47332.8363897
   30  116      -186.2400517     47467.9203713
   30  117       -59.6142099     47594.5462130
   31    0    -46183.8140069      1470.3464160
   31    1    -45261.0561696      2393.1042534
   31    2    -44355.7244085      3298.4360144
   31    3    -43467.4347480      4186.7256749
   31    4    -42595.8115953      5058.3488277
   31    5    -41740.4880268      5913.6723961
   31    6    -40901.1059738      6753.0544491
   31    7    -40077.3163192      7576.8441037
   31    8    -39268.7789197      8385.3815033
   31    9    -38475.1625644      9178.9978586
   31   10    -37696.1448809      9958.0155421
   31   11    -36931.4121976     10722.7482253
   31   12    -36180.6593720     11473.5010509
   31   13    -35443.5895906     12210.5708323
   31   14    -34719.9141491     12934.2462738
   31   15    -34009.3522168     13644.8082062
   31   16    -33311.6305905     14342.5298325
   31   17    -32626.4834432     15027.6769798
   31   18    -31953.6520688     15700.5083542
   31   19    -31292.8846278     16361.2757952
   31   20    -30643.9358950     17010.2245280
   31   21    -30006.5670117     17647.5934113
   31   22    -29380.5452435     18273.6151794
   31   23    -28765.6437454     18888.5166775
   31   24    -28161.6413342     19492.5190887
   31   25    -27568.3222699     20085.8381531
   31   26    -26985.4760451     20668.6843779
   31   27    -26412.8971843     21241.2632386
   31   28    -25850.3850519     21803.7753710
   31   29    -25297.7436690     22356.4167539
   31   30    -24754.7815399     22899.3788831
   31   31    -24221.3114864     23432.8489366
   31   32    -23697.1504919     23957.0099311
   31   33    -23182.1195525     24472.0408704
   31   34    -22676.0435370     24978.1168859
   31   35    -22178.7510539     25475.4093690
   31   36    -21690.0743257     25964.0860972
   31   37    -21209.8490707     26444.3113522
   31   38    -20737.9143902     26916.2460327
   31   39    -20274.1126632     27380.0477598
   31   40    -19818.2894454     27835.8709775
   31   41    -19370.2933754     28283.8670476
   31   42    -18929.9760842     28724.1843388
   31   43    -18497.1921109     29156.9683121
   31   44    -18071.7988224     29582.3616006
   31   45    -17653.6563369     30000.5040860
   31   46    -17242.6274524     30411.5329705
   31   47    -16838.5775776     30815.5828454
   31   48    -16441.3746669     31212.7857560
   31   49    -16050.8891590     31603.2712639
   31   50    -15666.9939176     31987.1665054
   31   51    -15289.5641752     32364.5962478
   31   52    -14918.4774799     32735.6829430
   31   53    -14553.6136443     33100.5467786
   31   54    -14194.8546963     33459.3057266
   31   55    -13842.0848328     33812.0755902
   31   56    -13495.1903745     34158.9700484
   31   57    -13154.0597236     34500.1006994
   31   58    -12818.5833217     34835.5771012
   31   59    -12488.6536113     35165.5068116
   31   60    -12164.1649968     35489.9954261
   31   61    -11845.0138083     35809.1466146
   31   62    -11531.0982663     36123.0621566
   31   63    -11222.3184475     36431.8419755
   31   64    -10918.5762517     36735.5841712
   31   65    -10619.7753707     37034.3850523
   31   66    -10325.8212567     37328.3391663
   31   67    -10036.6210933     37617.5393297
   31   68     -9752.0837662     37902.0766568
   31   69     -9472.1198355     38182.0405875
   31   70     -9196.6415086     38457.5189144
   31   71     -8925.5626139     38728.5978091
   31   72     -8658.7985751     38995.3618478
   31   73     -8396.2663869     39257.8940361
   31   74     -8137.8845902     39516.2758327
   31   75     -7883.5732493     39770.5871737
   31   76     -7633.2539286     40020.9064943
   31   77     -7386.8496709     40267.3107521
   31   78     -7144.2849754     40509.8754475
   31   79     -6905.4857772     40748.6746458
   31   80     -6670.3794262     40983.7809967
   31   81     -6438.8946683     41215.2657546
   31   82     -6210.9616252     41443.1987977
   31   83     -5986.5117765     41667.6486464
   31   84     -5765.4779415     41888.6824815
   31   85     -5547.7942616     42106.3661614
   31   86     -5333.3961842     42320.7642388
   31   87     -5122.2204466     42531.9399764
   31   88     -4914.2050610     42739.9553619
   31   89     -4709.2893007     42944.8711222
   31   90     -4507.4136871     43146.7467359
   31   91     -4308.5199781     43345.6404448
   31   92     -4112.5511587     43541.6092643
   31   93     -3919.4514323     43734.7089906
   31   94     -3729.1662161     43924.9942068
   31   95     -3541.6421380     44112.5182850
   31   96     -3356.8270385     44297.3333844
   31   97     -3174.6699776     44479.4904454
   31   98     -2995.1212478     44659.0391751
   31   99     -2818.1323976     44836.0280253
   31  100     -2643.6562658     45010.5041572
   31  101     -2471.6470346     45182.5133884
   31  102     -2302.0603067     45352.1001163
   31  103     -2134.8532185     45519.3072044
   31  104     -1969.9846068     45684.1758162
   31  105     -1807.4152573     45846.7451657
   31  106     -1647.1082853     46007.0521376
   31  107     -1489.0297348     46165.1306881
   31  108     -1333.1495647     46321.0108583
   31  109     -1179.4433722     46474.7170507
   31  110     -1027.8956526     46626.2647704
   31  111      -878.5065732     46775.6538497
   31  112      -731.3073722     46922.8530508
   31  113      -586.3972980     47067.7631249
   31  114      -444.0324588     47210.1279641
   31  115      -304.8340518     47349.3263712
   31  116      -170.3082086     47483.8522144
   31  117       -44.9226248     47609.2377982
   32    0    -46089.9401597      1564.2202632
   32    1    -45168.6790373      2485.4813857
   32    2    -44264.8189828      3389.3414402
   32    3    -43377.9762638      4276.1841592
   32    4    -42507.7755689      5146.3848541
   32    5    -41653.8502879      6000.3101350
   32    6    -40815.8426912      6838.3177317
   32    7    -39993.4040215      7660.7564014
   32    8    -39186.1945112      8467.9659117
   32    9    -38393.8833371      9260.2770859
   32   10    -37616.1485223     10038.0119006
   32   11    -36852.6767961     10801.4836268
   32   12    -36103.1634185     11550.9970044
   32   13    -35367.3119788     12286.8484441
   32   14    -34644.8341730     13009.3262500
   32   15    -33935.4495668     13718.7108561
   32   16    -33238.8853487     14415.2750742
   32   17    -32554.8760766     15099.2843464
   32   18    -31883.1634223     15770.9970006
   32   19    -31223.4959164     16430.6645065
   32   20    -30575.6286954     17078.5317275
   32   21    -29939.3232538     17714.8371692
   32   22    -29314.3472012     18339.8132217
   32   23    -28700.4740281     18953.6863949
   32   24    -28097.4828773     19556.6775456
   32   25    -27505.1583263     20149.0020966
   32   26    -26923.2901763     20730.8702466
   32   27    -26351.6732518     21302.4871711
   32   28    -25790.1072086     21864.0532143
   32   29    -25238.3963513     22415.7640717
   32   30    -24696.3494595     22957.8109635
   32   31    -24163.7796230     23490.3808000
   32   32    -23640.5040857     24013.6563373
   32   33    -23126.3440971     24527.8163259
   32   34    -22621.1247727     25033.0356502
   32   35    -22124.6749611     25529.4854618
   32   36    -21636.8271191     26017.3333039
   32   37    -21157.4171928     26496.7432302
   32   38    -20686.2845061     26967.8759169
   32   39    -20223.2716549     27430.8887680
   32   40    -19768.2244072     27885.9360158
   32   41    -19320.9916082     28333.1688147
   32   42    -18881.4250916     28772.7353313
   32   43    -18449.3795943     29204.7808286
   32   44    -18024.7126768     29629.4477461
   32   45    -17607.2846472     30046.8757758
   32   46    -17196.9584889     30457.2019341
   32   47    -16793.5997927     30860.5606302
   32   48    -16397.0766919     31257.0837311
   32   49    -16007.2598000     31646.9006230
   32   50    -15624.0221526     32030.1382703
   32   51    -15247.2391513     32406.9212716
   32   52    -14876.7885101     32777.3719129
   32   53    -14512.5502043     33141.6102186
   32   54    -14154.4064225     33499.7540005
   32   55    -13802.2415189     33851.9189040
   32   56    -13455.9419698     34198.2184532
   32   57    -13115.3963297     34538.7640932
   32   58    -12780.4951910     34873.6652319
   32   59    -12451.1311441     35203.0292789
   32   60    -12127.1987394     35526.9616835
   32   61    -11808.5944511     35845.5659719
   32   62    -11495.2166413     36158.9437817
   32   63    -11186.9655267     36467.1948963
   32   64    -10883.7431452     36770.4172778
   32   65    -10585.4533246     37068.7070983
   32   66    -10292.0016518     37362.1587712
   32   67    -10003.2954428     37650.8649801
   32   68     -9719.2437145     37934.9167085
   32   69     -9439.7571563     38214.4032666
   32   70     -9164.7481035     38489.4123194
   32   71     -8894.1305108     38760.0299121
   32   72     -8627.8199268     39026.3404962
   32   73     -8365.7334694     39288.4269536
   32   74     -8107.7898017     39546.3706213
   32   75     -7853.9091084     39800.2513145
   32   76     -7604.0130735     40050.1473494
   32   77     -7358.0248577     40296.1355652
   32   78     -7115.8690771     40538.2913458
   32   79     -6877.4717821     40776.6886408
   32   80     -6642.7604374     41011.3999855
   32   81     -6411.6639019     41242.4965210
   32   82     -6184.1124097     41470.0480133
   32   83     -5960.0375513     41694.1228716
   32   84     -5739.3722563     41914.7881666
   32   85     -5522.0507753     42132.1096476
   32   86     -5308.0086639     42346.1517590
   32   87     -5097.1827669     42556.9776560
   32   88     -4889.5112032     42764.6492198
   32   89     -4684.9333519     42969.2270711
   32   90     -4483.3898398     43170.7705832
   32   91     -4284.8225299     43369.3378930
   32   92     -4089.1745115     43564.9859114
   32   93     -3896.3900928     43757.7703301
   32   94     -3706.4147953     43947.7456277
   32   95     -3519.1953519     44134.9650711
   32   96     -3334.6797089     44319.4807140
   32   97     -3152.8170333     44501.3433896
   32   98     -2973.5577269     44680.6026961
   32   99     -2796.8534500     44857.3069730
   32  100     -2622.6571578     45031.5032651
   32  101     -2450.9231552     45203.2372677
   32  102     -2281.6071761     45372.5532468
   32  103     -2114.6665011     45539.4939218
   32  104     -1950.0601296     45704.1002933
   32  105     -1787.7490385     45866.4113844
   32  106     -1627.6965773     46026.4638456
   32  107     -1469.8690937     46184.2913293
   32  108     -1314.2369676     46339.9234554
   32  109     -1160.7764298     46493.3839931
   32  110     -1009.4730287     46644.6873943
   32  111      -860.3288990     46793.8315239
   32  112      -713.3793971     46940.7810259
   32  113      -568.7331069     47085.4273160
   32  114      -426.6678958     47227.4925271
   32  115      -287.8558594     47366.3045635
   32  116      -153.9364847     47500.2239382
   32  117       -29.9730331     47624.1873899
   33    0    -45993.2576647      1660.9027583
   33    1    -45073.5386799      2580.6217431
   33    2    -44171.1949621      3482.9654608
   33    3    -43285.8430319      4368.3173911
   33    4    -42417.1078699      5237.0525531
   33    5    -41564.6231908      6089.5372321
   33    6    -40728.0316166      6926.1288064
   33    7    -39906.9847626      7747.1756604
   33    8    -39101.1432504      8553.0171726
   33    9    -38310.1766579      9343.9837650
   33   10    -37533.7634178     10120.3970051
   33   11    -36771.5906736     10882.5697493
   33   12    -36023.3541020     11630.8063210
   33   13    -35288.7577083     12365.4027146
   33   14    -34567.5136026     13086.6468204
   33   15    -33859.3417604     13794.8186626
   33   16    -33163.9697745     14490.1906485
   33   17    -32481.1326005     15173.0278224
   33   18    -31810.5723007     15843.5881222
   33   19    -31152.0377878     16502.1226351
   33   20    -30505.2845718     17148.8758512
   33   21    -29870.0745115     17784.0859114
   33   22    -29246.1755722     18407.9848507
   33   23    -28633.3615901     19020.7988328
   33   24    -28031.4120450     19622.7483779
   33   25    -27440.1118416     20214.0485813
   33   26    -26859.2510996     20794.9093233
   33   27    -26288.6249529     21365.5354700
   33   28    -25728.0333582     21926.1270648
   33   29    -25177.2809122     22476.8795108
   33   30    -24636.1766787     23017.9837442
   33   31    -24104.5340239     23549.6263991
   33   32    -23582.1704601     24071.9899628
   33   33    -23068.9074983     24585.2529246
   33   34    -22564.5705084     25089.5899146
   33   35    -22068.9885866     25585.1718364
   33   36    -21581.9944308     26072.1659921
   33   37    -21103.4242225     26550.7362004
   33   38    -20633.1175149     27021.0429080
   33   39    -20170.9171277     27483.2432953
   33   40    -19716.6690472     27937.4913758
   33   41    -19270.2223322     28383.9380908
   33   42    -18831.4290248     28822.7313982
   33   43    -18400.1440660     29254.0163569
   33   44    -17976.2252160     29677.9352069
   33   45    -17559.5329782     30094.6274447
   33   46    -17149.9305276     30504.2298954
   33   47    -16747.2836425     30906.8767804
   33   48    -16351.4606402     31302.6997827
   33   49    -15962.3323148     31691.8281081
   33   50    -15579.7718792     32074.3885437
   33   51    -15203.6549088     32450.5055141
   33   52    -14833.8592885     32820.3011344
   33   53    -14470.2651619     33183.8952610
   33   54    -14112.7548825     33541.4055404
   33   55    -13761.2129673     33892.9474556
   33   56    -13415.5260523     34238.6343707
   33   57    -13075.5828494     34578.5775735
   33   58    -12741.2741061     34912.8863168
   33   59    -12412.4925654     35241.6678575
   33   60    -12089.1329283     35565.0274946
   33   61    -11771.0918170     35883.0686059
   33   62    -11458.2677401     36195.8926828
   33   63    -11150.5610583     36503.5993647
   33   64    -10847.8739518     36806.2864711
   33   65    -10550.1103888     37104.0500342
   33   66    -10257.1760945     37396.9843285
   33   67     -9968.9785219     37685.1819011
   33   68     -9685.4268228     37968.7336002
   33   69     -9406.4318200     38247.7286030
   33   70     -9131.9059805     38522.2544424
   33   71     -8861.7633893     38792.3970337
   33   72     -8595.9197235     39058.2406994
   33   73     -8334.2922283     39319.8681946
   33   74     -8076.7996925     39577.3607304
   33   75     -7823.3624253     39830.7979977
   33   76     -7573.9022334     40080.2581896
   33   77     -7328.3423993     40325.8180237
   33   78     -7086.6076594     40567.5527635
   33   79     -6848.6241835     40805.5362395
   33   80     -6614.3195540     41039.8408690
   33   81     -6383.6227466     41270.5376764
   33   82     -6156.4641110     41497.6963119
   33   83     -5932.7753526     41721.3850703
   33   84     -5712.4895142     41941.6709088
   33   85     -5495.5409590     42158.6194639
   33   86     -5281.8653544     42372.2950685
   33   87     -5071.3996558     42582.7607671
   33   88     -4864.0820921     42790.0783308
   33   89     -4659.8521518     42994.3082711
   33   90     -4458.6505703     43195.5098527
   33   91     -4260.4193187     43393.7411042
   33   92     -4065.1015943     43589.0588286
   33   93     -3872.6418130     43781.5186100
   33   94     -3682.9856041     43971.1748188
   33   95     -3496.0798091     44158.0806139
   33   96     -3311.8724833     44342.2879397
   33   97     -3130.3129044     44523.8475186
   33   98     -2951.3515869     44702.8088361
   33   99     -2774.9403071     44879.2201158
   33  100     -2601.0321409     45053.1282820
   33  101     -2429.5815200     45224.5789029
   33  102     -2260.5443150     45393.6161079
   33  103     -2093.8779565     45560.2824665
   33  104     -1929.5416141     45724.6188089
   33  105     -1767.4964648     45886.6639581
   33  106     -1607.7061051     46046.4543178
   33  107     -1450.1372044     46204.0232185
   33  108     -1294.7605918     46359.3998311
   33  109     -1141.5531793     46512.6072436
   33  110      -990.5016594     46663.6587635
   33  111      -841.6103278     46812.5500951
   33  112      -694.9191062     46959.2413167
   33  113      -550.5469774     47103.6134455
   33  114      -408.7960609     47245.3643620
   33  115      -270.3953303     47383.7650926
   33  116      -137.1373993     47517.0230237
   33  117       -14.8212530     47639.3391699
   34    0    -45893.7779735      1760.3824495
   34    1    -44975.6464223      2678.5140006
   34    2    -44074.8635440      3579.2968790
   34    3    -43191.0461215      4463.1143015
   34    4    -42323.8194386      5330.3409843
   34    5    -41472.8175468      6181.3428761
   34    6    -40637.6834320      7016.4769910
   34    7    -39818.0690953      7836.0913276
   34    8    -39013.6355611      8640.5248619
   34    9    -38224.0528220      9430.1076009
   34   10    -37448.9997341     10205.1606889
   34   11    -36688.1638691     10965.9965538
   34   12    -35941.2413342     11712.9190888
   34   13    -35207.9365646     12446.2238584
   34   14    -34487.9620978     13166.1983251
   34   15    -33781.0383325     13873.1220904
   34   16    -33086.8932790     14567.2671440
   34   17    -32405.2623033     15248.8981196
   34   18    -31735.8878705     15918.2725524
   34   19    -31078.5192877     16575.6411353
   34   20    -30432.9124500     17221.2479729
   34   21    -29798.8295924     17855.3308305
   34   22    -29176.0390466     18478.1213764
   34   23    -28564.3150054     19089.8454175
   34   24    -27963.4372960     19690.7231270
   34   25    -27373.1911605     20280.9692624
   34   26    -26793.3670470     20860.7933759
   34   27    -26223.7604083     21430.4000146
   34   28    -25664.1715109     21989.9889120
   34   29    -25114.4052530     22539.7551700
   34   30    -24574.2709910     23079.8894319
   34   31    -24043.5823757     23610.5780472
   34   32    -23522.1571963     24132.0032266
   34   33    -23009.8172331     24644.3431898
   34   34    -22506.3881178     25147.7723051
   34   35    -22011.6992019     25642.4612210
   34   36    -21525.5834319     26128.5769911
   34   37    -21047.8772313     26606.2831916
   34   38    -20578.4203896     27075.7400333
   34   39    -20117.0559570     27537.1044659
   34   40    -19663.6301448     27990.5302781
   34   41    -19217.9922315     28436.1681914
   34   42    -18779.9944741     28874.1659488
   34   43    -18349.4920237     29304.6683993
   34   44    -17926.3428459     29727.8175771
   34   45    -17510.4076453     30143.7527776
   34   46    -17101.5497943     30552.6106287
   34   47    -16699.6352642     30954.5251587
   34   48    -16304.5325618     31349.6278611
   34   49    -15916.1126672     31738.0477557
   34   50    -15534.2489755     32119.9114474
   34   51    -15158.8172414     32495.3431815
   34   52    -14789.6955259     32864.4648971
   34   53    -14426.7641454     33227.3962776
   34   54    -14069.9056235     33584.2547994
   34   55    -13719.0046447     33935.1557783
   34   56    -13373.9480093     34280.2124136
   34   57    -13034.6245917     34619.5358312
   34   58    -12700.9252987     34953.2351242
   34   59    -12372.7430306     35281.4173924
   34   60    -12049.9726431     35604.1877798
   34   61    -11732.5109114     35921.6495116
   34   62    -11420.2564943     36233.9039286
   34   63    -11113.1099011     36541.0505218
   34   64    -10810.9734586     36843.1869644
   34   65    -10513.7512792     37140.4091438
   34   66    -10221.3492309     37432.8111921
   34   67     -9933.6749074     37720.4855155
   34   68     -9650.6375997     38003.5228233
   34   69     -9372.1482678     38282.0121552
   34   70     -9098.1195144     38556.0409085
   34   71     -8828.4655584     38825.6948645
   34   72     -8563.1022096     39091.0582133
   34   73     -8301.9468441     39352.2135788
   34   74     -8044.9183801     39609.2420429
   34   75     -7791.9372548     39862.2231682
   34   76     -7542.9254017     40111.2350213
   34   77     -7297.8062285     40356.3541945
   34   78     -7056.5045956     40597.6558274
   34   79     -6818.9467953     40835.2136276
   34   80     -6585.0605318     41069.0998911
   34   81     -6354.7749009     41299.3855221
   34   82     -6128.0203714     41526.1400515
   34   83     -5904.7287667     41749.4316563
   34   84     -5684.8332464     41969.3271765
   34   85     -5468.2682900     42185.8921330
   34   86     -5254.9696795     42399.1907434
   34   87     -5044.8744846     42609.2859384
   34   88     -4837.9210474     42816.2393756
   34   89     -4634.0489690     43020.1114540
   34   90     -4433.1990967     43220.9613262
   34   91     -4235.3135133     43418.8469097
   34   92     -4040.3355271     43613.8248959
   34   93     -3848.2096651     43805.9507579
   34   94     -3658.8816679     43995.2787550
   34   95     -3472.2984886     44181.8619343
   34   96     -3288.4082954     44365.7521275
   34   97     -3107.1604800     44546.9999429
   34   98     -2928.5056736     44725.6547494
   34   99     -2752.3957722     44901.7646507
   34  100     -2578.7839765     45075.3764464
   34  101     -2407.6248501     45246.5355729
   34  102     -2238.8744052     45415.2860178
   34  103     -2072.4902287     45581.6701942
   34  104     -1908.4316681     45745.7287548
   34  105     -1746.6601104     45907.5003126
   34  106     -1587.1394120     46067.0210110
   34  107     -1429.8365835     46224.3238394
   34  108     -1274.7229335     46379.4374894
   34  109     -1121.7761075     46532.3843154
   34  110      -970.9840431     46683.1763798
   34  111      -822.3534144     46831.8070085
   34  112      -675.9292141     46978.2312088
   34  113      -531.8420280     47122.3183950
   34  114      -390.4210465     47263.7393765
   34  115      -252.4589651     47401.7014579
   34  116      -119.9256148     47534.2348082
   35    0    -45791.5128728      1862.6475502
   35    1    -44875.0139205      2779.1465024
   35    2    -43975.8362525      3678.3241704
   35    3    -43093.5969244      4560.5634985
   35    4    -42227.9215341      5426.2388888
   35    5    -41378.4444817      6275.7159413
   35    6    -40544.8091298      7109.3512931
   35    7    -39726.6678789      7927.4925440
   35    8    -38923.6821693      8730.4782536
   35    9    -38135.5224226      9518.6380003
   35   10    -37361.8679321     10292.2924909
   35   11    -36602.4067119     11051.7537111
   35   12    -35856.8353133     11797.3251097
   35   13    -35124.8586156     12529.3018074
   35   14    -34406.1895971     13247.9708258
   35   15    -33700.5490932     13953.6113297
   35   16    -33007.6655446     14646.4948784
   35   17    -32327.2747408     15326.8856821
   35   18    -31659.1195622     15995.0408608
   35   19    -31002.9497220     16651.2107009
   35   20    -30358.5215130     17295.6389100
   35   21    -29725.5975573     17928.5628657
   35   22    -29103.9465642     18550.2138588
   35   23    -28493.3430942     19160.8173287
   35   24    -27893.5673321     19760.5930909
   35   25    -27304.4048678     20349.7555552
   35   26    -26725.6464873     20928.5139357
   35   27    -26157.0879719     21497.0724511
   35   28    -25598.5299073     22055.6305156
   35   29    -25049.7775018     22604.3829211
   35   30    -24510.6404135     23143.5200095
   35   31    -23980.9325859     23673.2278371
   35   32    -23460.4720932     24193.6883297
   35   33    -22949.0809929     24705.0794300
   35   34    -22446.5851864     25207.5752366
   35   35    -21952.8142877     25701.3461352
   35   36    -21467.6014992     26186.5589238
   35   37    -20990.7834936     26663.3769294
   35   38    -20522.2003034     27131.9601195
   35   39    -20061.6952160     27592.4652069
   35   40    -19609.1146742     28045.0457488
   35   41    -19164.3081826     28489.8522403
   35   42    -18727.1282193     28927.0322036
   35   43    -18297.4301514     29356.7302715
   35   44    -17875.0721561     29779.0882668
   35   45    -17459.9151451     30194.2452778
   35   46    -17051.8226933     30602.3377296
   35   47    -16650.6609712     31003.4994517
   35   48    -16256.2986802     31397.8617428
   35   49    -15868.6069915     31785.5534314
   35   50    -15487.4594882     32166.7009347
   35   51    -15112.7321091     32541.4283138
   35   52    -14744.3030963     32909.8573266
   35   53    -14382.0529442     33272.1074788
   35   54    -14025.8643513     33628.2960716
   35   55    -13675.6221742     33978.5382488
   35   56    -13331.2133826     34322.9470403
   35   57    -12992.5270176     34661.6334054
   35   58    -12659.4541501     34994.7062728
   35   59    -12331.8878422     35322.2725808
   35   60    -12009.7231089     35644.4373141
   35   61    -11692.8568823     35961.3035406
   35   62    -11381.1879763     36272.9724466
   35   63    -11074.6170528     36579.5433701
   35   64    -10773.0465891     36881.1138338
   35   65    -10476.3808465     37177.7795764
   35   66    -10184.5258396     37469.6345833
   35   67     -9897.3893070     37756.7711160
   35   68     -9614.8806825     38039.2797404
   35   69     -9336.9110677     38317.2493553
   35   70     -9063.3932046     38590.7672183
   35   71     -8794.2414502     38859.9189728
   35   72     -8529.3717504     39124.7886725
   35   73     -8268.7016161     39385.4588068
   35   74     -8012.1500988     39642.0103241
   35   75     -7759.6377674     39894.5226556
   35   76     -7511.0866856     40143.0737374
   35   77     -7266.4203900     40387.7400329
   35   78     -7025.5638687     40628.5965542
   35   79     -6788.4435403     40865.7168827
   35   80     -6554.9872336     41099.1731893
   35   81     -6325.1241685     41329.0362545
   35   82     -6098.7849362     41555.3754867
   35   83     -5875.9014815     41778.2589414
   35   84     -5656.4070846     41997.7533384
   35   85     -5440.2363439     42213.9240791
   35   86     -5227.3251600     42426.8352630
   35   87     -5017.6107198     42636.5497031
   35   88     -4811.0314823     42843.1289406
   35   89     -4607.5271643     43046.6332587
   35   90     -4407.0387284     43247.1216946
   35   91     -4209.5083721     43444.6520509
   35   92     -4014.8795183     43639.2809046
   35   93     -3823.0968084     43831.0636146
   35   94     -3634.1060975     44020.0543254
   35   95     -3447.8544540     44206.3059690
   35   96     -3264.2901621     44389.8702609
   35   97     -3083.3627314     44570.7976916
   35   98     -2905.0229132     44749.1375097
   35   99     -2729.2227277     44924.9376952
   35  100     -2555.9155045     45098.2449184
   35  101     -2385.0559436     45269.1044793
   35  102     -2216.6002046     45437.5602184
   35  103     -2050.5060371     45603.6543859
   35  104     -1886.7329741     45767.4274489
   35  105     -1725.2426229     45928.9178000
   35  106     -1565.9991143     46088.1613087
   35  107     -1408.9698205     46245.1906025
   35  108     -1254.1265623     46400.0338606
   35  109     -1101.4477764     46552.7126465
   35  110      -950.9227579     46703.2376650
   35  111      -802.5608042     46851.5996188
   35  112      -656.4125524     46997.7478705
   35  113      -512.6215568     47141.5388661
   35  114      -371.5472722     47282.6131507
   35  115      -234.0539946     47420.1064283
   35  116      -102.3185147     47551.8419082
   36    0    -45686.4744834      1967.6859395
   36    1    -44771.6531604      2882.5072626
   36    2    -43874.1249378      3780.0354851
   36    3    -42993.5071541      4660.6532688
   36    4    -42129.4257326      5524.7346904
   36    5    -41281.5154343      6372.6449887
   36    6    -40449.4200115      7204.7404114
   36    7    -39632.7922773      8021.3681456
   36    8    -38831.2941020      8822.8663210
   36    9    -38044.5963499      9609.5640731
   36   10    -37272.3787657     10381.7816573
   36   11    -36514.3298200     11139.8306029
   36   12    -35770.1465226     11884.0139003
   36   13    -35039.5342103     12614.6262126
   36   14    -34322.2063164     13331.9541066
   36   15    -33617.8841260     14036.2762970
   36   16    -32926.2965236     14727.8638993
   36   17    -32247.1797352     15406.9806878
   36   18    -31580.2770686     16073.8833543
   36   19    -30925.3386561     16728.8217668
   36   20    -30282.1211991     17372.0392238
   36   21    -29650.3877190     18003.7727040
   36   22    -29029.9073136     18624.2531093
   36   23    -28420.4549221     19233.7055009
   36   24    -27821.8110971     19832.3493259
   36   25    -27233.7617866     20420.3986363
   36   26    -26656.0981244     20998.0622986
   36   27    -26088.6162297     21565.5441932
   36   28    -25531.1170167     22123.0434062
   36   29    -24983.4060128     22670.7544101
   36   30    -24445.2931860     23208.8672370
   36   31    -23916.5927814     23737.5676416
   36   32    -23397.1231662     24257.0372567
   36   33    -22886.7066828     24767.4537401
   36   34    -22385.1695102     25268.9909127
   36   35    -21892.3415323     25761.8188906
   36   36    -21408.0562144     26246.1042086
   36   37    -20932.1504856     26722.0099373
   36   38    -20464.4646284     27189.6957945
   36   39    -20004.8421739     27649.3182491
   36   40    -19553.1298029     28101.0306201
   36   41    -19109.1772525     28544.9831704
   36   42    -18672.8372281     28981.3231949
   36   43    -18243.9653188     29410.1951041
   36   44    -17822.4199194     29831.7405036
   36   45    -17408.0621543     30246.0982687
   36   46    -17000.7558069     30653.4046161
   36   47    -16600.3672519     31053.7931711
   36   48    -16206.7653911     31447.3950318
   36   49    -15819.8215924     31834.3388305
   36   50    -15439.4096316     32214.7507913
   36   51    -15065.4056371     32588.7547859
   36   52    -14697.6880368     32956.4723861
   36   53    -14336.1375083     33318.0229147
   36   54    -13980.6369298     33673.5234931
   36   55    -13631.0713348     34023.0890882
   36   56    -13287.3278672     34366.8325558
   36   57    -12949.2957392     34704.8646838
   36   58    -12616.8661906     35037.2942324
   36   59    -12289.9324496     35364.2279734
   36   60    -11968.3896950     35685.7707279
   36   61    -11652.1350205     36002.0254025
   36   62    -11341.0673989     36313.0930241
   36   63    -11035.0876491     36619.0727739
   36   64    -10734.0984033     36920.0620197
   36   65    -10438.0040755     37216.1563474
   36   66    -10146.7108313     37507.4495917
   36   67     -9860.1265580     37794.0338650
   36   68     -9578.1608365     38075.9995865
   36   69     -9300.7249135     38353.4355094
   36   70     -9027.7316747     38626.4287483
   36   71     -8759.0956185     38895.0648044
   36   72     -8494.7328313     39159.4275916
   36   73     -8234.5609622     39419.5994607
   36   74     -7978.4991997     39675.6612232
   36   75     -7726.4682481     39927.6921748
   36   76     -7478.3903052     40175.7701178
   36   77     -7234.1890400     40419.9713830
   36   78     -6993.7895716     40660.3708513
   36   79     -6757.1184486     40897.0419744
   36   80     -6524.1036282     41130.0567948
   36   81     -6294.6744574     41359.4859655
   36   82     -6068.7616537     41585.3987693
   36   83     -5846.2972864     41807.8631365
   36   84     -5627.2147596     42026.9456633
   36   85     -5411.4487944     42242.7116285
   36   86     -5198.9354131     42455.2250099
   36   87     -4989.6119233     42664.5484996
   36   88     -4783.4169038     42870.7435191
   36   89     -4580.2901907     43073.8702323
   36   90     -4380.1728651     43273.9875578
   36   91     -4183.0072427     43471.1531802
   36   92     -3988.7368641     43665.4235588
   36   93     -3797.3064884     43856.8539345
   36   94     -3608.6620889     44045.4983340
   36   95     -3422.7508522     44231.4095707
   36   96     -3239.5211825     44414.6392405
   36   97     -3058.9227107     44595.2377123
   36   98     -2880.9063122     44773.2541108
   36   99     -2705.4241350     44948.7362879
   36  100     -2532.4296423     45121.7307806
   36  101     -2361.8776755     45292.2827475
   36  102     -2193.7245469     45460.4358761
   36  103     -2027.9281755     45626.2322475
   36  104     -1864.4482883     45789.7121347
   36  105     -1703.2467236     45950.9136993
   36  106     -1544.2879013     46109.8725216
   36  107     -1387.5395777     46266.6208452
   36  108     -1232.9741216     46421.1863013
   36  109     -1080.5708239     46573.5895991
   36  110      -930.3204629     46723.8399600
   36  111      -782.2352362     46871.9251868
   36  112      -636.3720771     47017.7883458
   36  113      -492.8890595     47161.2713635
   36  114      -352.1795282     47301.9808947
   36  115      -215.1885090     47438.9719139
   36  116       -84.3369936     47569.8234293
   37    0    -45578.6752593      2075.4851636
   37    1    -44665.5764565      2988.5839664
   37    2    -43769.7417744      3884.4186486
   37    3    -42890.7888442      4763.3715787
   37    4    -42028.3439265      5625.8164965
   37    5    -41182.0421555      6472.1182675
   37    6    -40351.5276864      7302.6327365
   37    7    -39536.4537583      8117.7066646
   37    8    -38736.4826855      8917.6777374
   37    9    -37951.2857894      9702.8746335
   37   10    -37180.5432802     10473.6171427
   37   11    -36423.9440994     11230.2163236
   37   12    -35681.1857290     11972.9746939
   37   13    -34951.9739778     12702.1864451
   37   14    -34236.0227474     13418.1376755
   37   15    -33533.0537867     14121.1066362
   37   16    -32842.7964370     14811.3639859
   37   17    -32164.9873734     15489.1730495
   37   18    -31499.3703443     16154.7900786
   37   19    -30845.6959128     16808.4645102
   37   20    -30203.7212012     17450.4392218
   37   21    -29573.2096413     18080.9507817
   37   22    -28953.9307310     18700.2296920
   37   23    -28345.6597986     19308.5006243
   37   24    -27748.1777755     19905.9826474
   37   25    -27161.2709777     20492.8894453
   37   26    -26584.7308965     21069.4295264
   37   27    -26018.3539988     21635.8064241
   37   28    -25461.9415363     22192.2188866
   37   29    -24915.2993645     22738.8610585
   37   30    -24378.2377700     23275.9226530
   37   31    -23850.5713078     23803.5891152
   37   32    -23332.1186462     24322.0417767
   37   33    -22822.7024206     24831.4580023
   37   34    -22322.1490949     25332.0113281
   37   35    -21830.2888305     25823.8715924
   37   36    -21346.9553630     26307.2050600
   37   37    -20871.9858848     26782.1745382
   37   38    -20405.2209350     27248.9394879
   37   39    -19946.5042953     27707.6561276
   37   40    -19495.6828911     28158.4775319
   37   41    -19052.6066983     28601.5537247
   37   42    -18617.1286554     29037.0317676
   37   43    -18189.1045801     29465.0558429
   37   44    -17768.3930902     29885.7673328
   37   45    -17354.8555288     30299.3048941
   37   46    -16948.3558935     30705.8045294
   37   47    -16548.7607688     31105.3996541
   37   48    -16155.9392623     31498.2211606
   37   49    -15769.7629437     31884.3974793
   37   50    -15390.1057868     32264.0546362
   37   51    -15016.8441146     32637.3163084
   37   52    -14649.8565463     33004.3038766
   37   53    -14289.0239471     33365.1364758
   37   54    -13934.2293802     33719.9310428
   37   55    -13585.3580604     34068.8023625
   37   56    -13242.2973106     34411.8631124
   37   57    -12904.9365189     34749.2239040
   37   58    -12573.1670984     35080.9933245
   37   59    -12246.8824480     35407.2779749
   37   60    -11925.9779148     35728.1825082
   37   61    -11610.3507579     36043.8096650
   37   62    -11299.9001139     36354.2603090
   37   63    -10994.5269628     36659.6334601
   37   64    -10694.1340959     36960.0263271
   37   65    -10398.6260840     37255.5343389
   37   66    -10107.9092476     37546.2511754
   37   67     -9821.8916269     37832.2687960
   37   68     -9540.4829539     38113.6774690
   37   69     -9263.5946244     38390.5657985
   37   70     -8991.1396714     38663.0207516
   37   71     -8723.0327389     38931.1276840
   37   72     -8459.1900572     39194.9703657
   37   73     -8199.5294178     39454.6310052
   37   74     -7943.9701496     39710.1902733
   37   75     -7692.4330962     39961.7273268
   37   76     -7444.8405928     40209.3198302
   37   77     -7201.1164447     40453.0439783
   37   78     -6961.1859057     40692.9745172
   37   79     -6724.9756575     40929.1847654
   37   80     -6492.4137896     41161.7466334
   37   81     -6263.4297794     41390.7306435
   37   82     -6037.9544740     41616.2059489
   37   83     -5815.9200711     41838.2403519
   37   84     -5597.2601016     42056.9003213
   37   85     -5381.9094128     42272.2510101
   37   86     -5169.8041520     42484.3562710
   37   87     -4960.8817509     42693.2786720
   37   88     -4755.0809116     42899.0795114
   37   89     -4552.3415925     43101.8188305
   37   90     -4352.6049968     43301.5554262
   37   91     -4155.8135613     43498.3468617
   37   92     -3961.9109479     43692.2494750
   37   93     -3770.8420368     43883.3183862
   37   94     -3582.5529225     44071.6075005
   37   95     -3396.9909137     44257.1695092
   37   96     -3214.1045379     44440.0558851
   37   97     -3033.8435509     44620.3168720
   37   98     -2856.1589562     44798.0014667
   37   99     -2681.0030338     44973.1573891
   37  100     -2508.3293847     45145.8310382
   37  101     -2338.0929968     45316.0674262
   37  102     -2170.2503409     45483.9100821
   37  103     -2004.7595123     45649.4009106
   37  104     -1841.5804406     45812.5799824
   37  105     -1680.6752066     45973.4852164
   37  106     -1522.0085352     46132.1518878
   37  107     -1365.5485905     46288.6118324
   37  108     -1211.2683284     46442.8920945
   37  109     -1059.1479640     46595.0124589
   37  110      -909.1798998     46744.9805231
   37  111      -761.3795469     46892.7808760
   37  112      -615.8108772     47038.3495457
   37  113      -472.6482494     47181.5121735
   37  114      -332.3230250     47321.8373980
   37  115      -195.8716194     47458.2888035
   37  116       -66.0065519     47588.1538710
   38    0    -45468.1279861      2186.0324369
   38    1    -44556.7964512      3097.3639717
   38    2    -43662.6992600      3991.4611629
   38    3    -42785.4543476      4868.7060753
   38    4    -41924.6883232      5729.4720998
   38    5    -41080.0367070      6574.1237160
   38    6    -40251.1440703      7403.0163526
   38    7    -39437.6640921      8216.4963308
   38    8    -38639.2595450      9014.9008780
   38    9    -37855.6022213      9798.5582017
   38   10    -37086.3728115     10567.7876114
   38   11    -36331.2607421     11322.8996809
   38   12    -35589.9639820     12064.1964409
   38   13    -34862.1888256     12791.9715973
   38   14    -34147.6496571     13506.5107658
   38   15    -33446.0687024     14208.0917206
   38   16    -32757.1757731     14896.9846499
   38   17    -32080.7080064     15573.4524166
   38   18    -31416.4096038     16237.7508192
   38   19    -30764.0315715     16890.1288514
   38   20    -30123.3314647     17530.8289582
   38   21    -29494.0731373     18160.0872856
   38   22    -28876.0264984     18778.1339246
   38   23    -28268.9672762     19385.1931468
   38   24    -27672.6767912     19981.4836317
   38   25    -27086.9417378     20567.2186851
   38   26    -26511.5539747     21142.6064482
   38   27    -25946.3103259     21707.8500970
   38   28    -25391.0123899     22263.1480331
   38   29    -24845.4663590     22808.6940640
   38   30    -24309.4828473     23344.6775757
   38   31    -23782.8767279     23871.2836950
   38   32    -23265.4669785     24388.6934445
   38   33    -22757.0765352     24897.0838878
   38   34    -22257.5321545     25396.6282685
   38   35    -21766.6642828     25887.4961401
   38   36    -21284.3069331     26369.8534899
   38   37    -20810.2975680     26843.8628549
   38   38    -20344.4769905     27309.6834324
   38   39    -19886.6892393     27767.4711837
   38   40    -19436.7814905     28217.3789324
   38   41    -18994.6039655     28659.5564574
   38   42    -18560.0098422     29094.1505807
   38   43    -18132.8551727     29521.3052503
   38   44    -17712.9988038     29941.1616192
   38   45    -17300.3023030     30353.8581199
   38   46    -16894.6298878     30759.5305352
   38   47    -16495.8483579     31158.3120651
   38   48    -16103.8270320     31550.3333909
   38   49    -15718.4376871     31935.7227358
   38   50    -15339.5545004     32314.6059225
   38   51    -14967.0539945     32687.1064285
   38   52    -14600.8149846     33053.3454383
   38   53    -14240.7185288     33413.4418941
   38   54    -13886.6478797     33767.5125432
   38   55    -13538.4884388     34115.6719842
   38   56    -13196.1277122     34458.0327107
   38   57    -12859.4552687     34794.7051542
   38   58    -12528.3626992     35125.7977237
   38   59    -12202.7435778     35451.4168452
   38   60    -11882.4934241     35771.6669989
   38   61    -11567.5096674     36086.6507555
   38   62    -11257.6916121     36396.4688108
   38   63    -10952.9404036     36701.2200194
   38   64    -10653.1589963     37001.0014267
   38   65    -10358.2521221     37295.9083008
   38   66    -10068.1262605     37586.0341624
   38   67     -9782.6896087     37871.4708142
   38   68     -9501.8520535     38152.3083694
   38   69     -9225.5251439     38428.6352791
   38   70     -8953.6220640     38700.5383590
   38   71     -8686.0576074     38968.1028155
   38   72     -8422.7481520     39231.4122710
   38   73     -8163.6116352     39490.5487878
   38   74     -7908.5675304     39745.5928925
   38   75     -7657.5368239     39996.6235990
   38   76     -7410.4419923     40243.7184306
   38   77     -7167.2069804     40486.9534425
   38   78     -6927.7571804     40726.4032425
   38   79     -6692.0194108     40962.1410121
   38   80     -6459.9218966     41194.2385264
   38   81     -6231.3942494     41422.7661736
   38   82     -6006.3674490     41647.7929739
   38   83     -5784.7738250     41869.3865980
   38   84     -5566.5470387     42087.6133842
   38   85     -5351.6220668     42302.5383561
   38   86     -5139.9351850     42514.2252379
   38   87     -4931.4239524     42722.7364705
   38   88     -4726.0271976     42928.1332253
   38   89     -4523.6850048     43130.4754181
   38   90     -4324.3387024     43329.8217206
   38   91     -4127.9308519     43526.2295711
   38   92     -3934.4052396     43719.7551834
   38   93     -3743.7068700     43910.4535529
   38   94     -3555.7819626     44098.3784604
   38   95     -3370.5779515     44283.5824714
   38   96     -3188.0434908     44466.1169322
   38   97     -3008.1284653     44646.0319577
   38   98     -2830.7840102     44823.3764128
   38   99     -2655.9625416     44998.1978813
   38  100     -2483.6178032     45170.5426197
   38  101     -2313.7049343     45340.4554887
   38  102     -2146.1805702     45507.9798527
   38  103     -1981.0029897     45673.1574332
   38  104     -1818.1323340     45836.0280889
   38  105     -1657.5309385     45996.6294845
   38  106     -1499.1638501     46154.9965729
   38  107     -1342.9996668     46311.1607562
   38  108     -1189.0119736     46465.1484493
   38  109     -1037.1819879     46616.9784351
   38  110      -887.5038943     46766.6565286
   38  111      -739.9966744     46914.1637486
   38  112      -594.7321854     47059.4282375
   38  113      -451.9030832     47202.2573398
   38  114      -311.9834543     47342.1769687
   38  115      -176.1136651     47478.0467578
   38  116       -47.3588366     47606.8015864
   39    0    -45354.8457802      2299.3146428
   39    1    -44445.3261132      3208.8343097
   39    2    -43553.0102149      4101.1502080
   39    3    -42677.5163351      4976.6440878
   39    4    -41818.4714437      5835.6889792
   39    5    -40975.5114598      6678.6489631
   39    6    -40148.2813843      7505.8790386
   39    7    -39336.4353501      8317.7250728
   39    8    -38539.6366021      9114.5238209
   39    9    -37757.5574185      9896.6030045
   39   10    -36989.8789842     10664.2814387
   39   11    -36236.2912253     11417.8691976
   39   12    -35496.4926120     12157.6678110
   39   13    -34770.1899385     12883.9704844
   39   14    -34057.0980854     13597.0623375
   39   15    -33356.9397695     14297.2206535
   39   16    -32669.4452859     14984.7151370
   39   17    -31994.3522471     15659.8081759
   39   18    -31331.4053201     16322.7551028
   39   19    -30680.3559668     16973.8044561
   39   20    -30040.9621872     17613.1982358
   39   21    -29412.9882686     18241.1721543
   39   22    -28796.2045426     18857.9558803
   39   23    -28190.3871485     19463.7732745
   39   24    -27595.3178063     20058.8426167
   39   25    -27010.7835986     20643.3768243
   39   26    -26436.5767618     21217.5836611
   39   27    -25872.4944862     21781.6659368
   39   28    -25318.3387264     22335.8216966
   39   29    -24773.9160205     22880.2444024
   39   30    -24239.0373187     23415.1231042
   39   31    -23713.5178207     23940.6426023
   39   32    -23197.1768214     24456.9836016
   39   33    -22689.8375656     24964.3228573
   39   34    -22191.3271102     25462.8333127
   39   35    -21701.4761939     25952.6842290
   39   36    -21220.1191142     26434.0413088
   39   37    -20747.0936112     26907.0668117
   39   38    -20282.2407582     27371.9196647
   39   39    -19825.4048576     27828.7555653
   39   40    -19376.4333433     28277.7270797
   39   41    -18935.1766877     28718.9837352
   39   42    -18501.4883148     29152.6721081
   39   43    -18075.2245167     29578.9359063
   39   44    -17656.2443754     29997.9160476
   39   45    -17244.4096885     30409.7507344
   39   46    -16839.5848988     30814.5755242
   39   47    -16441.6370269     31212.5233960
   39   48    -16050.4356083     31603.7248147
   39   49    -15665.8526321     31988.3077908
   39   50    -15287.7624842     32366.3979387
   39   51    -14916.0418919     32738.1185311
   39   52    -14550.5698716     33103.5905514
   39   53    -14191.2276790     33462.9327439
   39   54    -13837.8987612     33816.2616617
   39   55    -13490.4687108     34163.6917122
   39   56    -13148.8252220     34505.3352009
   39   57    -12812.8580490     34841.3023740
   39   58    -12482.4589648     35171.7014582
   39   59    -12157.5217232     35496.6386998
   39   60    -11837.9420209     35816.2184021
   39   61    -11523.6174617     36130.5429613
   39   62    -11214.4475218     36439.7129012
   39   63    -10910.3335164     36743.8269065
   39   64    -10611.1785673     37042.9818557
   39   65    -10316.8875716     37337.2728513
   39   66    -10027.3671717     37626.7932513
   39   67     -9742.5257258     37911.6346972
   39   68     -9462.2732796     38191.8871433
   39   69     -9186.5215391     38467.6388838
   39   70     -8915.1838436     38738.9765794
   39   71     -8648.1751398     39005.9852831
   39   72     -8385.4119572     39268.7484658
   39   73     -8126.8123829     39527.3480401
   39   74     -7872.2960384     39781.8643845
   39   75     -7621.7840564     40032.3763665
   39   76     -7375.1990584     40278.9613646
   39   77     -7132.4651325     40521.6952905
   39   78     -6893.5078127     40760.6526103
   39   79     -6658.2540579     40995.9063651
   39   80     -6426.6322320     41227.5281910
   39   81     -6198.5720844     41455.5883386
   39   82     -5974.0047312     41680.1556918
   39   83     -5752.8626368     41901.2977861
   39   84     -5535.0795968     42119.0808262
   39   85     -5320.5907204     42333.5697026
   39   86     -5109.3324150     42544.8280079
   39   87     -4901.2423706     42752.9180524
   39   88     -4696.2595454     42957.9008775
   39   89     -4494.3241529     43159.8362700
   39   90     -4295.3776499     43358.7827730
   39   91     -4099.3627259     43554.7976970
   39   92     -3906.2232950     43747.9371279
   39   93     -3715.9044896     43938.2559334
   39   94     -3528.3526570     44125.8077660
   39   95     -3343.5153605     44310.6450624
   39   96     -3161.3413846     44492.8190384
   39   97     -2981.7807465     44672.3796764
   39   98     -2804.7847173     44849.3757057
   39   99     -2630.3058534     45023.8545695
   39  100     -2458.2980457     45195.8623773
   39  101     -2288.7165901     45365.4438328
   39  102     -2121.5182928     45532.6421301
   39  103     -1956.6616235     45697.4987994
   39  104     -1794.1069445     45860.0534785
   39  105     -1633.8168584     46020.3435645
   39  106     -1475.7567527     46178.4036703
   39  107     -1319.8956869     46334.2647361
   39  108     -1166.2079221     46487.9525008
   39  109     -1014.6757640     46639.4846589
   39  110      -865.2953584     46788.8650646
   39  111      -718.0896631     46936.0707598
   39  112      -573.1393900     47081.0210330
   39  113      -430.6577890     47223.5026340
   39  114      -291.1670616     47362.9933613
   39  115      -155.9264810     47498.2339419
   39  116       -28.4338363     47625.7265867
   40    0    -45238.8420875      2415.3183354
   40    1    -44331.1787365      3322.9816864
   40    2    -43440.6877802      4213.4726427
   40    3    -42566.9877943      5087.1726287
   40    4    -41709.7061216      5944.4543013
   40    5    -40868.4790933      6785.6813296
   40    6    -40042.9521536      7611.2082694
   40    7    -39232.7799034      8421.3805195
   40    8    -38437.6260745      9216.5343485
   40    9    -37657.1634454      9996.9969775
   40   10    -36891.0737105     10763.0867125
   40   11    -36139.0473097     11515.1131132
   40   12    -35400.7832290     12253.3771939
   40   13    -34675.9887770     12978.1716459
   40   14    -33964.3793445     13689.7810784
   40   15    -33265.6781528     14388.4822701
   40   16    -32579.6159942     15074.5444287
   40   17    -31905.9309694     15748.2294536
   40   18    -31244.3682238     16409.7921991
   40   19    -30594.6796872     17059.4807358
   40   20    -29956.6238161     17697.5366068
   40   21    -29329.9653434     18324.1950795
   40   22    -28714.4750341     18939.6853888
   40   23    -28109.9294494     19544.2309735
   40   24    -27516.1107194     20138.0497035
   40   25    -26932.8063254     20721.3540975
   40   26    -26359.8088908     21294.3515322
   40   27    -25796.9159819     21857.2444410
   40   28    -25243.9299188     22410.2305041
   40   29    -24700.6575943     22953.5028286
   40   30    -24166.9103032     23487.2501197
   40   31    -23642.5035799     24011.6568430
   40   32    -23127.2570451     24526.9033778
   40   33    -22620.9942600     25033.1661629
   40   34    -22123.5425895     25530.6178335
   40   35    -21634.7330718     26019.4273512
   40   36    -21154.4002963     26499.7601267
   40   37    -20682.3822876     26971.7781354
   40   38    -20218.5203960     27435.6400269
   40   39    -19762.6591945     27891.5012285
   40   40    -19314.6463807     28339.5140422
   40   41    -18874.3326850     28779.8277379
   40   42    -18441.5717831     29212.5886399
   40   43    -18016.2202133     29637.9402096
   40   44    -17598.1372988     30056.0231242
   40   45    -17187.1850729     30466.9753501
   40   46    -16783.2282093     30870.9322137
   40   47    -16386.1339551     31268.0264678
   40   48    -15995.7720677     31658.3883553
   40   49    -15612.0147540     32042.1456690
   40   50    -15234.7366135     32419.4238095
   40   51    -14863.8145833     32790.3458396
   40   52    -14499.1278861     33155.0325368
   40   53    -14140.5579802     33513.6024427
   40   54    -13787.9885118     33866.1719112
   40   55    -13441.3052693     34212.8551536
   40   56    -13100.3961400     34553.7642829
   40   57    -12765.1510677     34889.0093553
   40   58    -12435.4620123     35218.6984106
   40   59    -12111.2229118     35542.9375111
   40   60    -11792.3296442     35861.8307788
   40   61    -11478.6799921     36175.4804309
   40   62    -11170.1736080     36483.9868149
   40   63    -10866.7119811     36787.4484419
   40   64    -10568.1984045     37085.9620184
   40   65    -10274.5379448     37379.6224782
   40   66     -9985.6374113     37668.5230117
   40   67     -9701.4053272     37952.7550958
   40   68     -9421.7519012     38232.4085218
   40   69     -9146.5890000     38507.5714229
   40   70     -8875.8301220     38778.3303009
   40   71     -8609.3903711     39044.7700519
   40   72     -8347.1864317     39306.9739912
   40   73     -8089.1365447     39565.0238782
   40   74     -7835.1604834     39818.9999396
   40   75     -7585.1795304     40068.9808925
   40   76     -7339.1164557     40315.0439672
   40   77     -7096.8954944     40557.2649285
   40   78     -6858.4423259     40795.7180970
   40   79     -6623.6840529     41030.4763700
   40   80     -6392.5491819     41261.6112410
   40   81     -6164.9676033     41489.1928197
   40   82     -5940.8705729     41713.2898500
   40   83     -5720.1906938     41933.9697292
   40   84     -5502.8618985     42151.2985244
   40   85     -5288.8194327     42365.3409902
   40   86     -5077.9998387     42576.1605843
   40   87     -4870.3409404     42783.8194825
   40   88     -4665.7818295     42988.3785935
   40   89     -4464.2628516     43189.8975713
   40   90     -4265.7255953     43388.4348276
   40   91     -4070.1128816     43584.0475413
   40   92     -3877.3687556     43776.7916674
   40   93     -3687.4384807     43966.7219422
   40   94     -3500.2685361     44153.8918868
   40   95     -3315.8066175     44338.3538055
   40   96     -3134.0016430     44520.1587799
   40   97     -2954.8037665     44699.3566564
   40   98     -2778.1643987     44875.9960243
   40   99     -2604.0362408     45050.1241821
   40  100     -2432.3733355     45221.7870875
   40  101     -2263.1311410     45391.0292819
   40  102     -2096.2666405     45557.8937825
   40  103     -1931.7385024     45722.4219206
   40  104     -1769.5073202     45884.6531028
   40  105     -1609.5359774     46044.6244456
   40  106     -1451.7902214     46202.3702015
   40  107     -1296.2396038     46357.9208192
   40  108     -1142.8591131     46511.3013098
   40  109      -991.6322396     46662.5281833
   40  110      -842.5572924     46811.6031305
   40  111      -695.6616704     46958.4987525
   40  112      -551.0360497     47103.1243732
   40  113      -408.9169013     47245.2435216
   40  114      -269.8807344     47384.2796885
   40  115      -135.3237510     47518.8366720
   40  116        -9.2830474     47644.8773755
   41    0    -45120.1306824      2534.0297405
   41    1    -44214.3679391      3439.7924839
   41    2    -43325.7454165      4328.4150064
   41    3    -42453.8820278      5200.2783952
   41    4    -41598.4055013      6055.7549216
   41    5    -40758.9525934      6895.2078295
   41    6    -39935.1692057      7718.9912173
   41    7    -39126.7104214      8527.4500015
   41    8    -38333.2404739      9320.9199490
   41    9    -37554.4326569     10099.7277660
   41   10    -36789.9691886     10864.1912343
   41   11    -36039.5410381     11614.6193848
   41   12    -35302.8477216     12351.3127014
   41   13    -34579.5970760     13074.5633469
   41   14    -33869.5050170     13784.6554060
   41   15    -33172.2952840     14481.8651390
   41   16    -32487.6991799     15166.4612430
   41   17    -31815.4553067     15838.7051162
   41   18    -31155.3093012     16498.8511218
   41   19    -30507.0135731     17147.1468498
   41   20    -29870.3270480     17783.8333750
   41   21    -29245.0149154     18409.1455075
   41   22    -28630.8483853     19023.3120376
   41   23    -28027.6044515     19626.5559715
   41   24    -27435.0656649     20219.0947580
   41   25    -26853.0199154     20801.1405075
   41   26    -26281.2602235     21372.9001994
   41   27    -25719.5845413     21934.5758816
   41   28    -25167.7955630     22486.3648600
   41   29    -24625.7005452     23028.4598778
   41   30    -24093.1111360     23561.0492870
   41   31    -23569.8432130     24084.3172099
   41   32    -23055.7167305     24598.4436924
   41   33    -22550.5555742     25103.6048488
   41   34    -22054.1874242     25599.9729987
   41   35    -21566.4436261     26087.7167968
   41   36    -21087.1590683     26567.0013546
   41   37    -20616.1720666     27037.9883563
   41   38    -20153.3242554     27500.8361675
   41   39    -19698.4604846     27955.6999383
   41   40    -19251.4287223     28402.7317006
   41   41    -18812.0799628     28842.0804601
   41   42    -18380.2681399     29273.8922830
   41   43    -17955.8500442     29698.3103787
   41   44    -17538.6852456     30115.4751774
   41   45    -17128.6360189     30525.5244040
   41   46    -16725.5672746     30928.5931484
   41   47    -16329.3464916     31324.8139314
   41   48    -15939.8436544     31714.3167685
   41   49    -15556.9311932     32097.2292297
   41   50    -15180.4839263     32473.6764966
   41   51    -14810.3790057     32843.7814173
   41   52    -14446.4958651     33207.6645578
   41   53    -14088.7161704     33565.4442525
   41   54    -13736.9237718     33917.2366511
   41   55    -13391.0046585     34263.1557645
   41   56    -13050.8469150     34603.3135080
   41   57    -12716.3406795     34937.8197434
   41   58    -12387.3781036     35266.7823194
   41   59    -12063.8533135     35590.3071095
   41   60    -11745.6623731     35908.4980498
   41   61    -11432.7032483     36221.4571747
   41   62    -11124.8757719     36529.2846510
   41   63    -10822.0816113     36832.0788116
   41   64    -10524.2242354     37129.9361876
   41   65    -10231.2088839     37422.9515391
   41   66     -9942.9425373     37711.2178856
   41   67     -9659.3338879     37994.8265350
   41   68     -9380.2933112     38273.8671118
   41   69     -9105.7328386     38548.4275843
   41   70     -8835.5661314     38818.5942915
   41   71     -8569.7084543     39084.4519686
   41   72     -8308.0766509     39346.0837720
   41   73     -8050.5891192     39603.5713037
   41   74     -7797.1657879     39856.9946350
   41   75     -7547.7280936     40106.4323293
   41   76     -7302.1989582     40351.9614647
   41   77     -7060.5027674     40593.6576555
   41   78     -6822.5653494     40831.5950735
   41   79     -6588.3139545     41065.8464684
   41   80     -6357.6772350     41296.4831880
   41   81     -6130.5852258     41523.5751971
   41   82     -5906.9693261     41747.1910968
   41   83     -5686.7622807     41967.3981422
   41   84     -5469.8981629     42184.2622600
   41   85     -5256.3123578     42397.8480652
   41   86     -5045.9415459     42608.2188770
   41   87     -4838.7236889     42815.4367341
   41   88     -4634.5980145     43019.5624085
   41   89     -4433.5050044     43220.6554186
   41   90     -4235.3863821     43418.7740409
   41   91     -4040.1851032     43613.9753198
   41   92     -3847.8453472     43806.3150757
   41   93     -3658.3125124     43995.8479106
   41   94     -3471.5332126     44182.6272103
   41   95     -3287.4552796     44366.7051433
   41   96     -3106.0277694     44548.1326536
   41   97     -2927.2009756     44726.9594473
   41   98     -2750.9264529     44903.2339700
   41   99     -2577.1570517     45077.0033712
   41  100     -2405.8469714     45248.3134516
   41  101     -2236.9518380     45417.2085849
   41  102     -2070.4288183     45583.7316046
   41  103     -1906.2367877     45747.9236353
   41  104     -1744.3365813     45909.8238417
   41  105     -1584.6913780     46069.4690449
   41  106     -1427.2673065     46226.8931165
   41  107     -1272.0344430     46382.1259799
   41  108     -1118.9685604     46535.1918625
   41  109      -968.0544416     46686.1059814
   41  110      -819.2927885     46834.8676344
   41  111      -672.7159733     46981.4444496
   41  112      -528.4259108     47125.7345121
   41  113      -386.6853022     47267.4751208
   41  114      -248.1321093     47406.0283137
   41  115      -114.3214811     47539.8389419
   42    0    -44998.7256663      2655.4347566
   42    1    -44094.9076616      3559.2527613
   42    2    -43208.1969030      4445.9635200
   42    3    -42338.2126525      5315.9477704
   42    4    -41484.5830371      6169.5773859
   42    5    -40646.9452517      7007.2151713
   42    6    -39824.9456694      7829.2147536
   42    7    -39018.2398707      8635.9205523
   42    8    -38226.4926050      9427.6678179
   42    9    -37449.3776963     10204.7827267
   42   10    -36686.5779017     10967.5825212
   42   11    -35937.7847342     11716.3756888
   42   12    -35202.6982546     12451.4621683
   42   13    -34481.0268434     13173.1335795
   42   14    -33772.4869545     13881.6734684
   42   15    -33076.8028599     14577.3575630
   42   16    -32393.7063864     15260.4540365
   42   17    -31722.9366505     15931.2237725
   42   18    -31064.2397930     16589.9206300
   42   19    -30417.3687163     17236.7917067
   42   20    -29782.0828266     17872.0775963
   42   21    -29158.1477823     18496.0126407
   42   22    -28545.3352491     19108.8251739
   42   23    -27943.4226646     19710.7377584
   42   24    -27352.1930109     20301.9674120
   42   25    -26771.4345969     20882.7258261
   42   26    -26200.9408498     21453.2195732
   42   27    -25640.5101168     22013.6503062
   42   28    -25089.9454759     22564.2149471
   42   29    -24549.0545562     23105.1058668
   42   30    -24017.6493676     23636.5110553
   42   31    -23495.5461395     24158.6142834
   42   32    -22982.5651677     24671.5952552
   42   33    -22478.5306701     25175.6297528
   42   34    -21983.2706501     25670.8897729
   42   35    -21496.6167676     26157.5436554
   42   36    -21018.4042171     26635.7562058
   42   37    -20548.4716130     27105.6888100
   42   38    -20086.6608802     27567.4995427
   42   39    -19632.8171524     28021.3432705
   42   40    -19186.7886744     28467.3717485
   42   41    -18748.4267110     28905.7337120
   42   42    -18317.5854598     29336.5749631
   42   43    -17894.1219699     29760.0384530
   42   44    -17477.8960637     30176.2643593
   42   45    -17068.7702634     30585.3901596
   42   46    -16666.6097215     30987.5507014
   42   47    -16271.2821544     31382.8782685
   42   48    -15882.6577793     31771.5026436
   42   49    -15500.6092546     32153.5511683
   42   50    -15125.0116226     32529.1488004
   42   51    -14755.7422553     32898.4181677
   42   52    -14392.6808025     33261.4796204
   42   53    -14035.7091425     33618.4512805
   42   54    -13684.7113342     33969.4490887
   42   55    -13339.5735723     34314.5868506
   42   56    -13000.1841435     34653.9762795
   42   57    -12666.4333848     34987.7270382
   42   58    -12338.2136437     35315.9467793
   42   59    -12015.4192394     35638.7411835
   42   60    -11697.9464261     35956.2139969
   42   61    -11385.6933568     36268.4670661
   42   62    -11078.5600496     36575.6003734
   42   63    -10776.4483537     36877.7120692
   42   64    -10479.2619181     37174.8985049
   42   65    -10186.9061599     37467.2542631
   42   66     -9899.2882348     37754.8721881
   42   67     -9616.3170079     38037.8434150
   42   68     -9337.9030256     38316.2573974
   42   69     -9063.9584880     38590.2019350
   42   70     -8794.3972230     38859.7632000
   42   71     -8529.1346600     39125.0257629
   42   72     -8268.0878055     39386.0726174
   42   73     -8011.1752184     39642.9852045
   42   74     -7758.3169866     39895.8434363
   42   75     -7509.4347041     40144.7257189
   42   76     -7264.4514484     40389.7089746
   42   77     -7023.2917593     40630.8686636
   42   78     -6785.8816176     40868.2788053
   42   79     -6552.1484244     41102.0119985
   42   80     -6322.0209815     41332.1394415
   42   81     -6095.4294719     41558.7309511
   42   82     -5872.3054412     41781.8549818
   42   83     -5652.5817796     42001.5786434
   42   84     -5436.1927044     42217.9677186
   42   85     -5223.0737434     42431.0866795
   42   86     -5013.1617192     42640.9987038
   42   87     -4806.3947337     42847.7656892
   42   88     -4602.7121548     43051.4482682
   42   89     -4402.0546030     43252.1058200
   42   90     -4204.3639403     43449.7964827
   42   91     -4009.5832602     43644.5771628
   42   92     -3817.6568801     43836.5035429
   42   93     -3628.5303360     44025.6300869
   42   94     -3442.1503805     44212.0100425
   42   95     -3258.4649847     44395.6954382
   42   96     -3077.4233460     44576.7370770
   42   97     -2898.9759020     44755.1845209
   42   98     -2723.0743552     44931.0860677
   42   99     -2549.6717098     45104.4887132
   42  100     -2378.7223268     45275.4380962
   42  101     -2210.1820059     45443.9784171
   42  102     -2044.0081043     45610.1523187
   42  103     -1880.1597128     45774.0007101
   42  104     -1718.5979196     45935.5625033
   42  105     -1559.2862145     46094.8742084
   42  106     -1402.1911296     46251.9692933
   42  107     -1247.2833026     46406.8771203
   42  108     -1094.5393530     46559.6210699
   42  109      -943.9454776     46710.2149453
   42  110      -795.5050335     46858.6553895
   42  111      -649.2559770     47004.9044459
   42  112      -505.3129278     47148.8474952
   42  113      -363.9682693     47290.1921536
   42  114      -225.9297045     47428.2307185
   42  115       -92.9386473     47561.2217757
   43    0    -44874.6414663      2779.5189566
   43    1    -43972.8121663      3681.3482567
   43    2    -43088.0563357      4566.1040872
   43    3    -42219.9935980      5434.1668249
   43    4    -41368.2524913      6285.9079316
   43    5    -40532.4706635      7121.6897595
   43    6    -39712.2949733      7941.8654497
   43    7    -38907.3815131      8746.7789098
   43    8    -38117.3955637      9536.7648592
   43    9    -37342.0114942     10312.1489287
   43   10    -36580.9126160     11073.2478070
   43   11    -35833.7910005     11820.3694224
   43   12    -35100.3472686     12553.8131543
   43   13    -34380.2903583     13273.8700647
   43   14    -33673.3372765     13980.8231464
   43   15    -32979.2128413     14674.9475816
   43   16    -32297.6494173     15356.5110057
   43   17    -31628.3866485     16025.7737744
   43   18    -30971.1711928     16682.9892302
   43   19    -30325.7564575     17328.4039654
   43   20    -29691.9023418     17962.2580811
   43   21    -29069.3749841     18584.7854389
   43   22    -28457.9465175     19196.2139054
   43   23    -27857.3948343     19796.7655886
   43   24    -27267.5033582     20386.6570648
   43   25    -26688.0608271     20966.0995958
   43   26    -26118.8610851     21535.2993378
   43   27    -25559.7028839     22094.4575390
   43   28    -25010.3896944     22643.7707285
   43   29    -24470.7295272     23183.4308958
   43   30    -23940.5347626     23713.6256603
   43   31    -23419.6219900     24234.5384330
   43   32    -22907.8118548     24746.3485682
   43   33    -22404.9289150     25249.2315080
   43   34    -21910.8015048     25743.3589182
   43   35    -21425.2616058     26228.8988171
   43   36    -20948.1447261     26706.0156969
   43   37    -20479.2897850     27174.8706379
   43   38    -20018.5390053     27635.6214176
   43   39    -19565.7378107     28088.4226123
   43   40    -19120.7347292     28533.4256937
   43   41    -18683.3813022     28970.7791207
   43   42    -18253.5319977     29400.6284252
   43   43    -17831.0441288     29823.1162942
   43   44    -17415.7777764     30238.3826466
   43   45    -17007.5957157     30646.5647072
   43   46    -16606.3633471     31047.7970759
   43   47    -16211.9486296     31442.2117934
   43   48    -15824.2220185     31829.9384044
   43   49    -15443.0564057     32211.1040173
   43   50    -15068.3270627     32585.8333603
   43   51    -14699.9115865     32954.2488365
   43   52    -14337.6898480     33316.4705749
   43   53    -13981.5439427     33672.6164802
   43   54    -13631.3581432     34022.8022798
   43   55    -13287.0188541     34367.1415688
   43   56    -12948.4145690     34705.7458539
   43   57    -12615.4358284     35038.7245945
   43   58    -12287.9751802     35366.1852427
   43   59    -11965.9271410     35688.2332819
   43   60    -11649.1881595     36004.9722635
   43   61    -11337.6565805     36316.5038425
   43   62    -11031.2326110     36622.9278119
   43   63    -10729.8182869     36924.3421361
   43   64    -10433.3174409     37220.8429820
   43   65    -10141.6356718     37512.5247511
   43   66     -9854.6803146     37799.4801084
   43   67     -9572.3604111     38081.8000119
   43   68     -9294.5866824     38359.5737406
   43   69     -9021.2715014     38632.8889216
   43   70     -8752.3288663     38901.8315567
   43   71     -8487.6743752     39166.4860477
   43   72     -8227.2252011     39426.9352219
   43   73     -7970.9000675     39683.2603555
   43   74     -7718.6192251     39935.5411978
   43   75     -7470.3044290     40183.8559939
   43   76     -7225.8789162     40428.2815068
   43   77     -6985.2673839     40668.8930390
   43   78     -6748.3959691     40905.7644539
   43   79     -6515.1922271     41138.9681958
   43   80     -6285.5851129     41368.5753101
   43   81     -6059.5049607     41594.6554623
   43   82     -5836.8834663     41817.2769567
   43   83     -5617.6536684     42036.5067545
   43   84     -5401.7499319     42252.4104910
   43   85     -5189.1079308     42465.0524922
   43   86     -4979.6646324     42674.4957905
   43   87     -4773.3582831     42880.8021399
   43   88     -4570.1283935     43084.0320294
   43   89     -4369.9157266     43284.2446963
   43   90     -4172.6622862     43481.4981368
   43   91     -3978.3113070     43675.8491160
   43   92     -3786.8072476     43867.3531754
   43   93     -3598.0957853     44056.0646376
   43   94     -3412.1238147     44242.0366082
   43   95     -3228.8394501     44425.3209728
   43   96     -3048.1920337     44605.9683893
   43   97     -2870.1321512     44784.0282718
   43   98     -2694.6116571     44959.5487659
   43   99     -2521.5837137     45132.5767093
   43  100     -2351.0028491     45303.1575738
   43  101     -2182.8250425     45471.3353804
   43  102     -2017.0078487     45637.1525742
   43  103     -1853.5105830     45800.6498399
   43  104     -1692.2945984     45961.8658246
   43  105     -1533.3237118     46120.8367111
   43  106     -1376.5648840     46277.5955390
   43  107     -1221.9893532     46432.1710698
   43  108     -1069.5746554     46584.5857676
   43  109      -919.3085384     46734.8518845
   43  110      -771.1973134     46882.9631096
   43  111      -625.2852255     47028.8751974
   43  112      -481.7012876     47172.4591354
   43  113      -340.7715350     47313.3888880
   43  114      -203.2830859     47450.8773370
   43  115       -71.1980980     47582.9623250
   44    0    -44747.8928342      2906.2675887
   44    1    -43848.0960352      3806.0643877
   44    2    -42965.3381266      4688.8222964
   44    3    -42099.2391050      5554.9213179
   44    4    -41249.4279336      6404.7324894
   44    5    -40415.5427268      7238.6176961
   44    6    -39597.2308442      8056.9295788
   44    7    -38794.1489047      8860.0115182
   44    8    -38005.9627358      9648.1976871
   44    9    -37232.3472670     10421.8131559
   44   10    -36472.9863791     11181.1740438
   44   11    -35727.5727175     11926.5877054
   44   12    -34995.8074776     12658.3529453
   44   13    -34277.4001697     13376.7602532
   44   14    -33572.0683682     14082.0920548
   44   15    -32879.5374512     14774.6229717
   44   16    -32199.5403346     15454.6200883
   44   17    -31531.8172037     16122.3432192
   44   18    -30876.1152457     16778.0451772
   44   19    -30232.1883857     17421.9720372
   44   20    -29599.7970278     18054.3633952
   44   21    -28978.7078020     18675.4526209
   44   22    -28368.6933205     19285.4671025
   44   23    -27769.5319406     19884.6284823
   44   24    -27181.0075386     20473.1528844
   44   25    -26602.9092915     21051.2511315
   44   26    -26035.0314700     21619.1289530
   44   27    -25477.1732399     22176.9871831
   44   28    -24929.1384741     22725.0219488
   44   29    -24390.7355736     23263.4248493
   44   30    -23861.7772978     23792.3831251
   44   31    -23342.0806043     24312.0798187
   44   32    -22831.4664963     24822.6939267
   44   33    -22329.7598797     25324.4005433
   44   34    -21836.7894268     25817.3709961
   44   35    -21352.3874488     26301.7729742
   44   36    -20876.3897738     26777.7706491
   44   37    -20408.6356336     27245.5247893
   44   38    -19948.9675553     27705.1928677
   44   39    -19497.2312592     28156.9291638
   44   40    -19053.2755631     28600.8848598
   44   41    -18616.9522912     29037.2081318
   44   42    -18188.1161877     29466.0442353
   44   43    -17766.6248359     29887.5355870
   44   44    -17352.3385810     30301.8218419
   44   45    -16945.1204570     30709.0399659
   44   46    -16544.8361174     31109.3243055
   44   47    -16151.3537696     31502.8066533
   44   48    -15764.5441122     31889.6163107
   44   49    -15384.2802759     32269.8801470
   44   50    -15010.4377664     32643.7226565
   44   51    -14642.8944109     33011.2660120
   44   52    -14281.5303062     33372.6301167
   44   53    -13926.2277700     33727.9326530
   44   54    -13576.8712931     34077.2891299
   44   55    -13233.3474951     34420.8129278
   44   56    -12895.5450809     34758.6153421
   44   57    -12563.3547990     35090.8056239
   44   58    -12236.6694023     35417.4910206
   44   59    -11915.3836092     35738.7768138
   44   60    -11599.3940671     36054.7663558
   44   61    -11288.5993171     36365.5611059
   44   62    -10982.8997594     36671.2606636
   44   63    -10682.1976204     36971.9628025
   44   64    -10386.3969211     37267.7635019
   44   65    -10095.4034458     37558.7569771
   44   66     -9809.1247126     37845.0357103
   44   67     -9527.4699444     38126.6904785
   44   68     -9250.3500409     38403.8103820
   44   69     -8977.6775514     38676.4828716
   44   70     -8709.3666484     38944.7937745
   44   71     -8445.3331025     39208.8273204
   44   72     -8185.4942568     39468.6661661
   44   73     -7929.7690033     39724.3914197
   44   74     -7678.0777592     39976.0826637
   44   75     -7430.3424443     40223.8179787
   44   76     -7186.4864584     40467.6739645
   44   77     -6946.4346602     40707.7257628
   44   78     -6710.1133458     40944.0470771
   44   79     -6477.4502290     41176.7101940
   44   80     -6248.3744206     41405.7860024
   44   81     -6022.8164101     41631.3440128
   44   82     -5800.7080466     41853.4523764
   44   83     -5581.9825210     42072.1779020
   44   84     -5366.5743487     42287.5860742
   44   85     -5154.4193534     42499.7410696
   44   86     -4945.4546508     42708.7057721
   44   87     -4739.6186346     42914.5417884
   44   88     -4536.8509619     43117.3094611
   44   89     -4337.0925413     43317.0678817
   44   90     -4140.2855215     43513.8749015
   44   91     -3946.3732820     43707.7871409
   44   92     -3755.3004260     43898.8599970
   44   93     -3567.0127755     44087.1476475
   44   94     -3381.4573705     44272.7030525
   44   95     -3198.5824720     44455.5779509
   44   96     -3018.3375711     44635.8228519
   44   97     -2840.6734052     44813.4870177
   44   98     -2665.5419853     44988.6184376
   44   99     -2492.8966366     45161.2637863
   44  100     -2322.6920594     45331.4683635
   44  101     -2154.8844185     45499.2760045
   44  102     -1989.4314738     45664.7289491
   44  103     -1826.2927747     45827.8676483
   44  104     -1665.4299513     45988.7304717
   44  105     -1506.8071658     46147.3532571
   44  106     -1350.3918340     46303.7685889
   44  107     -1196.1558382     46458.0045848
   44  108     -1044.0777086     46610.0827144
   44  109      -894.1468991     46760.0135238
   44  110      -746.3730183     46907.7874046
   44  111      -600.8074135     47053.3530095
   44  112      -457.5954389     47196.5649841
   44  113      -317.1013554     47337.0590675
   44  114      -180.2030769     47473.9573460
   44  115       -49.1278376     47605.0325853
   45    0    -44618.4948447      3035.6655782
   45    1    -43720.7741694      3933.3862536
   45    2    -42840.0570015      4814.1034215
   45    3    -41975.9637241      5678.1966989
   45    4    -41128.1237386      6526.0366843
   45    5    -40296.1756408      7357.9847821
   45    6    -39479.7673055      8174.3931174
   45    7    -38678.5558940      8975.6045290
   45    8    -37892.2077954      9761.9526276
   45    9    -37120.3985153     10533.7619077
   45   10    -36362.8125192     11291.3479038
   45   11    -35619.1430416     12035.0173813
   45   12    -34889.0918678     12765.0685552
   45   13    -34172.3690950     13481.7913280
   45   14    -33468.6928793     14185.4675436
   45   15    -32777.7891733     14876.3712497
   45   16    -32099.3914577     15554.7689653
   45   17    -31433.2404721     16220.9199508
   45   18    -30779.0839465     16875.0764764
   45   19    -30136.6763360     17517.4840870
   45   20    -29505.7785614     18148.3818615
   45   21    -28886.1577567     18768.0026662
   45   22    -28277.5870237     19376.5733992
   45   23    -27679.8451963     19974.3152266
   45   24    -27092.7166134     20561.4438095
   45   25    -26515.9909017     21138.1695213
   45   26    -25949.4627680     21704.6976550
   45   27    -25392.9318018     22261.2286211
   45   28    -24846.2022874     22807.9581355
   45   29    -24309.0830248     23345.0773982
   45   30    -23781.3871612     23872.7732618
   45   31    -23262.9320305     24391.2283925
   45   32    -22753.5390020     24900.6214209
   45   33    -22253.0333372     25401.1270857
   45   34    -21761.2440543     25892.9163686
   45   35    -21278.0038009     26376.1566221
   45   36    -20803.1487328     26851.0116902
   45   37    -20336.5184009     27317.6420221
   45   38    -19877.9556432     27776.2047798
   45   39    -19427.3064836     28226.8539394
   45   40    -18984.4200358     28669.7403872
   45   41    -18549.1484129     29105.0120100
   45   42    -18121.3466418     29532.8137811
   45   43    -17700.8725817     29953.2878412
   45   44    -17287.5868479     30366.5735750
   45   45    -16881.3527388     30772.8076842
   45   46    -16482.0361666     31172.1242563
   45   47    -16089.5055926     31564.6548304
   45   48    -15703.6319640     31950.5284589
   45   49    -15324.2886554     32329.8717675
   45   50    -14951.3514120     32702.8090109
   45   51    -14584.6982961     33069.4621269
   45   52    -14224.2096354     33429.9507875
   45   53    -13869.7679745     33784.3924485
   45   54    -13521.2580275     34132.9023955
   45   55    -13178.5666334     34475.5937896
   45   56    -12841.5827130     34812.5777099
   45   57    -12510.1972276     35143.9631953
   45   58    -12184.3031393     35469.8572836
   45   59    -11863.7953728     35790.3650502
   45   60    -11548.5707787     36105.5896442
   45   61    -11238.5280985     36415.6323245
   45   62    -10933.5679297     36720.5924932
   45   63    -10633.5926938     37020.5677291
   45   64    -10338.5066038     37315.6538191
   45   65    -10048.2156338     37605.9447891
   45   66     -9762.6274890     37891.5329339
   45   67     -9481.6515772     38172.5088457
   45   68     -9205.1989806     38448.9614423
   45   69     -8933.1824290     38720.9779940
   45   70     -8665.5162730     38988.6441499
   45   71     -8402.1164592     39252.0439637
   45   72     -8142.9005049     39511.2599181
   45   73     -7887.7874741     39766.3729489
   45   74     -7636.6979542     40017.4624687
   45   75     -7389.5540334     40264.6063896
   45   76     -7146.2792779     40507.8811450
   45   77     -6906.7987112     40747.3617118
   45   78     -6671.0387926     40983.1216304
   45   79     -6438.9273971     41215.2330259
   45   80     -6210.3937955     41443.7666274
   45   81     -5985.3686357     41668.7917872
   45   82     -5763.7839236     41890.3764994
   45   83     -5545.5730054     42108.5874175
   45   84     -5330.6705509     42323.4898720
   45   85     -5119.0125365     42535.1478865
   45   86     -4910.5362297     42743.6241933
   45   87     -4705.1801747     42948.9802482
   45   88     -4502.8841786     43151.2762444
   45   89     -4303.5892988     43350.5711242
   45   90     -4107.2378324     43546.9225905
   45   91     -3913.7733070     43740.3871160
   45   92     -3723.1404735     43931.0199494
   45   93     -3535.2853023     44118.8751206
   45   94     -3350.1549824     44304.0054406
   45   95     -3167.6979250     44486.4624979
   45   96     -2987.8637738     44666.2966491
   45   97     -2810.6034223     44843.5570007
   45   98     -2635.8690419     45018.2913810
   45   99     -2463.6141257     45190.5462972
   45  100     -2293.7935517     45360.3668713
   45  101     -2126.3636765     45527.7967464
   45  102     -1961.2824732     45692.8779497
   45  103     -1798.5097350     45855.6506880
   45  104     -1638.0073828     46016.1530402
   45  105     -1479.7399429     46174.4204800
   45  106     -1323.6753153     46330.4851077
   45  107     -1169.7860742     46484.3743488
   45  108     -1018.0518310     46636.1085919
   45  109      -868.4639221     46785.6965009
   45  110      -721.0356486     46933.1247743
   45  111      -575.8264008     47078.3340221
   45  112      -433.0001269     47221.1602961
   45  113      -292.9645953     47361.1958277
   45  114      -156.7020286     47497.4583943
   45  115       -26.7628896     47627.3975334
   46    0    -44486.4628947      3167.6975283
   46    1    -43590.8617869      4063.2986360
   46    2    -42712.2279993      4941.9324236
   46    3    -41850.1823141      5803.9781088
   46    4    -41004.3545852      6649.8058378
   46    5    -40174.3839041      7479.7765189
   46    6    -39359.9186762      8294.2417467
   46    7    -38560.6166203      9093.5438026
   46    8    -37776.1447032      9878.0157197
   46    9    -37006.1790220     10647.9814009
   46   10    -36250.4046425     11403.7557804
   46   11    -35508.5154038     12145.6450191
   46   12    -34780.2136959     12873.9467271
   46   13    -34065.2102179     13588.9502050
   46   14    -33363.2237224     14290.9367005
   46   15    -32673.9807502     14980.1796727
   46   16    -31997.2153610     15656.9450620
   46   17    -31332.6688618     16321.4915611
   46   18    -30680.0895382     16974.0708847
   46   19    -30039.2323880     17614.9280350
   46   20    -29409.8588611     18244.3015619
   46   21    -28791.7366065     18862.4238164
   46   22    -28184.6392276     19469.5211953
   46   23    -27588.3460454     20065.8143775
   46   24    -27002.6418721     20651.5185508
   46   25    -26427.3167940     21226.8436289
   46   26    -25862.1659643     21791.9944586
   46   27    -25306.9894056     22347.1710174
   46   28    -24761.5918222     22892.5686007
   46   29    -24225.7824226     23428.3780004
   46   30    -23699.3747500     23954.7856730
   46   31    -23182.1865232     24471.9738997
   46   32    -22674.0394855     24980.1209374
   46   33    -22174.7592616     25479.4011613
   46   34    -21684.1752233     25969.9851996
   46   35    -21202.1203618     26452.0400611
   46   36    -20728.4311679     26925.7292550
   46   37    -20262.9475184     27391.2129045
   46   38    -19805.5125692     27848.6478538
   46   39    -19355.9726538     28298.1877691
   46   40    -18914.1771886     28739.9832343
   46   41    -18479.9785818     29174.1818411
   46   42    -18053.2321487     29600.9282742
   46   43    -17633.7960307     30020.3643922
   46   44    -17221.5311189     30432.6293041
   46   45    -16816.3009815     30837.8594415
   46   46    -16417.9717954     31236.1886275
   46   47    -16026.4122808     31627.7481422
   46   48    -15641.4936390     32012.6667840
   46   49    -15263.0894937     32391.0709293
   46   50    -14891.0758347     32763.0845882
   46   51    -14525.3309643     33128.8294586
   46   52    -14165.7354462     33488.4249767
   46   53    -13812.1720567     33841.9883662
   46   54    -13464.5257379     34189.6346851
   46   55    -13122.6835528     34531.4768701
   46   56    -12786.5346430     34867.6257800
   46   57    -12455.9701867     35198.1902362
   46   58    -12130.8833600     35523.2770629
   46   59    -11811.1692981     35842.9911248
   46   60    -11496.7250594     36157.4353636
   46   61    -11187.4495896     36466.7108333
   46   62    -10883.2436883     36770.9167346
   46   63    -10584.0099758     37070.1504472
   46   64    -10289.6528614     37364.5075616
   46   65    -10000.0785129     37654.0819101
   46   66     -9715.1948268     37938.9655961
   46   67     -9434.9113997     38219.2490232
   46   68     -9159.1395003     38495.0209226
   46   69     -8887.7920425     38766.3683804
   46   70     -8620.7835591     39033.3768639
   46   71     -8358.0301763     39296.1302466
   46   72     -8099.4495894     39554.7108335
   46   73     -7844.9610382     39809.1993848
   46   74     -7594.4852838     40059.6751391
   46   75     -7347.9445864     40306.2158366
   46   76     -7105.2626824     40548.8977406
   46   77     -6866.3647635     40787.7956595
   46   78     -6631.1774556     41022.9829673
   46   79     -6399.6287987     41254.5316242
   46   80     -6171.6482271     41482.5121959
   46   81     -5947.1665501     41706.9938729
   46   82     -5726.1159339     41928.0444890
   46   83     -5508.4298839     42145.7305390
   46   84     -5294.0432271     42360.1171958
   46   85     -5082.8920961     42571.2683268
   46   86     -4874.9139137     42779.2465092
   46   87     -4670.0473779     42984.1130450
   46   88     -4468.2324489     43185.9279741
   46   89     -4269.4103364     43384.7500866
   46   90     -4073.5234891     43580.6369338
   46   91     -3880.5155861     43773.6448368
   46   92     -3690.3315297     43963.8288933
   46   93     -3502.9174418     44151.2429812
   46   94     -3318.2206638     44335.9397591
   46   95     -3136.1897613     44517.9706616
   46   96     -2956.7745342     44697.3858887
   46   97     -2779.9260359     44874.2343870
   46   98     -2605.5966032     45048.5638198
   46   99     -2433.7399015     45220.4205214
   46  100     -2264.3109922     45389.8494307
   46  101     -2097.2664308     45556.8939921
   46  102     -1932.5644114     45721.5960115
   46  103     -1770.1649815     45883.9954415
   46  104     -1610.0303672     46044.1300557
   46  105     -1452.1254797     46202.0349433
   46  106     -1296.4187345     46357.7416884
   46  107     -1142.8834510     46511.2769719
   46  108      -991.5004195     46662.6600034
   46  109      -842.2630596     46811.8973633
   46  110      -695.1888219     46958.9716011
   46  111      -550.3462305     47103.8141925
   46  112      -407.9204347     47246.2399882
   46  113      -268.3688300     47385.7915929
   46  114      -132.7941749     47521.3662481
   46  115        -4.1480536     47650.0123693
   47    0    -44351.8127010      3302.3477219
   47    1    -43458.3744220      4195.7860009
   47    2    -42581.8664703      5072.2939527
   47    3    -41721.9100409      5932.2503820
   47    4    -40878.1354544      6776.0249686
   47    5    -40050.1823131      7603.9781098
   47    6    -39237.6995686      8416.4608544
   47    7    -38440.3455125      9213.8149104
   47    8    -37657.7877053      9996.3727176
   47    9    -36889.7028513     10764.4575716
   47   10    -36135.7766325     11518.3837905
   47   11    -35395.7035078     12258.4569152
   47   12    -34669.1864874     12984.9739355
   47   13    -33955.9368875     13698.2235354
   47   14    -33255.6740713     14398.4863516
   47   15    -32568.1251823     15086.0352406
   47   16    -31893.0248727     15761.1355502
   47   17    -31230.1150308     16424.0453922
   47   18    -30579.1445105     17075.0159125
   47   19    -29939.8688646     17714.2915583
   47   20    -29312.0500845     18342.1103384
   47   21    -28695.4563462     18958.7040767
   47   22    -28089.8617654     19564.2986575
   47   23    -27495.0461615     20159.1142615
   47   24    -26910.7948304     20743.3655925
   47   25    -26336.8983283     21317.2620946
   47   26    -25773.1522644     21881.0081585
   47   27    -25219.3571039     22434.8033191
   47   28    -24675.3179806     22978.8424424
   47   29    -24140.8445198     23513.3159031
   47   30    -23615.7506698     24038.4097532
   47   31    -23099.8545423     24554.3058807
   47   32    -22592.9782624     25061.1821605
   47   33    -22094.9478262     25559.2125967
   47   34    -21605.5929664     26048.5674566
   47   35    -21124.7470252     26529.4133977
   47   36    -20652.2468353     27001.9135876
   47   37    -20187.9326065     27466.2278164
   47   38    -19731.6478191     27922.5126039
   47   39    -19283.2391230     28370.9212999
   47   40    -18842.5562434     28811.6041795
   47   41    -18409.4518900     29244.7085330
   47   42    -17983.7816725     29670.3787505
   47   43    -17565.4040202     30088.7564027
   47   44    -17154.1801059     30499.9803170
   47   45    -16749.9737735     30904.1866494
   47   46    -16352.6514698     31301.5089532
   47   47    -15962.0821793     31692.0782436
   47   48    -15578.1373629     32076.0230600
   47   49    -15200.6908985     32453.4695244
   47   50    -14829.6190256     32824.5413973
   47   51    -14464.8002915     33189.3601314
   47   52    -14106.1155008     33548.0449222
   47   53    -13753.4476662     33900.7127567
   47   54    -13406.6819626     34247.4784603
   47   55    -13065.7056819     34588.4547410
   47   56    -12730.4081908     34923.7522322
   47   57    -12400.6808891     35253.4795338
   47   58    -12076.4171712     35577.7432517
   47   59    -11757.5123874     35896.6480355
   47   60    -11443.8638078     36210.2966151
   47   61    -11135.3705872     36518.7898357
   47   62    -10831.9337310     36822.2266919
   47   63    -10533.4560626     37120.7043603
   47   64    -10239.8421918     37414.3182312
   47   65     -9950.9984840     37703.1619389
   47   66     -9666.8330312     37987.3273918
   47   67     -9387.2556225     38266.9048005
   47   68     -9112.1777170     38541.9827059
   47   69     -8841.5124168     38812.6480062
   47   70     -8575.1744404     39078.9859826
   47   71     -8313.0800977     39341.0803252
   47   72     -8055.1472655     39599.0131574
   47   73     -7801.2953631     39852.8650599
   47   74     -7551.4453292     40102.7150938
   47   75     -7305.5195993     40348.6408237
   47   76     -7063.4420837     40590.7183393
   47   77     -6825.1381459     40829.0222770
   47   78     -6590.5345821     41063.6258408
   47   79     -6359.5596005     41294.6008224
   47   80     -6132.1428022     41522.0176208
   47   81     -5908.2151617     41745.9452613
   47   82     -5687.7090090     41966.4514139
   47   83     -5470.5580116     42183.6024114
   47   84     -5256.6971574     42397.4632656
   47   85     -5046.0627386     42608.0976844
   47   86     -4838.5923362     42815.5680867
   47   87     -4634.2248058     43019.9356171
   47   88     -4432.9002638     43221.2601591
   47   89     -4234.5600756     43419.6003473
   47   90     -4039.1468450     43615.0135780
   47   91     -3846.6044056     43807.5560173
   47   92     -3656.8778146     43997.2826084
   47   93     -3469.9133490     44184.2470739
   47   94     -3285.6585065     44368.5019165
   47   95     -3104.0620101     44550.0984128
   47   96     -2925.0738202     44729.0866027
   47   97     -2748.6451543     44905.5152686
   47   98     -2574.7285189     45079.4319040
   47   99     -2403.2777571     45250.8826659
   47  100     -2234.2481193     45419.9123036
   47  101     -2067.5963667     45586.5640563
   47  102     -1903.2809231     45750.8794999
   47  103     -1741.2621016     45912.8983214
   47  104     -1581.5024488     46072.6579742
   47  105     -1423.9672828     46230.1931402
   47  106     -1268.6255697     46385.5348533
   47  107     -1115.4514326     46538.7089904
   47  108      -964.4269508     46689.7334722
   47  109      -815.5478578     46838.6125651
   47  110      -668.8362816     46985.3241413
   47  111      -524.3711492     47129.7892738
   47  112      -382.3618335     47271.7985895
   47  113      -243.3224708     47410.8379522
   47  114      -108.4961081     47545.6643149
   48    0    -44214.5602998      3439.6001231
   48    1    -43323.3279230      4330.8324999
   48    2    -42448.9880744      5205.1723485
   48    3    -41591.1623755      6062.9980474
   48    4    -40749.4816283      6904.6787947
   48    5    -39923.5859611      7730.5744619
   48    6    -39113.1248870      8541.0355359
   48    7    -38317.7572871      9336.4031358
   48    8    -37537.1513310     10117.0090919
   48    9    -36770.9843466     10883.1760764
   48   10    -36018.9426475     11635.2177755
   48   11    -35280.7213285     12373.4390944
   48   12    -34556.0240353     13098.1363876
   48   13    -33844.5627159     13809.5977070
   48   14    -33146.0573592     14508.1030638
   48   15    -32460.2357254     15193.9246975
   48   16    -31786.8330732     15867.3273497
   48   17    -31125.5918855     16528.5685374
   48   18    -30476.2615976     17177.8988253
   48   19    -29838.5983301     17815.5620928
   48   20    -29212.3646277     18441.7957953
   48   21    -28597.3292050     19056.8312180
   48   22    -27993.2667017     19660.8937213
   48   23    -27399.9574461     20254.2029768
   48   24    -26817.1872288     20836.9731941
   48   25    -26244.7470858     21409.4133371
   48   26    -25682.4330921     21971.7273308
   48   27    -25130.0461649     22524.1142581
   48   28    -24587.3918768     23066.7685462
   48   29    -24054.2802788     23599.8801441
   48   30    -23530.5257324     24123.6346905
   48   31    -23015.9467509     24638.2136721
   48   32    -22510.3658492     25143.7945738
   48   33    -22013.6094022     25640.5510207
   48   34    -21525.5075111     26128.6529118
   48   35    -21045.8938768     26608.2665462
   48   36    -20574.6056806     27079.5547424
   48   37    -20111.4834721     27542.6769508
   48   38    -19656.3710629     27997.7893601
   48   39    -19209.1154259     28445.0449971
   48   40    -18769.5666011     28884.5938219
   48   41    -18337.5776060     29316.5828170
   48   42    -17913.0043509     29741.1560720
   48   43    -17495.7055589     30158.4548640
   48   44    -17085.5426901     30568.6177329
   48   45    -16682.3798696     30971.7805533
   48   46    -16286.0838198     31368.0766031
   48   47    -15896.5237951     31757.6366278
   48   48    -15513.5715209     32140.5889021
   48   49    -15137.1011346     32517.0592883
   48   50    -14766.9891305     32887.1712925
   48   51    -14403.1143059     33251.0461170
   48   52    -14045.3577111     33608.8027119
   48   53    -13693.6026003     33960.5578227
   48   54    -13347.7343856     34306.4260373
   48   55    -13007.6405926     34646.5198303
   48   56    -12673.2108176     34980.9496054
   48   57    -12344.3366867     35309.8237363
   48   58    -12020.9118168     35633.2486061
   48   59    -11702.8317778     35951.3286451
   48   60    -11389.9940560     36264.1663670
   48   61    -11082.2980191     36571.8624039
   48   62    -10779.6448828     36874.5155402
   48   63    -10481.9376777     37172.2227453
   48   64    -10189.0812180     37465.0792049
   48   65     -9900.9820712     37753.1783517
   48   66     -9617.5485282     38036.6118947
   48   67     -9338.6905750     38315.4698479
   48   68     -9064.3198650     38589.8405580
   48   69     -8794.3496919     38859.8107310
   48   70     -8528.6949641     39125.4654588
   48   71     -8267.2721789     39386.8882440
   48   72     -8009.9993983     39644.1610247
   48   73     -7756.7962247     39897.3641983
   48   74     -7507.5837780     40146.5766450
   48   75     -7262.2846729     40391.8757501
   48   76     -7020.8229969     40633.3374260
   48   77     -6783.1242891     40871.0361338
   48   78     -6549.1155191     41105.0449039
   48   79     -6318.7250671     41335.4353558
   48   80     -6091.8827045     41562.2777185
   48   81     -5868.5195743     41785.6408486
   48   82     -5648.5681737     42005.5922492
   48   83     -5431.9623357     42222.1980872
   48   84     -5218.6372125     42435.5232105
   48   85     -5008.5292591     42645.6311638
   48   86     -4801.5762185     42852.5842045
   48   87     -4597.7171065     43056.4433164
   48   88     -4396.8921995     43257.2682234
   48   89     -4199.0430218     43455.1174011
   48   90     -4004.1123356     43650.0480873
   48   91     -3812.0441326     43842.1162903
   48   92     -3622.7836281     44031.3767948
   48   93     -3436.2772579     44217.8831650
   48   94     -3252.4726793     44401.6877437
   48   95     -3071.3187768     44582.8416462
   48   96     -2892.7656750     44761.3947479
   48   97     -2716.7647598     44937.3956631
   48   98     -2543.2687120     45110.8917109
   48   99     -2372.2315576     45281.9288653
   48  100     -2203.6087423     45450.5516807
   48  101     -2037.3572398     45616.8031832
   48  102     -1873.4357129     45780.7247101
   48  103     -1711.8047522     45942.3556708
   48  104     -1552.4272410     46101.7331820
   48  105     -1395.2689287     46258.8914943
   48  106     -1240.2993700     46413.8610530
   48  107     -1087.4935571     46566.6668658
   48  108      -936.8349831     46717.3254398
   48  109      -788.3219603     46865.8384626
   48  110      -641.9819080     47012.1785149
   48  111      -497.9056329     47156.2547900
   48  112      -356.3302419     47297.8301811
   48  113      -217.8349192     47436.3255037
   48  114       -83.8274306     47570.3329924
   49    0    -44074.7220446      3579.4383783
   49    1    -43185.7384514      4468.4219715
   49    2    -42313.6087801      5340.5516429
   49    3    -41457.9550929      6196.2053301
   49    4    -40618.4086880      7035.7517349
   49    5    -39794.6102357      7859.5501873
   49    6    -38986.2098264      8667.9505965
   49    7    -38192.8669466      9461.2934763
   49    8    -37414.2503915     10239.9100314
   49    9    -36650.0381286     11004.1222943
   49   10    -35899.9171195     11754.2433035
   49   11    -35163.5831103     12490.5773126
   49   12    -34440.7403978     13213.4200251
   49   13    -33731.1015770     13923.0588460
   49   14    -33034.3872770     14619.7731460
   49   15    -32350.3258894     15303.8345335
   49   16    -31678.6532932     15975.5071297
   49   17    -31019.1125792     16635.0478437
   49   18    -30371.4537773     17282.7066457
   49   19    -29735.4335884     17918.7268346
   49   20    -29110.8151225     18543.3453005
   49   21    -28497.3676449     19156.7927781
   49   22    -27894.8663304     19759.2940926
   49   23    -27303.0920273     20351.0683957
   49   24    -26721.8310310     20932.3293919
   49   25    -26150.8748678     21503.2855552
   49   26    -25590.0200881     22064.1403348
   49   27    -25039.0680707     22615.0923523
   49   28    -24497.8248360     23156.3355870
   49   29    -23966.1008695     23688.0595534
   49   30    -23443.7109547     24210.4494682
   49   31    -22930.4740143     24723.6864086
   49   32    -22426.2129613     25227.9474617
   49   33    -21930.7545571     25723.4058658
   49   34    -21443.9292789     26210.2311441
   49   35    -20965.5711932     26688.5892298
   49   36    -20495.5178374     27158.6425856
   49   37    -20033.6101077     27620.5503152
   49   38    -19579.6921534     28074.4682695
   49   39    -19133.6112771     28520.5491459
   49   40    -18695.2178400     28958.9425829
   49   41    -18264.3651735     29389.7952495
   49   42    -17840.9094944     29813.2509286
   49   43    -17424.7098254     30229.4505975
   49   44    -17015.6279199     30638.5325031
   49   45    -16613.5281898     31040.6322331
   49   46    -16218.2776384     31435.8827846
   49   47    -15829.7457954     31824.4146276
   49   48    -15447.8046559     32206.3557670
   49   49    -15072.3286223     32581.8318006
   49   50    -14703.1944484     32950.9659745
   49   51    -14340.2811868     33313.8792362
   49   52    -13983.4701380     33670.6902849
   49   53    -13632.6448028     34021.5156202
   49   54    -13287.6908352     34366.4695877
   49   55    -12948.4959990     34705.6644239
   49   56    -12614.9501247     35039.2102983
   49   57    -12286.9450692     35367.2153538
   49   58    -11964.3746765     35689.7857464
   49   59    -11647.1347402     36007.0256827
   49   60    -11335.1229671     36319.0374558
   49   61    -11028.2389424     36625.9214805
   49   62    -10726.3840960     36927.7763270
   49   63    -10429.4616698     37224.6987531
   49   64    -10137.3766869     37516.7837361
   49   65     -9850.0359202     37804.1245027
   49   66     -9567.3478641     38086.8125589
   49   67     -9289.2227050     38364.9377179
   49   68     -9015.5722946     38638.5881283
   49   69     -8746.3101224     38907.8503005
   49   70     -8481.3512902     39172.8091328
   49   71     -8220.6124863     39433.5479366
   49   72     -7964.0119618     39690.1484611
   49   73     -7711.4695060     39942.6909170
   49   74     -7462.9064235     40191.2539995
   49   75     -7218.2455118     40435.9149112
   49   76     -6977.4110393     40676.7493836
   49   77     -6740.3287240     40913.8316990
   49   78     -6506.9257126     41147.2347104
   49   79     -6277.1305608     41377.0298621
   49   80     -6050.8732135     41603.2872094
   49   81     -5828.0849860     41826.0754369
   49   82     -5608.6985458     42045.4618771
   49   83     -5392.6478949     42261.5125281
   49   84     -5179.8683530     42474.2920699
   49   85     -4970.2965416     42683.8638814
   49   86     -4763.8703684     42890.2900545
   49   87     -4560.5290136     43093.6314093
   49   88     -4360.2129163     43293.9475066
   49   89     -4162.8637632     43491.2966597
   49   90     -3968.4244782     43685.7359447
   49   91     -3776.8392146     43877.3212083
   49   92     -3588.0533492     44066.1070737
   49   93     -3402.0134801     44252.1469428
   49   94     -3218.6674278     44435.4929952
   49   95     -3037.9642421     44616.1961808
   49   96     -2859.8542160     44794.3062069
   49   97     -2684.2889079     44969.8715150
   49   98     -2511.2211778     45142.9392451
   49   99     -2340.6052399     45313.5551831
   49  100     -2172.3967410     45481.7636819
   49  101     -2006.5528757     45647.6075473
   49  102     -1843.0325548     45811.1278682
   49  103     -1681.7966591     45972.3637639
   49  104     -1522.8084264     46131.3519965
   49  105     -1366.0340636     46288.1263593
   49  106     -1211.4437560     46442.7166669
   49  107     -1059.0134382     46595.1469848
   49  108      -908.7281586     46745.4322644
   49  109      -760.5891139     46893.5713090
   49  110      -614.6297302     47039.5306927
   49  111      -470.9544172     47183.2060057
   49  112      -329.8320983     47324.3283246
   49  113      -191.9167607     47462.2436622
   49  114       -58.8116688     47595.3487542
   50    0    -43932.3146050      3721.8458180
   50    1    -43045.6224799      4608.5379431
   50    2    -42175.7448624      5478.4155606
   50    3    -41322.3042700      6331.8561530
   50    4    -40484.9325126      7169.2279104
   50    5    -39663.2708178      7990.8896051
   50    6    -38856.9698703      8797.1905526
   50    7    -38065.6897779      9588.4706450
   50    8    -37289.0999782     10365.0604447
   50    9    -36526.8790944     11127.2813286
   50   10    -35778.7147522     11875.4456708
   50   11    -35044.3033653     12609.8570577
   50   12    -34323.3498969     13330.8105261
   50   13    -33615.5676042     14038.5928187
   50   14    -32920.6777717     14733.4826512
   50   15    -32238.4094365     15415.7509864
   50   16    -31568.4991119     16085.6613111
   50   17    -30910.6905100     16743.4699129
   50   18    -30264.7342685     17389.4261544
   50   19    -29630.3876811     18023.7727418
   50   20    -29007.4144356     18646.7459873
   50   21    -28395.5843593     19258.5760637
   50   22    -27794.6731735     19859.4872494
   50   23    -27204.4622575     20449.6981655
   50   24    -26624.7384221     21029.4220009
   50   25    -26055.2936937     21598.8667293
   50   26    -25495.9251082     22158.2353147
   50   27    -24946.4345153     22707.7259076
   50   28    -24406.6283924     23247.5320306
   50   29    -23876.3176683     23777.8427547
   50   30    -23355.3175567     24298.8428663
   50   31    -22843.4473983     24810.7130247
   50   32    -22340.5305118     25313.6299111
   50   33    -21846.3940532     25807.7663698
   50   34    -21360.8688828     26293.2915401
   50   35    -20883.7894403     26770.3709827
   50   36    -20414.9936260     27239.1667970
   50   37    -19954.3226896     27699.8377334
   50   38    -19501.6211249     28152.5392981
   50   39    -19056.7365702     28597.4238527
   50   40    -18619.5197147     29034.6407082
   50   41    -18189.8242096     29464.3362133
   50   42    -17767.5065843     29886.6538386
   50   43    -17352.4261671     30301.7342558
   50   44    -16944.4450100     30709.7154129
   50   45    -16543.4278177     31110.7326053
   50   46    -16149.2418796     31504.9185434
   50   47    -15761.7570061     31892.4034168
   50   48    -15380.8454677     32273.3149553
   50   49    -15006.3819362     32647.7784867
   50   50    -14638.2434305     33015.9169924
   50   51    -14276.3092631     33377.8511599
   50   52    -13920.4609901     33733.6994329
   50   53    -13570.5823630     34083.5780600
   50   54    -13226.5592829     34427.6011401
   50   55    -12888.2797561     34765.8806668
   50   56    -12555.6338522     35098.5265707
   50   57    -12228.5136632     35425.6467598
   50   58    -11906.8132646     35747.3471583
   50   59    -11590.4286781     36063.7317448
   50   60    -11279.2578353     36374.9025876
   50   61    -10973.2005430     36680.9598799
   50   62    -10672.1584496     36982.0019733
   50   63    -10376.0350126     37278.1254103
   50   64    -10084.7354675     37569.4249554
   50   65     -9798.1667974     37855.9936256
   50   66     -9516.2377034     38137.9227195
   50   67     -9238.8585770     38415.3018460
   50   68     -8965.9414714     38688.2189515
   50   69     -8697.4000761     38956.7603469
   50   70     -8433.1496898     39221.0107332
   50   71     -8173.1071959     39481.0532270
   50   72     -7917.1910381     39736.9693848
   50   73     -7665.3211963     39988.8392267
   50   74     -7417.4191635     40236.7412595
   50   75     -7173.4079235     40480.7524994
   50   76     -6933.2119293     40720.9484937
   50   77     -6696.7570811     40957.4033418
   50   78     -6463.9707066     41190.1897164
   50   79     -6234.7815401     41419.3788829
   50   80     -6009.1197037     41645.0407193
   50   81     -5786.9166881     41867.2437348
   50   82     -5568.1053347     42086.0550882
   50   83     -5352.6198179     42301.5406050
   50   84     -5140.3956284     42513.7647945
   50   85     -4931.3695572     42722.7908658
   50   86     -4725.4796804     42928.6807426
   50   87     -4522.6653454     43131.4950775
   50   88     -4322.8671579     43331.2932651
   50   89     -4126.0269699     43528.1334530
   50   90     -3932.0878708     43722.0725522
   50   91     -3740.9941785     43913.1662444
   50   92     -3552.6914351     44101.4689879
   50   93     -3367.1264042     44287.0340187
   50   94     -3184.2470734     44469.9133495
   50   95     -3004.0026618     44650.1577611
   50   96     -2826.3436344     44827.8167885
   50   97     -2651.2217270     45002.9386960
   50   98     -2478.5899832     45175.5704397
   50   99     -2308.4028111     45345.7576118
   50  100     -2140.6160656     45513.5443574
   50  101     -1975.1871693     45678.9732537
   50  102     -1812.0752915     45842.0851314
   50  103     -1651.2416168     46002.9188061
   50  104     -1492.6497565     46161.5106664
   50  105     -1336.2664035     46317.8940194
   50  106     -1182.0624201     46472.0980028
   50  107     -1030.0147655     46624.1456574
   50  108      -880.1102053     46774.0502176
   50  109      -732.3531747     46921.8072482
   50  110      -586.7839419     47067.3764810
   50  111      -443.5225337     47210.6378892
   50  112      -302.8744482     47351.2859747
   50  113      -165.5800096     47488.5804133
   50  114       -33.4775878     47620.6828351
   51    0    -43787.3549650      3866.8054580
   51    1    -42902.9967909      4751.1636320
   51    2    -42035.4129015      5618.7475215
   51    3    -41184.2262843      6469.9341387
   51    4    -40349.0692767      7305.0911463
   51    5    -39529.5836800      8124.5767429
   51    6    -38725.4207892      8928.7396337
   51    7    -37936.2413507      9717.9190723
   51    8    -37161.7154606     10492.4449623
   51    9    -36401.5224148     11252.6380082
   51   10    -35655.3505193     11998.8099036
   51   11    -34922.8968714     12731.2635515
   51   12    -34203.8671165     13450.2933065
   51   13    -33497.9751894     14156.1852335
   51   14    -32804.9430446     14849.2173783
   51   15    -32124.5003794     15529.6600436
   51   16    -31456.3843552     16197.7760678
   51   17    -30800.3393193     16853.8211036
   51   18    -30156.1165300     17498.0438930
   51   19    -29523.4738865     18130.6865365
   51   20    -28902.1756664     18751.9847566
   51   21    -28291.9922709     19362.1681521
   51   22    -27692.6999791     19961.4604438
   51   23    -27104.0807121     20550.0797108
   51   24    -26525.9218067     21128.2386162
   51   25    -25958.0157996     21696.1446233
   51   26    -25400.1602219     22254.0002011
   51   27    -24852.1574035     22802.0030195
   51   28    -24313.8142877     23340.3461352
   51   29    -23784.9422557     23869.2181672
   51   30    -23265.3569600     24388.8034630
   51   31    -22754.8781672     24899.2822558
   51   32    -22253.3296098     25400.8308132
   51   33    -21760.5388458     25893.6215771
   51   34    -21276.3371266     26377.8232964
   51   35    -20800.5592717     26853.6011513
   51   36    -20333.0435517     27321.1168713
   51   37    -19873.6315765     27780.5288465
   51   38    -19422.1681910     28231.9922319
   51   39    -18978.5013759     28675.6590470
   51   40    -18542.4821544     29111.6782685
   51   41    -18113.9645037     29540.1959192
   51   42    -17692.8052718     29961.3551511
   51   43    -17278.8640983     30375.2963246
   51   44    -16872.0033399     30782.1570831
   51   45    -16472.0879991     31182.0724238
   51   46    -16078.9856574     31575.1747655
   51   47    -15692.5664112     31961.5940118
   51   48    -15312.7028109     32341.4576120
   51   49    -14939.2698039     32714.8906191
   51   50    -14572.1446785     33082.0157445
   51   51    -14211.2070123     33442.9534106
   51   52    -13856.3386217     33797.8218012
   51   53    -13507.4235140     34146.7369089
   51   54    -13164.3478418     34489.8125811
   51   55    -12826.9998588     34827.1605642
   51   56    -12495.2698778     35158.8905451
   51   57    -12169.0502306     35485.1101923
   51   58    -11848.2352287     35805.9251942
   51   59    -11532.7211262     36121.4392967
   51   60    -11222.4060838     36431.7543391
   51   61    -10917.1901341     36736.9702889
   51   62    -10616.9751480     37037.1852749
   51   63    -10321.6648029     37332.4956201
   51   64    -10031.1645508     37622.9958722
   51   65     -9745.3815886     37908.7788343
   51   66     -9464.2248289     38189.9355941
   51   67     -9187.6048712     38466.5555518
   51   68     -8915.4339749     38738.7264480
   51   69     -8647.6260328     39006.5343902
   51   70     -8384.0965445     39270.0638784
   51   71     -8124.7625924     39529.3978306
   51   72     -7869.5428162     39784.6176067
   51   73     -7618.3573901     40035.8030328
   51   74     -7371.1279993     40283.0324237
   51   75     -7127.7778175     40526.3826055
   51   76     -6888.2314855     40765.9289374
   51   77     -6652.4150898     41001.7453331
   51   78     -6420.2561421     41233.9042809
   51   79     -6191.6835590     41462.4768640
   51   80     -5966.6276431     41687.5327798
   51   81     -5745.0200643     41909.1403587
   51   82     -5526.7938409     42127.3665820
   51   83     -5311.8833232     42342.2770997
   51   84     -5100.2241761     42553.9362468
   51   85     -4891.7533636     42762.4070593
   51   86     -4686.4091336     42967.7512893
   51   87     -4484.1310041     43170.0294189
   51   88     -4284.8597503     43369.3006727
   51   89     -4088.5373934     43565.6230295
   51   90     -3895.1071912     43759.0532318
   51   91     -3704.5136300     43949.6467930
   51   92     -3516.7024203     44137.4580027
   51   93     -3331.6204952     44322.5399278
   51   94     -3149.2160129     44504.9444101
   51   95     -2969.4383654     44684.7220575
   51   96     -2792.2381944     44861.9222285
   51   97     -2617.5674171     45036.5930059
   51   98     -2445.3792661     45208.7811568
   51   99     -2275.6283490     45378.5320740
   51  100     -2108.2707352     45545.8896877
   51  101     -1943.2640841     45710.8963388
   51  102     -1780.5678342     45873.5925888
   51  103     -1620.1434879     46034.0169350
   51  104     -1461.9550510     46192.2053719
   51  105     -1305.9697337     46348.1906893
   51  106     -1152.1591267     46502.0012962
   51  107     -1000.5013064     46653.6591166
   51  108      -850.9849409     46803.1754821
   51  109      -703.6181156     46950.5423073
   51  110      -558.4489196     47095.7115033
   51  111      -415.6153543     47238.5450687
   51  112      -275.4650495     47378.6953734
   51  113      -138.8384261     47515.3219969
   51  114        -7.8611313     47646.2992916
   52    0    -43639.8604216      4014.3000014
   52    1    -42757.8784754      4896.2819475
   52    2    -41892.6297812      5761.5306417
   52    3    -41043.7378123      6610.4226107
   52    4    -40210.8354494      7443.3249736
   52    5    -39393.5650842      8260.5953387
   52    6    -38591.5786390      9062.5817840
   52    7    -37804.5375152      9849.6229077
   52    8    -37032.1124849     10622.0479380
   52    9    -36273.9835331     11380.1768899
   52   10    -35529.8396628     12124.3207602
   52   11    -34799.3786708     12854.7817522
   52   12    -34082.3069007     13571.8535223
   52   13    -33378.3389804     14275.8214426
   52   14    -32687.1975492     14966.9628737
   52   15    -32008.6129792     15645.5474437
   52   16    -31342.3230941     16311.8373289
   52   17    -30688.0728897     16966.0875332
   52   18    -30045.6142581     17608.5461648
   52   19    -29414.7057167     18239.4547063
   52   20    -28795.1121450     18859.0482780
   52   21    -28186.6045299     19467.5558931
   52   22    -27588.9597196     20065.2007034
   52   23    -27001.9601878     20652.2002352
   52   24    -26425.3938077     21228.7666153
   52   25    -25859.0536365     21795.1067865
   52   26    -25302.7377102     22351.4227128
   52   27    -24756.2488483     22897.9115746
   52   28    -24219.3944695     23434.7659535
   52   29    -23691.9864155     23962.1740075
   52   30    -23173.8407862     24480.3196368
   52   31    -22664.7777825     24989.3826405
   52   32    -22164.6215585     25489.5388645
   52   33    -21673.2000820     25980.9603410
   52   34    -21190.3450024     26463.8154205
   52   35    -20715.8915270     26938.2688959
   52   36    -20249.6783031     27404.4821199
   52   37    -19791.5473078     27862.6131151
   52   38    -19341.3437438     28312.8166791
   52   39    -18898.9159405     28755.2444825
   52   40    -18464.1152612     29190.0451617
   52   41    -18036.7960156     29617.3644074
   52   42    -17616.8153759     30037.3450470
   52   43    -17204.0332992     30450.1271238
   52   44    -16798.3124521     30855.8479709
   52   45    -16399.5181409     31254.6422820
   52   46    -16007.5182444     31646.6421786
   52   47    -15622.1831502     32031.9772728
   52   48    -15243.3856944     32410.7747285
   52   49    -14871.0011043     32783.1593186
   52   50    -14504.9069434     33149.2534796
   52   51    -14144.9830588     33509.1773641
   52   52    -13791.1115323     33863.0488906
   52   53    -13443.1766317     34210.9837912
   52   54    -13101.0647657     34553.0956573
   52   55    -12764.6644399     34889.4959830
   52   56    -12433.8662153     35220.2942076
   52   57    -12108.5626676     35545.5977554
   52   58    -11788.6483487     35865.5120743
   52   59    -11474.0197494     36180.1406735
   52   60    -11164.5752639     36489.5851590
   52   61    -10860.2151547     36793.9452683
   52   62    -10560.8415196     37093.3189033
   52   63    -10266.3582596     37387.8021633
   52   64     -9976.6710476     37677.4893753
   52   65     -9691.6872984     37962.4731246
   52   66     -9411.3161394     38242.8442836
   52   67     -9135.4683826     38518.6920403
   52   68     -8864.0564974     38790.1039255
   52   69     -8596.9945834     39057.1658395
   52   70     -8334.1983454     39319.9620775
   52   71     -8075.5850678     39578.5753551
   52   72     -7821.0735907     39833.0868322
   52   73     -7570.5842861     40083.5761369
   52   74     -7324.0390346     40330.1213884
   52   75     -7081.3612038     40572.7992192
   52   76     -6842.4756258     40811.6847971
   52   77     -6607.3085768     41046.8518461
   52   78     -6375.7877560     41278.3726669
   52   79     -6147.8422659     41506.3181570
   52   80     -5923.4025932     41730.7578298
   52   81     -5702.4005897     41951.7598333
   52   82     -5484.7694547     42169.3909682
   52   83     -5270.4437175     42383.7167054
   52   84     -5059.3592207     42594.8012022
   52   85     -4851.4531045     42802.7073185
   52   86     -4646.6637918     43007.4966311
   52   87     -4444.9309747     43209.2294483
   52   88     -4246.1956014     43407.9648216
   52   89     -4050.3998654     43603.7605575
   52   90     -3857.4871963     43796.6732266
   52   91     -3667.4022524     43986.7581706
   52   92     -3480.0909161     44174.0695069
   52   93     -3295.5002933     44358.6601296
   52   94     -3113.5787170     44540.5817060
   52   95     -2934.2757558     44719.8846671
   52   96     -2757.5422322     44896.6181907
   52   97     -2583.3302496     45070.8301733
   52   98     -2411.5932347     45242.5671882
   52   99     -2242.2860004     45411.8744225
   52  100     -2075.3648379     45578.7955850
   52  101     -1910.7876520     45743.3727710
   52  102     -1748.5141616     45905.6462613
   52  103     -1588.5062029     46065.6542201
   52  104     -1430.7281980     46223.4322249
   52  105     -1275.1479092     46379.0125138
   52  106     -1121.7377128     46532.4227101
   52  107      -970.4769070     46683.6835160
   52  108      -821.3562759     46832.8041471
   52  109      -674.3880355     46979.7723874
   52  110      -529.6292451     47124.5311778
   52  111      -387.2386446     47266.9217784
   52  112      -247.6125025     47406.5479204
   52  113      -111.7079332     47542.4524897
   53    0    -43489.8485831      4164.3118398
   53    1    -42610.2849306      5043.8754924
   53    2    -41747.4126871      5906.7477358
   53    3    -40900.8558274      6753.3045955
   53    4    -40070.2477923      7583.9126306
   53    5    -39255.2315806      8398.9288423
   53    6    -38455.4597588      9198.7006641
   53    7    -37670.5944011      9983.5660218
   53    8    -36900.3069722     10753.8534508
   53    9    -36144.2781631     11509.8822598
   53   10    -35402.1976907     12251.9627322
   53   11    -34673.7640678     12980.3963552
   53   12    -33958.6843518     13695.4760711
   53   13    -33256.6738793     14397.4865436
   53   14    -32567.4559897     15086.7044332
   53   15    -31890.7617441     15763.3986789
   53   16    -31226.3296426     16427.8307803
   53   17    -30573.9053435     17080.2550795
   53   18    -29933.2413854     17720.9190375
   53   19    -29304.0969166     18350.0635063
   53   20    -28686.2374309     18967.9229921
   53   21    -28079.4345124     19574.7259106
   53   22    -27483.4655897     20170.6948332
   53   23    -26898.1137001     20756.0467228
   53   24    -26323.1672637     21330.9931593
   53   25    -25758.4198682     21895.7405548
   53   26    -25203.6700641     22450.4903589
   53   27    -24658.7211702     22995.4392527
   53   28    -24123.3810890     23530.7793339
   53   29    -23597.4621321     24056.6982908
   53   30    -23080.7808550     24573.3795679
   53   31    -22573.1579010     25081.0025220
   53   32    -22074.4178537     25579.7425692
   53   33    -21584.3890983     26069.7713247
   53   34    -21102.9036899     26551.2567330
   53   35    -20629.7972302     27024.3631927
   53   36    -20164.9087507     27489.2516723
   53   37    -19708.0806023     27946.0798207
   53   38    -19259.1583518     28395.0020711
   53   39    -18817.9906841     28836.1697389
   53   40    -18384.4293089     29269.7311140
   53   41    -17958.3288740     29695.8315489
   53   42    -17539.5468824     30114.6135406
   53   43    -17127.9436137     30526.2168092
   53   44    -16723.3820508     30930.7783721
   53   45    -16325.7278091     31328.4326138
   53   46    -15934.8490699     31719.3113530
   53   47    -15550.6165176     32103.5439053
   53   48    -15172.9032791     32481.2571438
   53   49    -14801.5848668     32852.5755562
   53   50    -14436.5391239     33217.6212990
   53   51    -14077.6461728     33576.5142502
   53   52    -13724.7883648     33929.3720582
   53   53    -13377.8502331     34276.3101898
   53   54    -13036.7184473     34617.4419757
   53   55    -12701.2817696     34952.8786533
   53   56    -12371.4310134     35282.7294095
   53   57    -12047.0590030     35607.1014199
   53   58    -11728.0605349     35926.0998880
   53   59    -11414.3323413     36239.8280817
   53   60    -11105.7730536     36548.3873693
   53   61    -10802.2831688     36851.8772542
   53   62    -10503.7650156     37150.3954074
   53   63    -10210.1227228     37444.0377002
   53   64     -9921.2621880     37732.8982349
   53   65     -9637.0910480     38017.0693750
   53   66     -9357.5186491     38296.6417738
   53   67     -9082.4560198     38571.7044031
   53   68     -8811.8158428     38842.3445801
   53   69     -8545.5124289     39108.6479940
   53   70     -8283.4616914     39370.6987315
   53   71     -8025.5811209     39628.5793020
   53   72     -7771.7897612     39882.3706617
   53   73     -7522.0081857     40132.1522373
   53   74     -7276.1584745     40378.0019484
   53   75     -7034.1641922     40619.9962307
   53   76     -6795.9503661     40858.2100568
   53   77     -6561.4434654     41092.7169575
   53   78     -6330.5713803     41323.5890426
   53   79     -6103.2634028     41550.8970202
   53   80     -5879.4502067     41774.7102162
   53   81     -5659.0638299     41995.0965931
   53   82     -5442.0376555     42212.1227675
   53   83     -5228.3063952     42425.8540277
   53   84     -5017.8060727     42636.3543502
   53   85     -4810.4740079     42843.6864151
   53   86     -4606.2488020     43047.9116210
   53   87     -4405.0703243     43249.0900986
   53   88     -4206.8796996     43447.2807234
   53   89     -4011.6192970     43642.5411260
   53   90     -3819.2327213     43834.9277016
   53   91     -3629.6648061     44024.4956168
   53   92     -3442.8616094     44211.2988135
   53   93     -3258.7704138     44395.3900092
   53   94     -3077.3397301     44576.8206928
   53   95     -2898.5193083     44755.6411146
   53   96     -2722.2601556     44931.9002673
   53   97     -2548.5145664     45105.6458565
   53   98     -2377.2361667     45276.9242562
   53   99     -2208.3799811     45445.7804418
   53  100     -2041.9025298     45612.2578932
   53  101     -1877.7619722     45776.3984508
   53  102     -1715.9183199     45938.2421030
   53  103     -1556.3337594     46097.8266636
   53  104     -1398.9731536     46255.1872693
   53  105     -1243.8048547     46410.3555682
   53  106     -1090.8020886     46563.3583343
   53  107      -939.9454943     46714.2149286
   53  108      -791.2282186     46862.9322043
   53  109      -644.6671708     47009.4932521
   53  110      -500.3297328     47153.8306902
   53  111      -358.3986283     47295.7617946
   53  112      -219.3264090     47434.8340139
   53  113       -84.2071805     47569.9532424
   54    0    -43337.3373677      4316.8230553
   54    1    -42460.2338587      5193.9265643
   54    2    -41599.7791049      6054.3813180
   54    3    -40755.5975988      6898.5628242
   54    4    -39927.3233578      7726.8370651
   54    5    -39114.6000054      8539.5604175
   54    6    -38317.0807698      9337.0796532
   54    7    -37534.4284151     10119.7320079
   54    8    -36766.3151161     10887.8453069
   54    9    -36012.4222873     11641.7381357
   54   10    -35272.4403759     12381.7200470
   54   11    -34546.0686271     13108.0917958
   54   12    -33833.0148286     13821.1455943
   54   13    -33132.9950410     14521.1653819
   54   14    -32445.7333188     15208.4271042
   54   15    -31770.9614269     15883.1989960
   54   16    -31108.4185561     16545.7418668
   54   17    -30457.8510403     17196.3093826
   54   18    -29819.0120783     17835.1483446
   54   19    -29191.6614617     18462.4989612
   54   20    -28575.5653106     19078.5951123
   54   21    -27970.4958183     19683.6646046
   54   22    -27376.2310050     20277.9294179
   54   23    -26792.5544824     20861.6059405
   54   24    -26219.2552279     21434.9051951
   54   25    -25656.1273697     21998.0330532
   54   26    -25102.9699828     22551.1904401
   54   27    -24559.5868944     23094.5735285
   54   28    -24025.7865000     23628.3739229
   54   29    -23501.3815896     24152.7788333
   54   30    -22986.1891827     24667.9712402
   54   31    -22480.0303732     25174.1300497
   54   32    -21982.7301822     25671.4302408
   54   33    -21494.1174196     26160.0430034
   54   34    -21014.0245538     26640.1358692
   54   35    -20542.2875881     27111.8728348
   54   36    -20078.7459449     27575.4144780
   54   37    -19623.2423558     28030.9180671
   54   38    -19175.6227586     28478.5376643
   54   39    -18735.7361994     28918.4242235
   54   40    -18303.4347410     29350.7256820
   54   41    -17878.5733753     29775.5870476
   54   42    -17461.0099417     30193.1504813
   54   43    -17050.6050487     30603.5553742
   54   44    -16647.2220006     31006.9384223
   54   45    -16250.7267275     31403.4336954
   54   46    -15860.9877190     31793.1727040
   54   47    -15477.8759611     32176.2844618
   54   48    -15101.2648769     32552.8955461
   54   49    -14731.0302689     32923.1301540
   54   50    -14367.0502654     33287.1101575
   54   51    -14009.2052683     33644.9551546
   54   52    -13657.3779038     33996.7825192
   54   53    -13311.4529751     34342.7074479
   54   54    -12971.3174172     34682.8430057
   54   55    -12636.8602536     35017.3001694
   54   56    -12307.9725545     35346.1878684
   54   57    -11984.5473972     35669.6130257
   54   58    -11666.4798275     35987.6805954
   54   59    -11353.6668228     36300.4936002
   54   60    -11046.0072565     36608.1531665
   54   61    -10743.4018638     36910.7585591
   54   62    -10445.7532087     37208.4072142
   54   63    -10152.9656519     37501.1947711
   54   64     -9864.9453198     37789.2151032
   54   65     -9581.6000748     38072.5603481
   54   66     -9302.8394866     38351.3209364
   54   67     -9028.5748034     38625.5856195
   54   68     -8758.7189256     38895.4414974
   54   69     -8493.1863788     39160.9740441
   54   70     -8231.8932886     39422.2671343
   54   71     -7974.7573554     39679.4030675
   54   72     -7721.6978305     39932.4625924
   54   73     -7472.6354925     40181.5249305
   54   74     -7227.4926243     40426.6677986
   54   75     -6986.1929913     40667.9674317
   54   76     -6748.6618194     40905.4986036
   54   77     -6514.8257743     41139.3346487
   54   78     -6284.6129409     41369.5474820
   54   79     -6057.9528038     41596.2076191
   54   80     -5834.7762278     41819.3841951
   54   81     -5615.0154398     42039.1449831
   54   82     -5398.6040104     42255.5564126
   54   83     -5185.4768371     42468.6835858
   54   84     -4975.5701279     42678.5902950
   54   85     -4768.8213857     42885.3390372
   54   86     -4565.1693935     43088.9910294
   54   87     -4364.5542012     43289.6062218
   54   88     -4166.9171132     43487.2433098
   54   89     -3972.2006778     43681.9597451
   54   90     -3780.3486786     43873.8117444
   54   91     -3591.3061276     44062.8542953
   54   92     -3405.0192623     44249.1411606
   54   93     -3221.4355452     44432.7248777
   54   94     -3040.5036694     44613.6567535
   54   95     -2862.1735698     44791.9868532
   54   96     -2686.3964430     44967.7639800
   54   97     -2513.1247790     45141.0356439
   54   98     -2342.3124088     45311.8480141
   54   99     -2173.9145749     45480.2458480
   54  100     -2007.8880344     45646.2723886
   54  101     -1844.1912110     45809.9692119
   54  102     -1682.7844221     45971.3760008
   54  103     -1523.6302222     46130.5302007
   54  104     -1366.6939419     46287.4664810
   54  105     -1211.9445649     46442.2158581
   54  106     -1059.3562386     46594.8041843
   54  107      -908.9110786     46745.2493444
   54  108      -760.6048806     46893.5555424
   54  109      -614.4599086     47039.7005143
   54  110      -470.5554625     47183.6049605
   54  111      -329.1020660     47325.0583570
   54  112      -190.6175708     47463.5428522
   54  113       -56.3583232     47597.8020998
   55    0    -43182.3450013      4471.8154216
   55    1    -42307.7432652      5346.4171577
   55    2    -41449.7468188      6204.4136041
   55    3    -40607.9806889      7046.1797340
   55    4    -39782.0794873      7872.0809357
   55    5    -38971.6874792      8682.4729437
   55    6    -38176.4585726      9477.7018504
   55    7    -37396.0562392     10258.1041838
   55    8    -36630.1533815     11024.0070414
   55    9    -35878.4321548     11775.7282682
   55   10    -35140.5837535     12513.5766694
   55   11    -34416.3081720     13237.8522509
   55   12    -33705.3139443     13948.8464787
   55   13    -33007.3178706     14646.8425523
   55   14    -32322.0447359     15332.1156870
   55   15    -31649.2270236     16004.9333993
   55   16    -30988.6046291     16665.5557938
   55   17    -30339.9245758     17314.2358472
   55   18    -29702.9407356     17951.2196874
   55   19    -29077.4135561     18576.7468668
   55   20    -28463.1097962     19191.0506267
   55   21    -27859.8022697     19794.3581533
   55   22    -27267.2695998     20386.8908231
   55   23    -26685.2959834     20968.8644395
   55   24    -26113.6709657     21540.4894572
   55   25    -25552.1892256     22101.9711973
   55   26    -25000.6503719     22653.5100510
   55   27    -24458.8587497     23195.3016733
   55   28    -23926.6232565     23727.5371665
   55   29    -23403.7571692     24250.4032537
   55   30    -22890.0779801     24764.0824428
   55   31    -22385.4072414     25268.7531815
   55   32    -21889.5704195     25764.5900034
   55   33    -21402.3967570     26251.7636659
   55   34    -20923.7191426     26730.4412804
   55   35    -20453.3739884     27200.7864345
   55   36    -19991.2011147     27662.9593082
   55   37    -19537.0436405     28117.1167825
   55   38    -19090.7478808     28563.4125422
   55   39    -18652.1632498     29001.9971731
   55   40    -18221.1421692     29433.0182537
   55   41    -17797.5399814     29856.6204416
   55   42    -17381.2148678     30272.9455551
   55   43    -16972.0277717     30682.1326512
   55   44    -16569.8423244     31084.3180985
   55   45    -16174.5247762     31479.6356467
   55   46    -15785.9439302     31868.2164927
   55   47    -15403.9710798     32250.1893432
   55   48    -15028.4799489     32625.6804741
   55   49    -14659.3466356     32994.8137874
   55   50    -14296.4495579     33357.7108651
   55   51    -13939.6694024     33714.4910206
   55   52    -13588.8890747     34065.2713482
   55   53    -13243.9936530     34410.1667700
   55   54    -12904.8703422     34749.2900807
   55   55    -12571.4084316     35082.7519913
   55   56    -12243.4992529     35410.6611700
   55   57    -11921.0361408     35733.1242821
   55   58    -11603.9143945     36050.2460285
   55   59    -11292.0312410     36362.1291819
   55   60    -10985.2858001     36668.8746229
   55   61    -10683.5790494     36970.5813736
   55   62    -10386.8137921     37267.3466308
   55   63    -10094.8946249     37559.2657980
   55   64     -9807.7279071     37846.4325158
   55   65     -9525.2217309     38128.9386920
   55   66     -9247.2858928     38406.8745302
   55   67     -8973.8318651     38680.3285579
   55   68     -8704.7727694     38949.3876535
   55   69     -8440.0233501     39214.1370729
   55   70     -8179.4999487     39474.6604743
   55   71     -7923.1204792     39731.0399437
   55   72     -7670.8044041     39983.3560189
   55   73     -7422.4727106     40231.6877123
   55   74     -7178.0478884     40476.1125346
   55   75     -6937.4539069     40716.7065161
   55   76     -6700.6161943     40953.5442286
   55   77     -6467.4616165     41186.6988065
   55   78     -6237.9184563     41416.2419667
   55   79     -6011.9163945     41642.2440285
   55   80     -5789.3864902     41864.7739327
   55   81     -5570.2611627     42083.8992602
   55   82     -5354.4741736     42299.6862493
   55   83     -5141.9606095     42512.1998134
   55   84     -4932.6568662     42721.5035568
   55   85     -4726.5006327     42927.6597903
   55   86     -4523.4308772     43130.7295458
   55   87     -4323.3878335     43330.7725894
   55   88     -4126.3129892     43527.8474337
   55   89     -3932.1490752     43722.0113478
   55   90     -3740.8400569     43913.3203661
   55   91     -3552.3311287     44101.8292943
   55   92     -3366.5687106     44287.5917123
   55   93     -3183.5004493     44470.6599736
   55   94     -3003.0752238     44651.0851992
   55   95     -2825.2431580     44828.9172650
   55   96     -2649.9556424     45004.2047805
   55   97     -2477.1653678     45176.9950551
   55   98     -2306.8263757     45347.3340472
   55   99     -2138.8941331     45515.2662899
   55  100     -1973.3256420     45680.8347809
   55  101     -1810.0796013     45844.0808216
   55  102     -1649.1166475     46005.0437754
   55  103     -1490.3997229     46163.7607001
   55  104     -1333.8946546     46320.2657683
   55  105     -1179.5711045     46474.5893185
   55  106     -1027.4042223     46626.7562006
   55  107      -877.3777558     46776.7826672
   55  108      -729.4904835     46924.6699394
   55  109      -583.7708039     47070.3896191
   55  110      -440.3118197     47213.8486032
   55  111      -299.3563497     47354.8040732
   55  112      -161.4982396     47492.6621834
   55  113       -28.1881325     47625.9722904
   56    0    -43024.8900166      4629.2704063
   56    1    -42152.8314571      5501.3289658
   56    2    -41297.3339095      6356.8265134
   56    3    -40458.0229524      7196.1374706
   56    4    -39634.5338091      8019.6266138
   56    5    -38826.5114052      8827.6490178
   56    6    -38033.6103460      9620.5500770
   56    7    -37255.4948291     10398.6655939
   56    8    -36491.8385025     11162.3219205
   56    9    -35742.3242795     11911.8361434
   56   10    -35006.6441194     12647.5163035
   56   11    -34284.4987823     13369.6616407
   56   12    -33575.5975645     14078.5628585
   56   13    -32879.6580220     14774.5024009
   56   14    -32196.4056853     15457.7547376
   56   15    -31525.5737710     16128.5866519
   56   16    -30866.9028934     16787.2575295
   56   17    -30220.1407790     17434.0196439
   56   18    -29585.0419860     18069.1184369
   56   19    -28961.3676309     18692.7927921
   56   20    -28348.8851229     19305.2753000
   56   21    -27747.3679085     19906.7925144
   56   22    -27156.5952251     20497.5651978
   56   23    -26576.3518656     21077.8085574
   56   24    -26006.4279532     21647.7324697
   56   25    -25446.6187276     22207.5416953
   56   26    -24896.7243413     22757.4360817
   56   27    -24356.5496661     23297.6107568
   56   28    -23825.9041109     23828.2563121
   56   29    -23304.6014481     24349.5589748
   56   30    -22792.4596508     24861.7007721
   56   31    -22289.3007379     25364.8596850
   56   32    -21794.9506288     25859.2097941
   56   33    -21309.2390063     26344.9214167
   56   34    -20831.9991867     26822.1612363
   56   35    -20363.0679981     27291.0924248
   56   36    -19902.2856656     27751.8747574
   56   37    -19449.4957020     28204.6647209
   56   38    -19004.5448066     28649.6156163
   56   39    -18567.2827677     29086.8776553
   56   40    -18137.5623720     29516.5980510
   56   41    -17715.2393184     29938.9211046
   56   42    -17300.1721365     30353.9882865
   56   43    -16892.2221097     30761.9383133
   56   44    -16491.2532022     31162.9072208
   56   45    -16097.1319899     31557.0284330
   56   46    -15709.7275949     31944.4328280
   56   47    -15328.9116229     32325.2488001
   56   48    -14954.5581042     32699.6023188
   56   49    -14586.5434372     33067.6169858
   56   50    -14224.7463348     33429.4140881
   56   51    -13869.0477731     33785.1126499
   56   52    -13519.3309420     34134.8294810
   56   53    -13175.4811989     34478.6792240
   56   54    -12837.3860239     34816.7743990
   56   55    -12504.9349763     35149.2254466
   56   56    -12178.0196538     35476.1407691
   56   57    -11856.5336528     35797.6267701
   56   58    -11540.3725305     36113.7878925
   56   59    -11229.4337678     36424.7266551
   56   60    -10923.6167348     36730.5436882
   56   61    -10622.8226559     37031.3377670
   56   62    -10326.9545777     37327.2058452
   56   63    -10035.9173368     37618.2430861
   56   64     -9749.6175294     37904.5428935
   56   65     -9467.9634816     38186.1969414
   56   66     -9190.8652204     38463.2952025
   56   67     -8918.2344463     38735.9259767
   56   68     -8649.9845059     39004.1759170
   56   69     -8386.0303660     39268.1300570
   56   70     -8126.2885879     39527.8718350
   56   71     -7870.6773030     39783.4831200
   56   72     -7619.1161883     40035.0442346
   56   73     -7371.5264438     40282.6339792
   56   74     -7127.8307690     40526.3296540
   56   75     -6887.9533413     40766.2070816
   56   76     -6651.8197946     41002.3406283
   56   77     -6419.3571983     41234.8032247
   56   78     -6190.4940368     41463.6663861
   56   79     -5965.1601905     41689.0002324
   56   80     -5743.2869163     41910.8735067
   56   81     -5524.8068293     42129.3535937
   56   82     -5309.6538852     42344.5065378
   56   83     -5097.7633633     42556.3970596
   56   84     -4889.0718504     42765.0885725
   56   85     -4683.5172252     42970.6431977
   56   86     -4481.0386443     43173.1217787
   56   87     -4281.5765288     43372.5838941
   56   88     -4085.0725528     43569.0878701
   56   89     -3891.4696329     43762.6907900
   56   90     -3700.7119204     43953.4485026
   56   91     -3512.7447951     44141.4156279
   56   92     -3327.5148635     44326.6455594
   56   93     -3144.9699599     44509.1904631
   56   94     -2965.0591531     44689.1012698
   56   95     -2787.7327606     44866.4276624
   56   96     -2612.9423712     45041.2180517
   56   97     -2440.6408815     45213.5195414
   56   98     -2270.7825494     45383.3778735
   56   99     -2103.3230735     45550.8373495
   56  100     -1938.2197093     45715.9407136
   56  101     -1775.4314416     45878.7289813
   56  102     -1614.9192412     46039.2411817
   56  103     -1456.6464592     46197.5139637
   56  104     -1300.5794513     46353.5809717
   56  105     -1146.6886091     46507.4718139
   56  106      -994.9501760     46659.2102470
   56  107      -845.3497113     46808.8107116
   56  108      -697.8893675     46956.2710554
   56  109      -552.6045994     47101.5558236
   56  110      -409.6045449     47244.5558780
   56  111      -269.1696200     47384.9908029
   56  112      -131.9824376     47522.1779853
   57    0    -42864.9912507      4789.1691723
   57    1    -41995.5170410      5658.6433819
   57    2    -41142.5587527      6511.6016702
   57    3    -40305.7425336      7348.4178894
   57    4    -39484.7042371      8169.4561859
   57    5    -38679.0894670      8975.0709560
   57    6    -37888.5535447      9765.6068782
   57    7    -37112.7614118     10541.3990111
   57    8    -36351.3874800     11302.7729430
   57    9    -35604.1154383     12050.0449846
   57   10    -34870.6380281     12783.5223948
   57   11    -34150.6567920     13503.5036309
   57   12    -33443.8818054     14210.2786175
   57   13    -32750.0313956     14904.1290274
   57   14    -32068.8318539     15585.3285690
   57   15    -31400.0171450     16254.1432779
   57   16    -30743.3286163     16910.8318066
   57   17    -30098.5147110     17555.6457119
   57   18    -29465.3306869     18188.8297361
   57   19    -28843.5383416     18810.6220813
   57   20    -28232.9057475     19421.2546754
   57   21    -27633.2069950     20020.9534279
   57   22    -27044.2219469     20609.9384760
   57   23    -26465.7360030     21188.4244200
   57   24    -25897.5398750     21756.6205480
   57   25    -25339.4293732     22314.7310497
   57   26    -24791.2052032     22862.9552197
   57   27    -24252.6727734     23401.4876495
   57   28    -23723.6420124     23930.5184105
   57   29    -23203.9271970     24450.2332259
   57   30    -22693.3467894     24960.8136335
   57   31    -22191.7232831     25462.4371398
   57   32    -21698.8830585     25955.2773645
   57   33    -21214.6562458     26439.5041772
   57   34    -20738.8765964     26915.2838265
   57   35    -20271.3813616     27382.7790613
   57   36    -19812.0111778     27842.1492451
   57   37    -19360.6099589     28293.5504641
   57   38    -18917.0247941     28737.1356288
   57   39    -18481.1058527     29173.0545703
   57   40    -18052.7062925     29601.4541305
   57   41    -17631.6821747     30022.4782482
   57   42    -17217.8923832     30436.2680398
   57   43    -16811.1985471     30842.9618758
   57   44    -16411.4649691     31242.6954538
   57   45    -16018.5585562     31635.6018667
   57   46    -15632.3487547     32021.8116682
   57   47    -15252.7074880     32401.4529349
   57   48    -14879.5090979     32774.6513251
   57   49    -14512.6302882     33141.5301348
   57   50    -14151.9500715     33502.2103515
   57   51    -13797.3497182     33856.8107048
   57   52    -13448.7127074     34205.4477156
   57   53    -13105.9246807     34548.2357423
   57   54    -12768.8733973     34885.2870256
   57   55    -12437.4486915     35216.7117314
   57   56    -12111.5424315     35542.6179915
   57   57    -11791.0484797     35863.1119432
   57   58    -11475.8626555     36178.2977674
   57   59    -11165.8826983     36488.2777247
   57   60    -10861.0082323     36793.1521906
   57   61    -10561.1407333     37093.0196897
   57   62    -10266.1834950     37387.9769280
   57   63     -9976.0415982     37678.1188247
   57   64     -9690.6218800     37963.5385429
   57   65     -9409.8329041     38244.3275188
   57   66     -9133.5849324     38520.5754906
   57   67     -8861.7898969     38792.3705260
   57   68     -8594.3613734     39059.7990495
   57   69     -8331.2145548     39322.9458682
   57   70     -8072.2662259     39581.8941971
   57   71     -7817.4347390     39836.7256840
   57   72     -7566.6399898     40087.5204332
   57   73     -7319.8033941     40334.3570289
   57   74     -7076.8478651     40577.3125578
   57   75     -6837.6977919     40816.4626310
   57   76     -6602.2790174     41051.8814056
   57   77     -6370.5188180     41283.6416050
   57   78     -6142.3458833     41511.8145396
   57   79     -5917.6902967     41736.4701263
   57   80     -5696.4835161     41957.6769068
   57   81     -5478.6583561     42175.5020668
   57   82     -5264.1489699     42390.0114531
   57   83     -5052.8908326     42601.2695903
   57   84     -4844.8207256     42809.3396974
   57   85     -4639.8767204     43014.2837025
   57   86     -4437.9981655     43216.1622575
   57   87     -4239.1256726     43415.0347503
   57   88     -4043.2011057     43610.9593172
   57   89     -3850.1675707     43803.9928522
   57   90     -3659.9694078     43994.1910152
   57   91     -3472.5521862     44181.6082368
   57   92     -3287.8627023     44366.2977207
   57   93     -3105.8489818     44548.3114412
   57   94     -2926.4602875     44727.7001354
   57   95     -2749.6471345     44904.5132884
   57   96     -2575.3613149     45078.7991081
   57   97     -2403.5559361     45250.6044868
   57   98     -2234.1854786     45419.9749443
   57   99     -2067.2058799     45586.9545430
   57  100     -1902.5746583     45751.5857647
   57  101     -1740.2510959     45913.9093271
   57  102     -1580.1965138     46073.9639091
   57  103     -1422.3746953     46231.7857276
   57  104     -1266.7525593     46387.4078636
   57  105     -1113.3012853     46540.8591376
   57  106      -961.9983142     46692.1621088
   57  107      -812.8312242     46841.3291987
   57  108      -665.8060014     46988.3544215
   57  109      -520.9662509     47133.1941720
   57  110      -378.4397926     47275.7206304
   57  111      -238.5509087     47415.6095142
   57  112      -102.0863756     47552.0740473
   58    0    -42702.6678436      4951.4925793
   58    1    -41835.8189216      5818.3415014
   58    2    -40985.4400170      6668.7204059
   58    3    -40151.1578652      7503.0025577
   58    4    -39332.6089682      8321.5514547
   58    5    -38529.4396270      9124.7207959
   58    6    -37741.3058976      9912.8545253
   58    7    -36967.8734842     10686.2869387
   58    8    -36208.8175803     11445.3428426
   58    9    -35463.8226689     12190.3377540
   58   10    -34732.5822908     12921.5781322
   58   11    -34014.7987881     13639.3616348
   58   12    -33310.1830318     14343.9773912
   58   13    -32618.4541363     15035.7062866
   58   14    -31939.3391695     15714.8212535
   58   15    -31272.5728585     16381.5875644
   58   16    -30617.8972982     17036.2631247
   58   17    -29975.0616624     17679.0987605
   58   18    -29343.8219214     18310.3385015
   58   19    -28723.9405669     18930.2198560
   58   20    -28115.1863461     19538.9740768
   58   21    -27517.3340054     20136.8264175
   58   22    -26930.1640441     20723.9963789
   58   23    -26353.4624794     21300.6979435
   58   24    -25787.0206222     21867.1398008
   58   25    -25230.6348632     22423.5255598
   58   26    -24684.1064708     22970.0539521
   58   27    -24147.2413989     23506.9190241
   58   28    -23619.8501049     24034.3103180
   58   29    -23101.7473787     24552.4130443
   58   30    -22592.7521795     25061.4082434
   58   31    -22092.6874838     25561.4729391
   58   32    -21601.3801405     26052.7802825
   58   33    -21118.6607348     26535.4996881
   58   34    -20644.3634606     27009.7969624
   58   35    -20178.3259990     27475.8344239
   58   36    -19720.3894050     27933.7710180
   58   37    -19270.3979996     28383.7624233
   58   38    -18828.1992694     28825.9611536
   58   39    -18393.6437700     29260.5166530
   58   40    -17966.5850369     29687.5753861
   58   41    -17546.8794997     30107.2809232
   58   42    -17134.3864019     30519.7740210
   58   43    -16728.9677245     30925.1926984
   58   44    -16330.4881140     31323.6723089
   58   45    -15938.8148141     31715.3456088
   58   46    -15553.8176006     32100.3428224
   58   47    -15175.3687197     32478.7917032
   58   48    -14803.3428298     32850.8175931
   58   49    -14437.6169452     33216.5434777
   58   50    -14078.0703833     33576.0900396
   58   51    -13724.5847135     33929.5757095
   58   52    -13377.0437088     34277.1167142
   58   53    -13035.3332996     34618.8271234
   58   54    -12699.3415291     34954.8188938
   58   55    -12368.9585109     35285.2019120
   58   56    -12044.0763880     35610.0840350
   58   57    -11724.5892935     35929.5711294
   58   58    -11410.3933133     36243.7671097
   58   59    -11101.3864492     36552.7739738
   58   60    -10797.4685843     36856.6918386
   58   61    -10498.5414493     37155.6189737
   58   62    -10204.5085895     37449.6518334
   58   63     -9915.2753340     37738.8850890
   58   64     -9630.7487645     38023.4116585
   58   65     -9350.8376865     38303.3227365
   58   66     -9075.4526004     38578.7078226
   58   67     -8804.5056740     38849.6547490
   58   68     -8537.9107157     39116.2497073
   58   69     -8275.5831483     39378.5772746
   58   70     -8017.4399841     39636.7204389
   58   71     -7763.3997999     39890.7606230
   58   72     -7513.3827136     40140.7777094
   58   73     -7267.3103605     40386.8500624
   58   74     -7025.1058714     40629.0545516
   58   75     -6786.6938500     40867.4665729
   58   76     -6552.0003521     41102.1600708
   58   77     -6320.9528648     41333.2075582
   58   78     -6093.4802861     41560.6801369
   58   79     -5869.5129057     41784.6475172
   58   80     -5648.9823863     42005.1780366
   58   81     -5431.8217451     42222.3386779
   58   82     -5217.9653361     42436.1950868
   58   83     -5007.3488340     42646.8115889
   58   84     -4799.9092176     42854.2512053
   58   85     -4595.5847551     43058.5756679
   58   86     -4394.3149898     43259.8454332
   58   87     -4196.0407276     43458.1196953
   58   88     -4000.7040258     43653.4563972
   58   89     -3808.2481828     43845.9122402
   58   90     -3618.6177314     44035.5426916
   58   91     -3431.7584336     44222.4019893
   58   92     -3247.6172795     44406.5431434
   58   93     -3066.1424901     44588.0179328
   58   94     -2887.2835262     44766.8768967
   58   95     -2710.9911049     44943.1693181
   58   96     -2537.2172261     45116.9431968
   58   97     -2365.9152141     45288.2452089
   58   98     -2197.0397779     45457.1206450
   58   99     -2030.5471017     45623.6133213
   58  100     -1866.3949758     45787.7654471
   58  101     -1704.5429927     45949.6174302
   58  102     -1544.9528411     46109.2075819
   58  103     -1387.5887610     46266.5716619
   58  104     -1232.4182741     46421.7421489
   58  105     -1079.4134120     46574.7470109
   58  106      -928.5529319     46725.6074910
   58  107      -779.8266723     46874.3337507
   58  108      -633.2449954     47020.9154275
   58  109      -488.8609578     47165.2994652
   58  110      -346.8242046     47307.3362183
   58  111      -207.5103151     47446.6501079
   58  112       -71.8290123     47582.3314107
   59    0    -42537.9392365      5116.2211864
   59    1    -41673.7562995      5980.4041235
   59    2    -40825.9966621      6828.1637608
   59    3    -39994.2876662      7659.8727567
   59    4    -39178.2664812      8475.8939417
   59    5    -38377.5801244      9276.5802986
   59    6    -37591.8854056     10062.2750174
   59    7    -36820.8488104     10833.3116126
   59    8    -36064.1463328     11590.0140902
   59    9    -35321.4632678     12332.6971552
   59   10    -34592.4939731     13061.6664499
   59   11    -33876.9416078     13777.2188151
   59   12    -33174.5178547     14479.6425683
   59   13    -32484.9426317     15169.2177912
   59   14    -31807.9437982     15846.2166247
   59   15    -31143.2568592     16510.9035638
   59   16    -30490.6246710     17163.5357520
   59   17    -29849.7971516     17804.3632713
   59   18    -29220.5309971     18433.6294258
   59   19    -28602.5894059     19051.5710170
   59   20    -27995.7418124     19658.4186106
   59   21    -27399.7636301     20254.3967929
   59   22    -26814.4360063     20839.7244167
   59   23    -26239.5455865     21414.6148365
   59   24    -25674.8842906     21979.2761323
   59   25    -25120.2491001     22533.9113228
   59   26    -24575.4418555     23078.7185674
   59   27    -24040.2690654     23613.8913575
   59   28    -23514.5417251     24139.6186979
   59   29    -22998.0751455     24656.0852774
   59   30    -22490.6887919     25163.4716310
   59   31    -21992.2061311     25661.9542918
   59   32    -21502.4544884     26151.7059345
   59   33    -21021.2649117     26632.8955113
   59   34    -20548.4720441     27105.6883788
   59   35    -20083.9140041     27570.2464189
   59   36    -19627.4322716     28026.7281514
   59   37    -19178.8715819     28475.2888411
   59   38    -18738.0798245     28916.0805984
   59   39    -18304.9079486     29349.2524744
   59   40    -17879.2098728     29774.9505501
   59   41    -17460.8424013     30193.3180216
   59   42    -17049.6651431     30604.4952798
   59   43    -16645.5404366     31008.6199864
   59   44    -16248.3332777     31405.8271452
   59   45    -15857.9112522     31796.2491708
   59   46    -15474.1444706     32180.0159524
   59   47    -15096.9055074     32557.2549155
   59   48    -14726.0693426     32928.0910803
   59   49    -14361.5133060     33292.6471170
   59   50    -14003.1170244     33651.0433985
   59   51    -13650.7623713     34003.3980516
   59   52    -13304.3334184     34349.8270046
   59   53    -12963.7163894     34690.4440335
   59   54    -12628.7996163     35025.3608067
   59   55    -12299.4734962     35354.6869267
   59   56    -11975.6304516     35678.5299713
   59   57    -11657.1648906     35996.9955323
   59   58    -11343.9731698     36310.1872531
   59   59    -11035.9535578     36618.2068651
   59   60    -10733.0062007     36921.1542222
   59   61    -10435.0330883     37219.1273346
   59   62    -10141.9380217     37512.2224013
   59   63     -9853.6265819     37800.5338411
   59   64     -9570.0060996     38084.1543233
   59   65     -9290.9856259     38363.1747970
   59   66     -9016.4759037     38637.6845192
   59   67     -8746.3893402     38907.7710827
   59   68     -8480.6399804     39173.5204426
   59   69     -8219.1434808     39435.0169421
   59   70     -7961.8170848     39692.3433382
   59   71     -7708.5795974     39945.5808256
   59   72     -7459.3513623     40194.8090607
   59   73     -7214.0542381     40440.1061848
   59   74     -6972.6115765     40681.5488465
   59   75     -6734.9481996     40919.2122233
   59   76     -6500.9903796     41153.1700433
   59   77     -6270.6658176     41383.4946054
   59   78     -6043.9036235     41610.2567995
   59   79     -5820.6342970     41833.5261259
   59   80     -5600.7897087     42053.3707142
   59   81     -5384.3030819     42269.8573411
   59   82     -5171.1089750     42483.0514480
   59   83     -4961.1432651     42693.0171578
   59   84     -4754.3431324     42899.8172905
   59   85     -4550.6470446     43103.5133784
   59   86     -4349.9947435     43304.1656794
   59   87     -4152.3272326     43501.8331903
   59   88     -3957.5867655     43696.5736574
   59   89     -3765.7168370     43888.4435859
   59   90     -3576.6621759     44077.4982471
   59   91     -3390.3687404     44263.7916825
   59   92     -3206.7837182     44447.3767048
   59   93     -3025.8555293     44628.3048936
   59   94     -2847.5338368     44806.6265862
   59   95     -2671.7695642     44982.3908588
   59   96     -2498.5149244     45155.6454986
   59   97     -2327.7234638     45326.4369592
   59   98     -2159.3501269     45494.8102960
   59   99     -1993.3513524     45660.8090705
   59  100     -1829.6852131     45824.4752099
   59  101     -1668.3116250     45985.8487979
   59  102     -1509.1926631     46144.9677598
   59  103     -1352.2930521     46301.8673708
   59  104     -1197.5809590     46456.5794639
   59  105     -1045.0293411     46609.1310818
   59  106      -894.6184073     46759.5420157
   59  107      -746.3405382     46907.8198847
   59  108      -600.2111162     47053.9493067
   59  109      -456.2942002     47197.8662227
   59  110      -314.7649996     47339.3954233
   59  111      -176.0592263     47478.1011967
   59  112       -41.2328229     47612.9276000
   60    0    -42370.8251700      5283.3352529
   60    1    -41509.3486696      6144.8117534
   60    2    -40664.2479371      6989.9124858
   60    3    -39835.1509397      7819.0094832
   60    4    -39021.6955339      8632.4648890
   60    5    -38223.5294728      9430.6309501
   60    6    -37440.3103395     10213.8500834
   60    7    -36671.7054202     10982.4550028
   60    8    -35917.3915279     11736.7688950
   60    9    -35177.0547880     12477.1056349
   60   10    -34450.3903933     13203.7700297
   60   11    -33737.1023367     13917.0580863
   60   12    -33036.9031297     14617.2572933
   60   13    -32349.5135097     15304.6469133
   60   14    -31674.6621432     15979.4982797
   60   15    -31012.0853277     16642.0750953
   60   16    -30361.5266955     17292.6337275
   60   17    -29722.7369225     17931.4235005
   60   18    -29095.4734436     18558.6869793
   60   19    -28479.5001766     19174.6602463
   60   20    -27874.5872550     19779.5731679
   60   21    -27280.5107715     20373.6496515
   60   22    -26697.0525321     20957.1078909
   60   23    -26123.9998214     21530.1606016
   60   24    -25561.1451788     22093.0152442
   60   25    -25008.2861860     22645.8742369
   60   26    -24465.2252655     23188.9351575
   60   27    -23931.7694896     23722.3909333
   60   28    -23407.7304002     24246.4300227
   60   29    -22892.9238382     24761.2365848
   60   30    -22387.1697825     25266.9906405
   60   31    -21890.2921986     25763.8682243
   60   32    -21402.1188958     26252.0415272
   60   33    -20922.4813918     26731.6790312
   60   34    -20451.2147866     27202.9456364
   60   35    -19988.1576425     27666.0027804
   60   36    -19533.1518717     28121.0085513
   60   37    -19086.0426298     28568.1177932
   60   38    -18646.6782162     29007.4822068
   60   39    -18214.9099792     29439.2504437
   60   40    -17790.5922274     29863.5681956
   60   41    -17373.5821448     30280.5782781
   60   42    -16963.7397120     30690.4207109
   60   43    -16560.9276304     31093.2327925
   60   44    -16165.0112510     31489.1491720
   60   45    -15775.8585067     31878.3019162
   60   46    -15393.3398486     32260.8205744
   60   47    -15017.3281842     32636.8322388
   60   48    -14647.6988202     33006.4616028
   60   49    -14284.3294069     33369.8310160
   60   50    -13927.0998857     33727.0605372
   60   51    -13575.8924388     34078.2679842
   60   52    -13230.5914411     34423.5689818
   60   53    -12891.0834147     34763.0770082
   60   54    -12557.2569844     35096.9034385
   60   55    -12229.0028359     35425.1575870
   60   56    -11906.2136753     35747.9467477
   60   57    -11588.7841900     36065.3762329
   60   58    -11276.6110117     36377.5494112
   60   59    -10969.5926802     36684.5677427
   60   60    -10667.6296085     36986.5308144
   60   61    -10370.6240499     37283.5363731
   60   62    -10078.4800650     37575.6803580
   60   63     -9791.1034911     37863.0569318
   60   64     -9508.4019118     38145.7585112
   60   65     -9230.2846275     38423.8757954
   60   66     -8956.6626276     38697.4977953
   60   67     -8687.4485627     38966.7118602
   60   68     -8422.5567180     39231.6037049
   60   69     -8161.9029876     39492.2574353
   60   70     -7905.4048495     39748.7555735
   60   71     -7652.9813408     40001.1790822
   60   72     -7404.5530345     40249.6073884
   60   73     -7160.0420163     40494.1184067
   60   74     -6919.3718620     40734.7885609
   60   75     -6682.4676162     40971.6928067
   60   76     -6449.2557705     41204.9046524
   60   77     -6219.6642436     41434.4961793
   60   78     -5993.6223610     41660.5380620
   60   79     -5771.0608356     41883.0995873
   60   80     -5551.9117494     42102.2486735
   60   81     -5336.1085351     42318.0518879
   60   82     -5123.5859588     42530.5744641
   60   83     -4914.2801038     42739.8803191
   60   84     -4708.1283545     42946.0320684
   60   85     -4505.0693818     43149.0910412
   60   86     -4305.0431293     43349.1172936
   60   87     -4107.9908013     43546.1696216
   60   88     -3913.8548515     43740.3055715
   60   89     -3722.5789741     43931.5814488
   60   90     -3534.1080975     44120.0523254
   60   91     -3348.3883802     44305.7720428
   60   92     -3165.3672106     44488.7932123
   60   93     -2984.9932122     44669.1672107
   60   94     -2807.2162542     44846.9441687
   60   95     -2631.9874714     45022.1729515
   60   96     -2459.2592947     45194.9011282
   60   97     -2288.9854984     45365.1749245
   60   98     -2121.1212696     45533.0391534
   60   99     -1955.6233097     45698.5371133
   60  100     -1792.4499848     45861.7104381
   60  101     -1631.5615493     46022.5988737
   60  102     -1472.9204845     46181.2399384
   60  103     -1316.4920301     46337.6683929
   60  104     -1162.2450464     46491.9153766
   60  105     -1010.1534987     46644.0069242
   60  106      -860.1992047     46793.9612183
   60  107      -712.3774179     46941.7830050
   60  108      -566.7093065     47087.4511164
   60  109      -423.2717857     47230.8886373
   60  110      -282.2700820     47371.8903409
   60  111      -144.2105946     47509.9498284
   60  112       -10.3248888     47643.8355341
   61    0    -42201.3456820      5452.8147410
   61    1    -41342.6158192      6311.5446037
   61    2    -40500.2133782      7153.9470447
   61    3    -39673.7669712      7980.3934517
   61    4    -38862.9151619      8791.2452611
   61    5    -38067.3064590      9586.8539640
   61    6    -37286.5992385     10367.5611844
   61    7    -36520.4616068     11133.6988161
   61    8    -35768.5712151     11885.5892078
   61    9    -35030.6150377     12623.5453853
   61   10    -34306.2891200     13347.8713030
   61   11    -33595.2983066     14058.8621163
   61   12    -32897.3559544     14756.8044685
   61   13    -32212.1836363     15441.9767866
   61   14    -31539.5108417     16114.6495813
   61   15    -30879.0746753     16775.0857477
   61   16    -30230.6195596     17423.5408633
   61   17    -29593.8969423     18060.2634806
   61   18    -28968.6650104     18685.4954125
   61   19    -28354.6884134     19299.4720095
   61   20    -27751.7379961     19902.4224268
   61   21    -27159.5905419     20494.5698811
   61   22    -26578.0285267     21076.1318962
   61   23    -26006.8398849     21647.3205380
   61   24    -25445.8177855     22208.3426375
   61   25    -24894.7604204     22759.4000026
   61   26    -24353.4708033     23300.6896196
   61   27    -23821.7565797     23832.4038433
   61   28    -23299.4298466     24354.7305764
   61   29    -22786.3069831     24867.8534398
   61   30    -22282.2084904     25371.9519326
   61   31    -21786.9588403     25867.2015826
   61   32    -21300.3863336     26353.7740893
   61   33    -20822.3229656     26831.8374574
   61   34    -20352.6042999     27301.5561230
   61   35    -19891.0693500     27763.0910730
   61   36    -19437.5604666     28216.5999564
   61   37    -18991.9232326     28662.2371904
   61   38    -18554.0063633     29100.1540596
   61   39    -18123.6616129     29530.4988101
   61   40    -17700.7436851     29953.4167378
   61   41    -17285.1101506     30369.0502724
   61   42    -16876.6213668     30777.5390562
   61   43    -16475.1404037     31179.0200192
   61   44    -16080.5329730     31573.6274499
   61   45    -15692.6673604     31961.4930625
   61   46    -15311.4143622     32342.7460607
   61   47    -14936.6472246     32717.5131984
   61   48    -14568.2415859     33085.9188370
   61   49    -14206.0754220     33448.0850010
   61   50    -13850.0289934     33804.1314295
   61   51    -13499.9847961     34154.1756269
   61   52    -13155.8275130     34498.3329099
   61   53    -12817.4439688     34836.7164541
   61   54    -12484.7230861     35169.4373368
   61   55    -12157.5558434     35496.6045795
   61   56    -11835.8352349     35818.3251880
   61   57    -11519.4562318     36134.7041911
   61   58    -11208.3157451     36445.8446779
   61   59    -10902.3125897     36751.8478333
   61   60    -10601.3474501     37052.8129728
   61   61    -10305.3228469     37348.8375761
   61   62    -10014.1431046     37640.0173183
   61   63     -9727.7143207     37926.4461023
   61   64     -9445.9443354     38208.2160876
   61   65     -9168.7427027     38485.4177202
   61   66     -8896.0206622     38758.1397607
   61   67     -8627.6911116     39026.4693114
   61   68     -8363.6685802     39290.4918427
   61   69     -8103.8692035     39550.2912194
   61   70     -7848.2106977     39805.9497252
   61   71     -7596.6123358     40057.5480872
   61   72     -7348.9949237     40305.1654992
   61   73     -7105.2807777     40548.8796453
   61   74     -6865.3937015     40788.7667214
   61   75     -6629.2589653     41024.9014576
   61   76     -6396.8032841     41257.3571389
   61   77     -6167.9547975     41486.2056255
   61   78     -5942.6430498     41711.5173732
   61   79     -5720.7989708     41933.3614521
   61   80     -5502.3548572     42151.8055657
   61   81     -5287.2443546     42366.9160683
   61   82     -5075.4024403     42578.7579827
   61   83     -4866.7654067     42787.3950163
   61   84     -4661.2708461     42992.8895768
   61   85     -4458.8576359     43195.3027870
   61   86     -4259.4659249     43394.6944980
   61   87     -4063.0371215     43591.1233015
   61   88     -3869.5138828     43784.6465402
   61   89     -3678.8401062     43975.3203167
   61   90     -3490.9609232     44163.1994998
   61   91     -3305.8226958     44348.3377272
   61   92     -3123.3730175     44530.7874054
   61   93     -2943.5607189     44710.5997040
   61   94     -2766.3358800     44887.8245429
   61   95     -2591.6498512     45062.5105717
   61   96     -2419.4552869     45234.7051361
   61   97     -2249.7061954     45404.4542276
   61   98     -2082.3580133     45571.8024097
   61   99     -1917.3677141     45736.7927088
   61  100     -1754.6939689     45899.4664541
   61  101     -1594.2973853     46059.8630376
   61  102     -1436.1408738     46218.0195491
   61  103     -1280.1902220     46373.9702009
   61  104     -1126.4150374     46527.7453855
   61  105      -974.7903872     46679.3700358
   61  106      -825.2998789     46828.8605440
   61  107      -677.9420296     46976.2183933
   61  108      -532.7447081     47121.4157148
   61  109      -389.7999053     47264.3605177
   61  110      -249.3481772     47404.8122457
   61  111      -111.9792921     47542.1811308
   62    0    -42029.5211059      5624.6393171
   62    1    -41173.5778261      6480.5825969
   62    2    -40333.9128070      7320.2476160
   62    3    -39510.1553266      8144.0050964
   62    4    -38701.9446759      8952.2157471
   62    5    -37908.9301398      9745.2302831
   62    6    -37130.7709075     10523.3895155
   62    7    -36367.1359248     11287.0244981
   62    8    -35617.7037007     12036.4567222
   62    9    -34882.1620770     12771.9983460
   62   10    -34160.2079701     13493.9524529
   62   11    -33451.5470936     14202.6133293
   62   12    -32755.8936667     14898.2667563
   62   13    -32072.9701141     15581.1903089
   62   14    -31402.5067634     16251.6536596
   62   15    -30744.2415418     16909.9188812
   62   16    -30097.9196763     17556.2407466
   62   17    -29463.2934000     18190.8670230
   62   18    -28840.1216649     18814.0387580
   62   19    -28228.1698652     19425.9905578
   62   20    -27627.2095689     20026.9508541
   62   21    -27037.0182615     20617.1421615
   62   22    -26457.3791001     21196.7813228
   62   23    -25888.0806793     21766.0797436
   62   24    -25328.9168080     22325.2436149
   62   25    -24779.6862982     22874.4741248
   62   26    -24240.1927642     23413.9676588
   62   27    -23710.2444333     23943.9159896
   62   28    -23189.6539669     24464.5064561
   62   29    -22678.2382906     24975.9221323
   62   30    -22175.8184357     25478.3419872
   62   31    -21682.2193886     25971.9410344
   62   32    -21197.2699489     26456.8904741
   62   33    -20720.8025967     26933.3578263
   62   34    -20252.6533667     27401.5070563
   62   35    -19792.6617301     27861.4986929
   62   36    -19340.6704831     28313.4899398
   62   37    -18896.5256424     28757.6347805
   62   38    -18460.0763456     29194.0840773
   62   39    -18031.1747584     29622.9856645
   62   40    -17609.6759866     30044.4844363
   62   41    -17195.4379925     30458.7224305
   62   42    -16788.3215166     30865.8389064
   62   43    -16388.1900031     31265.9704198
   62   44    -15994.9095296     31659.2508933
   62   45    -15608.3487400     32045.8116829
   62   46    -15228.3787813     32425.7816417
   62   47    -14854.8732432     32799.2871797
   62   48    -14487.7081010     33166.4523220
   62   49    -14126.7616607     33527.3987623
   62   50    -13771.9145073     33882.2459156
   62   51    -13423.0494550     34231.1109680
   62   52    -13080.0514994     34574.1089236
   62   53    -12742.8077726     34911.3526503
   62   54    -12411.2074994     35242.9529235
   62   55    -12085.1419556     35569.0184673
   62   56    -11764.5044279     35889.6559950
   62   57    -11449.1901756     36204.9702474
   62   58    -11139.0963932     36515.0640298
   62   59    -10834.1221752     36820.0382477
   62   60    -10534.1684816     37119.9919413
   62   61    -10239.1381044     37415.0223185
   62   62     -9948.9356360     37705.2247869
   62   63     -9663.4674381     37990.6929849
   62   64     -9382.6416115     38271.5188114
   62   65     -9106.3679678     38547.7924551
   62   66     -8834.5580005     38819.6024224
   62   67     -8567.1248583     39087.0355647
   62   68     -8303.9833185     39350.1771044
   62   69     -8045.0497614     39609.1106615
   62   70     -7790.2421455     39863.9182774
   62   71     -7539.4799831     40114.6804398
   62   72     -7292.6843168     40361.4761062
   62   73     -7049.7776968     40604.3827262
   62   74     -6810.6841586     40843.4762643
   62   75     -6575.3292014     41078.8312216
   62   76     -6343.6397670     41310.5206560
   62   77     -6115.5442194     41538.6162035
   62   78     -5890.9723255     41763.1880975
   62   79     -5669.8552350     41984.3051879
   62   80     -5452.1254629     42202.0349600
   62   81     -5237.7168710     42416.4435519
   62   82     -5026.5646510     42627.5957719
   62   83     -4818.6053082     42835.5551148
   62   84     -4613.7766459     43040.3837770
   62   85     -4412.0177514     43242.1426716
   62   86     -4213.2689819     43440.8914410
   62   87     -4017.4719536     43636.6884694
   62   88     -3824.5695303     43829.5908927
   62   89     -3634.5058161     44019.6546069
   62   90     -3447.2261490     44206.9342739
   62   91     -3262.6770985     44391.4833244
   62   92     -3080.8064670     44573.3539560
   62   93     -2901.5632962     44752.5971268
   62   94     -2724.8978811     44929.2625418
   62   95     -2550.7617929     45103.3986301
   62   96     -2379.1079146     45275.0525083
   62   97     -2209.8904952     45444.2699278
   62   98     -2043.0652283     45611.0951947
   62   99     -1878.5893690     45775.5710540
   62  100     -1716.4219053     45937.7385177
   62  101     -1556.5238156     46097.6366073
   62  102     -1398.8584633     46255.3019596
   62  103     -1243.3922209     46410.7682020
   62  104     -1090.0955034     46564.0649195
   62  105      -938.9445868     46715.2158361
   62  106      -789.9250800     46864.2353429
   62  107      -643.0392263     47011.1211967
   62  108      -498.3226911     47155.8377318
   62  109      -355.8852038     47298.2752192
   62  110      -216.0089979     47438.1514250
   62  111       -79.3825743     47574.7778486
   63    0    -41855.3720688      5798.7883541
   63    1    -41002.2550561      6651.9053668
   63    2    -40165.3663283      7488.7940946
   63    3    -39344.3358499      8309.8245731
   63    4    -38538.8036602      9115.3567628
   63    5    -37748.4198410      9905.7405819
   63    6    -36972.8444151     10681.3160079
   63    7    -36211.7471880     11442.4132349
   63    8    -35464.8075458     12189.3528771
   63    9    -34731.7142167     12922.4462063
   63   10    -34012.1650065     13641.9954164
   63   11    -33305.8665156     14348.2939074
   63   12    -32612.5338421     15041.6265808
   63   13    -31931.8902791     15722.2701438
   63   14    -31263.6670080     16390.4934149
   63   15    -30607.6027933     17046.5576296
   63   16    -29963.4436810     17690.7167419
   63   17    -29330.9427031     18323.2177199
   63   18    -28709.8595901     18944.3008329
   63   19    -28099.9604930     19554.1999300
   63   20    -27501.0177152     20153.1427077
   63   21    -26912.8094560     20741.3509669
   63   22    -26335.1195646     21319.0408584
   63   23    -25767.7373062     21886.4231167
   63   24    -25210.4571400     22443.7032829
   63   25    -24663.0785076     22991.0819153
   63   26    -24125.4056334     23528.7547895
   63   27    -23597.2473358     24056.9130871
   63   28    -23078.4168486     24575.7435743
   63   29    -22568.7316529     25085.4287701
   63   30    -22068.0133180     25586.1471050
   63   31    -21576.0873522     26078.0730707
   63   32    -21092.7830622     26561.3773608
   63   33    -20617.9334198     27036.2270031
   63   34    -20151.3749379     27502.7854850
   63   35    -19692.9475525     27961.2128705
   63   36    -19242.4945118     28411.6659111
   63   37    -18799.8622725     28854.2981504
   63   38    -18364.9004011     29289.2600218
   63   39    -17937.4614812     29716.6989417
   63   40    -17517.4010260     30136.7593969
   63   41    -17104.5773959     30549.5830271
   63   42    -16698.8517198     30955.3087031
   63   43    -16300.0878219     31354.0726010
   63   44    -15908.1521511     31746.0082718
   63   45    -15522.9137148     32131.2467082
   63   46    -15144.2440158     32509.9164072
   63   47    -14772.0169926     32882.1434303
   63   48    -14406.1089624     33248.0514605
   63   49    -14046.3985665     33607.7618565
   63   50    -13692.7667189     33961.3937041
   63   51    -13345.0965567     34309.0638662
   63   52    -13003.2733933     34650.8870296
   63   53    -12667.1846725     34986.9757504
   63   54    -12336.7199259     35317.4404970
   63   55    -12011.7707310     35642.3896920
   63   56    -11692.2306714     35961.9297516
   63   57    -11377.9952987     36276.1651242
   63   58    -11068.9620955     36585.1983274
   63   59    -10765.0304400     36889.1299829
   63   60    -10466.1015715     37188.0588514
   63   61    -10172.0785579     37482.0818651
   63   62     -9882.8662633     37771.2941596
   63   63     -9598.3713176     38055.7891053
   63   64     -9318.5020865     38335.6583364
   63   65     -9043.1686426     38610.9917803
   63   66     -8772.2827374     38881.8776855
   63   67     -8505.7577745     39148.4026485
   63   68     -8243.5087827     39410.6516402
   63   69     -7985.4523912     39668.7080317
   63   70     -7731.5068042     39922.6536188
   63   71     -7481.5917769     40172.5686460
   63   72     -7235.6285924     40418.5318305
   63   73     -6993.5400386     40660.6203844
   63   74     -6755.2503859     40898.9100370
   63   75     -6520.6853663     41133.4750566
   63   76     -6289.7721518     41364.3882711
   63   77     -6062.4393345     41591.7210884
   63   78     -5838.6169069     41815.5435161
   63   79     -5618.2362424     42035.9241805
   63   80     -5401.2300775     42252.9303454
   63   81     -5187.5324937     42466.6279292
   63   82     -4977.0789005     42677.0815225
   63   83     -4769.8060192     42884.3544037
   63   84     -4565.6518679     43088.5085551
   63   85     -4364.5557467     43289.6046763
   63   86     -4166.4582250     43487.7021980
   63   87     -3971.3011297     43682.8592932
   63   88     -3779.0275353     43875.1328876
   63   89     -3589.5817558     44064.5786671
   63   90     -3402.9093396     44251.2510834
   63   91     -3218.9570671     44435.2033559
   63   92     -3037.6729534     44616.4874695
   63   93     -2859.0062559     44795.1541670
   63   94     -2682.9074890     44971.2529340
   63   95     -2509.3284494     45144.8319735
   63   96     -2338.2222548     45315.9381682
   63   97     -2169.5434009     45484.6170220
   63   98     -2003.2478468     45650.9125762
   63   99     -1839.2931390     45814.8672840
   63  100     -1677.6385959     45976.5218270
   63  101     -1518.2455849     46135.9148380
   63  102     -1361.0779488     46293.0824742
   63  103     -1206.1026859     46448.0577370
   63  104     -1053.2910866     46600.8693363
   63  105      -902.6207586     46751.5396644
   63  106      -754.0795594     46900.0808635
   63  107      -607.6740099     47046.4864131
   63  108      -463.4488898     47190.7115332
   63  109      -321.5348659     47332.6255571
   63  110      -182.2634512     47471.8969717
   63  111       -46.4406983     47607.7197247
   64    0    -41678.9194895      5975.2409334
   64    1    -40828.6681619      6825.4922611
   64    2    -39994.5943283      7659.5660946
   64    3    -39176.3286614      8477.8317616
   64    4    -38373.5119702      9280.6484528
   64    5    -37585.7951546     10068.3652683
   64    6    -36812.8390916     10841.3213313
   64    7    -36054.3144671     11599.8459558
   64    8    -35309.9015639     12344.2588591
   64    9    -34579.2900156     13074.8704073
   64   10    -33862.1785362     13791.9818867
   64   11    -33158.2746301     14495.8857928
   64   12    -32467.2942921     15186.8661309
   64   13    -31788.9616994     15865.1987235
   64   14    -31123.0089032     16531.1515197
   64   15    -30469.1755203     17184.9849026
   64   16    -29827.2084298     17826.9519932
   64   17    -29196.8614765     18457.2989465
   64   18    -28577.8951824     19076.2652406
   64   19    -27970.0764679     19684.0839550
   64   20    -27373.1783840     20280.9820390
   64   21    -26786.9798548     20867.1805682
   64   22    -26211.2654327     21442.8949902
   64   23    -25645.8250645     22008.3353584
   64   24    -25090.4538692     22563.7065537
   64   25    -24544.9519280     23109.2084949
   64   26    -24009.1240847     23645.0363383
   64   27    -23482.7797575     24171.3806654
   64   28    -22965.7327618     24688.4276611
   64   29    -22457.8011418     25196.3592811
   64   30    -21958.8070133     25695.3534097
   64   31    -21468.5764144     26185.5840086
   64   32    -20986.9391658     26667.2212571
   64   33    -20513.7287388     27140.4316841
   64   34    -20048.7821313     27605.3782916
   64   35    -19591.9397508     28062.2206721
   64   36    -19143.0453044     28511.1151186
   64   37    -18701.9456952     28952.2147277
   64   38    -18268.4909247     29385.6694982
   64   39    -17842.5340006     29811.6264223
   64   40    -17423.9308496     30230.2295733
   64   41    -17012.5402357     30641.6201872
   64   42    -16608.2236823     31045.9367407
   64   43    -16210.8453987     31443.3150243
   64   44    -15820.2722107     31833.8882123
   64   45    -15436.3734945     32217.7869285
   64   46    -15059.0211141     32595.1393088
   64   47    -14688.0893618     32966.0710612
   64   48    -14323.4549015     33330.7055215
   64   49    -13964.9967147     33689.1637082
   64   50    -13612.5960495     34041.5643735
   64   51    -13266.1363707     34388.0240522
   64   52    -12925.5033137     34728.6571092
   64   53    -12590.5846389     35063.5757840
   64   54    -12261.2701891     35392.8902338
   64   55    -11937.4518479     35716.7085750
   64   56    -11619.0235005     36035.1369225
   64   57    -11305.8809948     36348.2794281
   64   58    -10997.9221059     36656.2383171
   64   59    -10695.0464995     36959.1139235
   64   60    -10397.1556989     37257.0047241
   64   61    -10104.1530515     37550.0073714
   64   62     -9815.9436976     37838.2167254
   64   63     -9532.4345390     38121.7258839
   64   64     -9253.5342101     38400.6262128
   64   65     -8979.1530486     38675.0073743
   64   66     -8709.2030680     38944.9573550
   64   67     -8443.5979301     39210.5624928
   64   68     -8182.2529196     39471.9075033
   64   69     -7925.0849178     39729.0755051
   64   70     -7672.0123785     39982.1480444
   64   71     -7422.9553036     40231.2051193
   64   72     -7177.8352201     40476.3252028
   64   73     -6936.5751570     40717.5852659
   64   74     -6699.0996237     40955.0607992
   64   75     -6465.3345881     41188.8258349
   64   76     -6235.2074560     41418.9529670
   64   77     -6008.6470510     41645.5133719
   64   78     -5785.5835947     41868.5768283
   64   79     -5565.9486876     42088.2117353
   64   80     -5349.6752913     42304.4851317
   64   81     -5136.6977101     42517.4627129
   64   82     -4926.9515747     42727.2088482
   64   83     -4720.3738260     42933.7865969
   64   84     -4516.9026999     43137.2577230
   64   85     -4316.4777131     43337.6827099
   64   86     -4119.0396502     43535.1207727
   64   87     -3924.5305527     43729.6298703
   64   88     -3732.8937088     43921.2667142
   64   89     -3544.0736460     44110.0867769
   64   90     -3358.0161267     44296.1442962
   64   91     -3174.6681464     44479.4922766
   64   92     -2993.9779367     44660.1824862
   64   93     -2815.8949746     44838.2654484
   64   94     -2640.3699987     45013.7904242
   64   95     -2467.3550367     45186.8053863
   64   96     -2296.8034462     45357.3569768
   64   97     -2128.6699771     45525.4904458
   64   98     -1962.9108621     45691.2495608
   64   99     -1799.4839500     45854.6764729
   64  100     -1638.3489039     46015.8115190
   64  101     -1479.4674998     46174.6929231
   64  102     -1322.8040894     46331.3563336
   64  103     -1168.3263424     46485.8340805
   64  104     -1016.0065013     46638.1539217
   64  105      -865.8236473     46788.3367756
   64  106      -717.7681776     46936.3922453
   64  107      -571.8515501     47082.3088729
   64  108      -428.1292472     47226.0311757
   64  109      -286.7567224     47367.4037005
   64  110      -148.1238985     47506.0365244
   64  111       -13.1777734     47640.9826495
   65    0    -41500.1845766      6153.9758464
   65    1    -40652.8380802      7001.3223428
   65    2    -39821.6174723      7832.5429506
   65    3    -39006.1541554      8648.0062675
   65    4    -38206.0897303      9448.0706926
   65    5    -37421.0759367     10233.0844863
   65    6    -36650.7745269     11003.3858960
   65    7    -35894.8570878     11759.3033352
   65    8    -35153.0048188     12501.1556042
   65    9    -34424.9082786     13229.2521443
   65   10    -33710.2671076     13943.8933154
   65   11    -33008.7897324     14645.3706905
   65   12    -32320.1930613     15333.9673617
   65   13    -31644.2021724     16009.9582505
   65   14    -30980.5500022     16673.6104207
   65   15    -30328.9770348     17325.1833881
   65   16    -29689.2309968     17964.9294261
   65   17    -29061.0665595     18593.0938634
   65   18    -28444.2450494     19209.9153736
   65   19    -27838.5341690     19815.6262540
   65   20    -27243.7077283     20410.4526946
   65   21    -26659.5453883     20994.6150346
   65   22    -26085.8324153     21568.3280076
   65   23    -25522.3594479     22131.8009751
   65   24    -24968.9222753     22685.2381477
   65   25    -24425.3216277     23228.8387952
   65   26    -23891.3629776     23762.7974453
   65   27    -23366.8563523     24287.3040707
   65   28    -22851.6161567     24802.5442662
   65   29    -22345.4610070     25308.6994160
   65   30    -21848.2135729     25805.9468500
   65   31    -21359.7004304     26294.4599926
   65   32    -20879.7519216     26774.4085013
   65   33    -20408.2020245     27245.9583985
   65   34    -19944.8882289     27709.2721941
   65   35    -19489.6514206     28164.5090024
   65   36    -19042.3357722     28611.8246508
   65   37    -18602.7886397     29051.3717833
   65   38    -18170.8604658     29483.2999571
   65   39    -17746.4046883     29907.7557346
   65   40    -17329.2776534     30324.8827696
   65   41    -16919.3385345     30734.8218884
   65   42    -16516.4492549     31137.7111680
   65   43    -16120.4744149     31533.6860081
   65   44    -15731.2812224     31922.8792006
   65   45    -15348.7394277     32305.4209952
   65   46    -14972.7212612     32681.4391618
   65   47    -14603.1013739     33051.0590490
   65   48    -14239.7567816     33414.4036413
   65   49    -13882.5668111     33771.5936119
   65   50    -13531.4130488     34122.7473742
   65   51    -13186.1792923     34467.9811307
   65   52    -12846.7515036     34807.4089194
   65   53    -12513.0177642     35141.1426587
   65   54    -12184.8682327     35469.2921902
   65   55    -11862.1951033     35791.9653196
   65   56    -11544.8925667     36109.2678563
   65   57    -11232.8567720     36421.3036509
   65   58    -10925.9857904     36728.1746325
   65   59    -10624.1795800     37029.9808430
   65   60    -10327.3399516     37326.8204713
   65   61    -10035.3705367     37618.7898862
   65   62     -9748.1767553     37905.9836677
   65   63     -9465.6657854     38188.4946375
   65   64     -9187.7465340     38466.4138889
   65   65     -8914.3296078     38739.8308152
   65   66     -8645.3272857     39008.8331372
   65   67     -8380.6534923     39273.5069306
   65   68     -8120.2237712     39533.9366517
   65   69     -7863.9552600     39790.2051629
   65   70     -7611.7666656     40042.3937574
   65   71     -7363.5782402     40290.5821827
   65   72     -7119.3117583     40534.8486646
   65   73     -6878.8904939     40775.2699291
   65   74     -6642.2391983     41011.9212246
   65   75     -6409.2840793     41244.8763436
   65   76     -6179.9527801     41474.2076429
   65   77     -5954.1743589     41699.9860640
   65   78     -5731.8792701     41922.2811529
   65   79     -5512.9993446     42141.1610783
   65   80     -5297.4677723     42356.6926507
   65   81     -5085.2190840     42568.9413389
   65   82     -4876.1891350     42777.9712880
   65   83     -4670.3150889     42983.8453341
   65   84     -4467.5354029     43186.6250201
   65   85     -4267.7898135     43386.3706094
   65   86     -4071.0193243     43583.1410986
   65   87     -3877.1661945     43776.9942284
   65   88     -3686.1739295     43967.9864934
   65   89     -3497.9872743     44156.1731486
   65   90     -3312.5522086     44341.6082144
   65   91     -3129.8159466     44524.3444764
   65   92     -2949.7269408     44704.4334822
   65   93     -2772.2348921     44881.9255309
   65   94     -2597.2907680     45056.8696549
   65   95     -2424.8468323     45229.3135907
   65   96     -2254.8566889     45399.3037340
   65   97     -2087.2753491     45566.8850739
   65   98     -1922.0593279     45732.1010950
   65   99     -1759.1667882     45894.9936347
   65  100     -1598.5577530     46055.6026700
   65  101     -1440.1944286     46213.9659943
   65  102     -1284.0417078     46370.1187152
   65  103     -1130.0679829     46524.0924400
   65  104      -978.2465356     46675.9138873
   65  105      -828.5580855     46825.6023375
   65  106      -680.9959133     46973.1645096
   65  107      -535.5772067     47118.5832162
   65  108      -392.3700705     47261.7903524
   65  109      -251.5593825     47402.6010405
   65  110      -113.6044842     47540.5559388
   66    0    -41319.1888259      6334.9715971
   66    1    -40474.7860302      7179.3743928
   66    2    -39646.4567026      8007.7037204
   66    3    -38833.8329982      8820.3274248
   66    4    -38036.5573320      9617.6030909
   66    5    -37254.2823054     10399.8781175
   66    6    -36486.6705680     11167.4898549
   66    7    -35733.3946281     11920.7657948
   66    8    -34994.1366224     12660.0238006
   66    9    -34268.5880540     13385.5723689
   66   10    -33556.4495084     14097.7109145
   66   11    -32857.4303526     14796.7300703
   66   12    -32171.2484255     15482.9119974
   66   13    -31497.6297228     16156.5307002
   66   14    -30836.3080817     16817.8523413
   66   15    -30187.0248686     17467.1355543
   66   16    -29549.5286723     18104.6317507
   66   17    -28923.5750040     18730.5854190
   66   18    -28308.9260077     19345.2344152
   66   19    -27705.3501806     19948.8102424
   66   20    -27112.6221038     20541.5383192
   66   21    -26530.5221861     21123.6382368
   66   22    -25958.8364188     21695.3240041
   66   23    -25397.3561428     22256.8042801
   66   24    -24845.8778275     22808.2825954
   66   25    -24304.2028618     23349.9575612
   66   26    -23772.1373558     23882.0230671
   66   27    -23249.4919547     24404.6684682
   66   28    -22736.0816618     24918.0787611
   66   29    -22231.7256732     25422.4347498
   66   30    -21736.2472208     25917.9132022
   66   31    -21249.4734256     26404.6869974
   66   32    -20771.2351590     26882.9252640
   66   33    -20301.3669124     27352.7935105
   66   34    -19839.7066749     27814.4537481
   66   35    -19386.0958172     28268.0646057
   66   36    -18940.3789838     28713.7814391
   66   37    -18502.4039902     29151.7564327
   66   38    -18072.0217264     29582.1386965
   66   39    -17649.0860662     30005.0743567
   66   40    -17233.4537813     30420.7066416
   66   41    -16824.9844603     30829.1759626
   66   42    -16423.5404321     31230.6199908
   66   43    -16028.9866931     31625.1737298
   66   44    -15641.1908391     32012.9695838
   66   45    -15260.0229997     32394.1374233
   66   46    -14885.3557765     32768.8046464
   66   47    -14517.0641847     33137.0962382
   66   48    -14155.0255968     33499.1348262
   66   49    -13799.1196894     33855.0407336
   66   50    -13449.2283925     34204.9320304
   66   51    -13105.2358411     34548.9245819
   66   52    -12767.0283282     34887.1320947
   66   53    -12434.4942613     35219.6661617
   66   54    -12107.5241188     35546.6363041
   66   55    -11786.0104102     35868.1500127
   66   56    -11469.8476361     36184.3127868
   66   57    -11158.9322509     36495.2281720
   66   58    -10853.1626264     36800.9977965
   66   59    -10552.4390168     37101.7214061
   66   60    -10256.6635251     37397.4968979
   66   61     -9965.7400704     37688.4203525
   66   62     -9679.5743567     37974.5860662
   66   63     -9398.0738423     38256.0865807
   66   64     -9121.1477103     38533.0127126
   66   65     -8848.7068405     38805.4535824
   66   66     -8580.6637814     39073.4966415
   66   67     -8316.9327235     39337.2276994
   66   68     -8057.4294735     39596.7309494
   66   69     -7802.0714288     39852.0889941
   66   70     -7550.7775531     40103.3828698
   66   71     -7303.4683528     40350.6920702
   66   72     -7060.0658532     40594.0945697
   66   73     -6820.4935768     40833.6668461
   66   74     -6584.6765208     41069.4839021
   66   75     -6352.5411361     41301.6192868
   66   76     -6124.0153066     41530.1451164
   66   77     -5899.0283289     41755.1320940
   66   78     -5677.5108934     41976.6495296
   66   79     -5459.3950650     42194.7653580
   66   80     -5244.6142651     42409.5461578
   66   81     -5033.1032546     42621.0571683
   66   82     -4824.7981165     42829.3623064
   66   83     -4619.6362408     43034.5241822
   66   84     -4417.5563091     43236.6041139
   66   85     -4218.4982814     43435.6621415
   66   86     -4022.4033833     43631.7570396
   66   87     -3829.2140954     43824.9463276
   66   88     -3638.8741439     44015.2862791
   66   89     -3451.3284944     44202.8319285
   66   90     -3266.5233481     44387.6370748
   66   91     -3084.4061418     44569.7542811
   66   92     -2904.9255528     44749.2348701
   66   93     -2728.0315104     44926.1289125
   66   94     -2553.6752160     45100.4852069
   66   95     -2381.8091747     45272.3512483
   66   96     -2212.3872433     45441.7731796
   66   97     -2045.3647019     45608.7957210
   66   98     -1880.6983577     45773.4620653
   66   99     -1718.3466994     45935.8137236
   66  100     -1558.2701269     46095.8902961
   66  101     -1400.4313007     46253.7291222
   66  102     -1244.7956901     46409.3647328
   66  103     -1091.3324675     46562.8279554
   66  104      -940.0160538     46714.1443691
   66  105      -790.8289983     46863.3314247
   66  106      -643.7678754     47010.3925476
   66  107      -498.8565585     47155.3038645
   66  108      -356.1780997     47297.9823232
   66  109      -215.9523970     47438.2080260
   66  110       -78.7215589     47575.4388640
   67    0    -41135.9540192      6518.2064038
   67    1    -40294.5335112      7359.6269118
   67    2    -39469.1332363      8185.0271866
   67    3    -38659.3861257      8994.7742973
   67    4    -37864.9354313      9789.2249916
   67    5    -37085.4346388     10568.7257841
   67    6    -36320.5473168     11333.6131061
   67    7    -35569.9469166     12084.2135064
   67    8    -34833.3165323     12820.8438906
   67    9    -34110.3486315     13543.8117915
   67   10    -33400.7447635     14253.4156594
   67   11    -32704.2152540     14949.9451690
   67   12    -32020.4788896     15633.6815334
   67   13    -31349.2625999     16304.8978230
   67   14    -30690.3011391     16963.8592839
   67   15    -30043.3367709     17610.8236521
   67   16    -29408.1189600     18246.0414629
   67   17    -28784.4040717     18869.7563512
   67   18    -28171.9550806     19482.2053424
   67   19    -27570.5412905     20083.6191325
   67   20    -26979.9380657     20674.2223572
   67   21    -26399.9265744     21254.2338485
   67   22    -25830.2935435     21823.8668795
   67   23    -25270.8310265     22383.3293965
   67   24    -24721.3361829     22932.8242400
   67   25    -24181.6110698     23472.5493532
   67   26    -23651.4624444     24002.6979786
   67   27    -23130.7015782     24523.4588447
   67   28    -22619.1440816     25035.0163413
   67   29    -22116.6097386     25537.5506843
   67   30    -21622.9223512     26031.2380717
   67   31    -21137.9095933     26516.2508297
   67   32    -20661.4028725     26992.7575505
   67   33    -20193.2372011     27460.9232219
   67   34    -19733.2510739     27920.9093490
   67   35    -19281.2863538     28372.8740691
   67   36    -18837.1881634     28816.9722595
   67   37    -18400.8047839     29253.3556390
   67   38    -17971.9875589     29682.1728640
   67   39    -17550.5908044     30103.5696185
   67   40    -17136.4717233     30517.6886997
   67   41    -16729.4903250     30924.6700980
   67   42    -16329.5093495     31324.6510734
   67   43    -15936.3941953     31717.7662277
   67   44    -15550.0128508     32104.1475721
   67   45    -15170.2358304     32483.9245925
   67   46    -14796.9361123     32857.2243107
   67   47    -14429.9890804     33224.1713425
   67   48    -14069.2724692     33584.8879538
   67   49    -13714.6663100     33939.4941130
   67   50    -13366.0528810     34288.1075419
   67   51    -13023.3166591     34630.8437638
   67   52    -12686.3442734     34967.8161495
   67   53    -12355.0244613     35299.1359617
   67   54    -12029.2480261     35624.9123968
   67   55    -11708.9077966     35945.2526264
   67   56    -11393.8985877     36260.2618353
   67   57    -11084.1171633     36570.0432596
   67   58    -10779.4622001     36874.6982228
   67   59    -10479.8342527     37174.3261702
   67   60    -10185.1357200     37469.0247029
   67   61     -9895.2708133     37758.8896097
   67   62     -9610.1455242     38044.0148988
   67   63     -9329.6675952     38324.4928278
   67   64     -9053.7464898     38600.4139332
   67   65     -8782.2933644     38871.8670585
   67   66     -8515.2210410     39138.9393820
   67   67     -8252.4439799     39401.7164431
   67   68     -7993.8782545     39660.2821685
   67   69     -7739.4415258     39914.7188972
   67   70     -7489.0530180     40165.1074049
   67   71     -7242.6334950     40411.5269279
   67   72     -7000.1052371     40654.0551859
   67   73     -6761.3920184     40892.7684045
   67   74     -6526.4190856     41127.7413373
   67   75     -6295.1131363     41359.0472867
   67   76     -6067.4022984     41586.7581245
   67   77     -5843.2161106     41810.9443123
   67   78     -5622.4855027     42031.6749203
   67   79     -5405.1427768     42249.0176462
   67   80     -5191.1215896     42463.0388334
   67   81     -4980.3569349     42673.8034880
   67   82     -4772.7851273     42881.3752956
   67   83     -4568.3437861     43085.8166368
   67   84     -4366.9718212     43287.1886017
   67   85     -4168.6094192     43485.5510038
   67   86     -3973.1980311     43680.9623918
   67   87     -3780.6803624     43873.4800606
   67   88     -3591.0003637     44063.1600593
   67   89     -3404.1032249     44250.0571980
   67   90     -3219.9353724     44434.2250506
   67   91     -3038.4444693     44615.7159536
   67   92     -2859.5794222     44794.5810007
   67   93     -2683.2903932     44970.8700297
   67   94     -2509.5288225     45144.6316005
   67   95     -2338.2474624     45315.9129606
   67   96     -2169.4004292     45484.7599938
   67   97     -2002.9432797     45651.2171433
   67   98     -1838.8331234     45815.3272996
   67   99     -1677.0287883     45977.1316346
   67  100     -1517.4910691     46136.6693538
   67  101     -1360.1831066     46293.9773164
   67  102     -1205.0709862     46449.0894367
   67  103     -1052.1247252     46602.0356978
   67  104      -901.3199983     46752.8404246
   67  105      -752.6414096     46901.5190133
   67  106      -606.0893170     47048.0711059
   67  107      -461.6954380     47192.4649849
   67  108      -319.5605933     47334.5998297
   67  109      -179.9464630     47474.2139600
   67  110       -43.4942356     47610.6661873
   68    0    -40950.5022215      6703.6582014
   68    1    -40112.1023005      7542.0581225
   68    2    -39289.6685635      8364.4918595
   68    3    -38482.8347412      9171.3256817
   68    4    -37691.2449465      9962.9154764
   68    5    -36914.5535721     10739.6068508
   68    6    -36152.4251278     11501.7352951
   68    7    -35404.5340295     12249.6263935
   68    8    -34670.5643496     12983.5960734
   68    9    -33950.2095397     13703.9508832
   68   10    -33243.1721325     14410.9882905
   68   11    -32549.1634300     15104.9969929
   68   12    -31867.9031844     15786.2572385
   68   13    -31199.1192758     16455.0411471
   68   14    -30542.5473908     17111.6130322
   68   15    -29897.9307054     17756.2297175
   68   16    -29265.0195751     18389.1408478
   68   17    -28643.5712324     19010.5891906
   68   18    -28033.3494954     19620.8109276
   68   19    -27434.1244873     20220.0359357
   68   20    -26845.6723673     20808.4880557
   68   21    -26267.7750739     21386.3853491
   68   22    -25700.2200806     21953.9403423
   68   23    -25142.8001639     22511.3602590
   68   24    -24595.3131834     23058.8472396
   68   25    -24057.5618735     23596.5985494
   68   26    -23529.3536478     24124.8067752
   68   27    -23010.5004128     24643.6600101
   68   28    -22500.8183944     25153.3420286
   68   29    -22000.1279725     25654.0324504
   68   30    -21508.2535271     26145.9068958
   68   31    -21025.0232924     26629.1371305
   68   32    -20550.2692198     27103.8912031
   68   33    -20083.8268494     27570.3335736
   68   34    -19625.5351887     28028.6252342
   68   35    -19175.2365991     28478.9238239
   68   36    -18732.7766880     28921.3837349
   68   37    -18298.0042087     29356.1562143
   68   38    -17870.7709643     29783.3894586
   68   39    -17450.9317190     30203.2287039
   68   40    -17038.3441128     30615.8163102
   68   41    -16632.8685816     31021.2918414
   68   42    -16234.3682822     31419.7921408
   68   43    -15842.7090201     31811.4514029
   68   44    -15457.7591823     32196.4012407
   68   45    -15079.3896727     32574.7707503
   68   46    -14707.4738512     32946.6865717
   68   47    -14341.8874760     33312.2729470
   68   48    -13982.5086478     33671.6517752
   68   49    -13629.2177577     34024.9426652
   68   50    -13281.8974370     34372.2629859
   68   51    -12940.4325090     34713.7279139
   68   52    -12604.7099434     35049.4504796
   68   53    -12274.6188122     35379.5416108
   68   54    -11950.0502479     35704.1101751
   68   55    -11630.8974030     36023.2630200
   68   56    -11317.0554111     36337.1050118
   68   57    -11008.4213500     36645.7390730
   68   58    -10704.8942052     36949.2662178
   68   59    -10406.3748358     37247.7855871
   68   60    -10112.7659411     37541.3944818
   68   61     -9823.9720280     37830.1883949
   68   62     -9539.8993804     38114.2610426
   68   63     -9260.4560285     38393.7043945
   68   64     -8985.5517201     38668.6087028
   68   65     -8715.0978924     38939.0625305
   68   66     -8449.0076443     39205.1527787
   68   67     -8187.1957098     39466.9647131
   68   68     -7929.5784329     39724.5819901
   68   69     -7676.0737417     39978.0866813
   68   70     -7426.6011247     40227.5592983
   68   71     -7181.0816068     40473.0788161
   68   72     -6939.4377267     40714.7226962
   68   73     -6701.5935143     40952.5669087
   68   74     -6467.4744687     41186.6859543
   68   75     -6237.0075379     41417.1528851
   68   76     -6010.1210975     41644.0393254
   68   77     -5786.7449315     41867.4154915
   68   78     -5566.8102124     42087.3502106
   68   79     -5350.2494832     42303.9109398
   68   80     -5136.9966391     42517.1637839
   68   81     -4926.9869105     42727.1735125
   68   82     -4720.1568465     42934.0035764
   68   83     -4516.4442996     43137.7161233
   68   84     -4315.7884109     43338.3720120
   68   85     -4118.1295971     43536.0308258
   68   86     -3923.4095385     43730.7508845
   68   87     -3731.5711684     43922.5892545
   68   88     -3542.5586656     44111.6017573
   68   89     -3356.3174481     44297.8429748
   68   90     -3172.7941710     44481.3662519
   68   91     -2991.9367281     44662.2236948
   68   92     -2813.6942591     44840.4661638
   68   93     -2638.0171639     45016.1432590
   68   94     -2464.8571266     45189.3032964
   68   95     -2294.1671525     45359.9932704
   68   96     -2125.9016245     45528.2587984
   68   97     -1960.0163846     45694.1440383
   68   98     -1796.4688553     45857.6915676
   68   99     -1635.2182182     46018.9422048
   68  100     -1476.2256823     46177.9347406
   68  101     -1319.4548975     46334.7055254
   68  102     -1164.8726099     46489.2878130
   68  103     -1012.4497548     46641.7106682
   68  104      -862.1633934     46791.9970296
   68  105      -714.0004496     46940.1599733
   68  106      -567.9656544     47086.1947686
   68  107      -424.0999764     47230.0604465
   68  108      -282.5254347     47371.6349883
   68  109      -143.5536796     47510.6067433
   68  110        -7.9451365     47646.2152864
   69    0    -40762.8557793      6891.3046437
   69    1    -39927.5144512      7726.6459717
   69    2    -39108.0844443      8546.0759786
   69    3    -38304.2003136      9349.9601094
   69    4    -37515.5070563     10138.6533667
   69    5    -36741.6599958     10912.5004272
   69    6    -35982.3246059     11671.8358170
   69    7    -35237.1762888     12416.9841341
   69    8    -34505.9001162     13148.2603067
   69    9    -33788.1905440     13865.9698790
   69   10    -33083.7511071     14570.4093159
   69   11    -32392.2941025     15261.8663204
   69   12    -31713.5402653     15940.6201577
   69   13    -31047.2184425     16606.9419804
   69   14    -30393.0652692     17261.0951537
   69   15    -29750.8248489     17903.3355740
   69   16    -29120.2484416     18533.9119813
   69   17    -28501.0941609     19153.0662620
   69   18    -27893.1266816     19761.0337414
   69   19    -27296.1169582     20358.0434647
   69   20    -26709.8419567     20944.3184662
   69   21    -26134.0843972     21520.0760257
   69   22    -25568.6325106     22085.5279123
   69   23    -25013.2798064     22640.8806165
   69   24    -24467.8248539     23186.3355690
   69   25    -23932.0710748     23722.0893481
   69   26    -23405.8265475     24248.3338754
   69   27    -22888.9038227     24765.2566002
   69   28    -22381.1197497     25273.0406733
   69   29    -21882.2953127     25771.8651102
   69   30    -21392.2554773     26261.9049456
   69   31    -20910.8290455     26743.3313775
   69   32    -20437.8485196     27216.3119034
   69   33    -19973.1499746     27681.0104484
   69   34    -19516.5729376     28137.5874853
   69   35    -19067.9602751     28586.2001479
   69   36    -18627.1580858     29027.0023372
   69   37    -18194.0156009     29460.1448220
   69   38    -17768.3850897     29885.7753332
   69   39    -17350.1217702     30304.0386528
   69   40    -16939.0837251     30715.0766979
   69   41    -16535.1318228     31119.0286001
   69   42    -16138.1296422     31516.0307808
   69   43    -15747.9434014     31906.2170215
   69   44    -15364.4418911     32289.7185319
   69   45    -14987.4964100     32666.6640130
   69   46    -14616.9807048     33037.1797181
   69   47    -14252.7709127     33401.3895103
   69   48    -13894.7455058     33759.4149171
   69   49    -13542.7852399     34111.3751831
   69   50    -13196.7731036     34457.3873193
   69   51    -12856.5942718     34797.5661512
   69   52    -12522.1360589     35132.0243640
   69   53    -12193.2878764     35460.8725465
   69   54    -11869.9411903     35784.2192327
   69   55    -11551.9894811     36102.1709419
   69   56    -11239.3282054     36414.8322175
   69   57    -10931.8547590     36722.3056639
   69   58    -10629.4684407     37024.6919823
   69   59    -10332.0704182     37322.0900048
   69   60    -10039.5636949     37614.5967281
   69   61     -9751.8530778     37902.3073451
   69   62     -9468.8451466     38185.3152764
   69   63     -9190.4482235     38463.7121995
   69   64     -8916.5723445     38737.5880785
   69   65     -8647.1292311     39007.0311918
   69   66     -8382.0322631     39272.1281598
   69   67     -8121.1964522     39532.9639707
   69   68     -7864.5384163     39789.6220066
   69   69     -7611.9763546     40042.1840683
   69   70     -7363.4300234     40290.7303996
   69   71     -7118.8207124     40535.3397105
   69   72     -6878.0712222     40776.0892008
   69   73     -6641.1058416     41013.0545814
   69   74     -6407.8503263     41246.3100966
   69   75     -6178.2318779     41475.9285451
   69   76     -5952.1791232     41701.9812997
   69   77     -5729.6220948     41924.5383281
   69   78     -5510.4922117     42143.6682113
   69   79     -5294.7222609     42359.4381621
   69   80     -5082.2463795     42571.9140434
   69   81     -4873.0000380     42781.1603850
   69   82     -4666.9200234     42987.2403996
   69   83     -4463.9444245     43190.2159984
   69   84     -4264.0126174     43390.1478055
   69   85     -4067.0652522     43587.0951708
   69   86     -3873.0442415     43781.1161815
   69   87     -3681.8927507     43972.2676723
   69   88     -3493.5551898     44160.6052331
   69   89     -3307.9772087     44346.1832142
   69   90     -3125.1056953     44529.0547277
   69   91     -2944.8887778     44709.2716451
   69   92     -2767.2758338     44886.8845892
   69   93     -2592.2175054     45061.9429176
   69   94     -2419.6657260     45234.4946969
   69   95     -2249.5737604     45404.5866625
   69   96     -2081.8962650     45572.2641580
   69   97     -1916.5893762     45737.5710468
   69   98     -1753.6108410     45900.5495820
   69   99     -1592.9202098     46061.2402131
   69  100     -1434.4791280     46219.6812950
   69  101     -1278.2517857     46375.9086372
   69  102     -1124.2056398     46529.9547832
   69  103      -972.3126269     46681.8477961
   69  104      -822.5513488     46831.6090741
   69  105      -674.9113643     46979.2490586
   69  106      -529.4024888     47124.7579341
   69  107      -386.0766588     47268.0837641
   69  108      -245.0812656     47409.0791574
   69  109      -106.7878723     47547.3725506
   70    0    -40573.0373179      7081.1231050
   70    1    -39740.7922901      7913.3681328
   70    2    -38924.4029074      8729.7575156
   70    3    -38123.5045741      9530.6558488
   70    4    -37337.7431968     10316.4172262
   70    5    -36566.7750531     11087.3853698
   70    6    -35810.2666039     11843.8938190
   70    7    -35067.8942597     12586.2661632
   70    8    -34339.3441129     13314.8163100
   70    9    -33624.3116438     14029.8487792
   70   10    -32922.5014090     14731.6590139
   70   11    -32233.6267190     15420.5337040
   70   12    -31557.4093090     16096.7511139
   70   13    -30893.5790100     16760.5814130
   70   14    -30241.8734210     17412.2870020
   70   15    -29602.0375880     18052.1228350
   70   16    -28973.8236901     18680.3367329
   70   17    -28356.9907355     19297.1696875
   70   18    -27751.3042681     19902.8561548
   70   19    -27156.5360867     20497.6243362
   70   20    -26572.4639753     21081.6964476
   70   21    -25998.8714470     21655.2889759
   70   22    -25435.5475004     22218.6129225
   70   23    -24882.2863885     22771.8740345
   70   24    -24338.8874000     23315.2730229
   70   25    -23805.1546530     23849.0057699
   70   26    -23280.8969000     24373.2635230
   70   27    -22765.9273441     24888.2330789
   70   28    -22260.0634665     25394.0969564
   70   29    -21763.1268637     25891.0335592
   70   30    -21274.9430945     26379.2173284
   70   31    -20795.3415361     26858.8188868
   70   32    -20324.1552491     27330.0051739
   70   33    -19861.2208501     27792.9395728
   70   34    -19406.3783929     28247.7820301
   70   35    -18959.4712552     28694.6891678
   70   36    -18520.3460335     29133.8143894
   70   37    -18088.8524436     29565.3079793
   70   38    -17664.8432264     29989.3171966
   70   39    -17248.1740597     30405.9863633
   70   40    -16838.7034750     30815.4569479
   70   41    -16436.2927786     31217.8676443
   70   42    -16040.8059769     31613.3544461
   70   43    -15652.1097061     32002.0507168
   70   44    -15270.0731657     32384.0872573
   70   45    -14894.5680545     32759.5923684
   70   46    -14525.4685112     33128.6919118
   70   47    -14162.6510565     33491.5093665
   70   48    -13805.9945393     33848.1658837
   70   49    -13455.3800842     34198.7803387
   70   50    -13110.6910427     34543.4693803
   70   51    -12771.8129450     34882.3474779
   70   52    -12438.6334557     35215.5269673
   70   53    -12111.0423294     35543.1180935
   70   54    -11788.9313704     35865.2290526
   70   55    -11472.1943915     36181.9660314
   70   56    -11160.7271768     36493.4332462
   70   57    -10854.4274440     36799.7329790
   70   58    -10553.1948094     37100.9656135
   70   59    -10256.9307536     37397.2296694
   70   60     -9965.5385881     37688.6218348
   70   61     -9678.9234240     37975.2369989
   70   62     -9396.9921408     38257.1682821
   70   63     -9119.6533566     38534.5070663
   70   64     -8846.8173994     38807.3430235
   70   65     -8578.3962789     39075.7641440
   70   66     -8314.3036598     39339.8567632
   70   67     -8054.4548348     39599.7055881
   70   68     -7798.7666998     39855.3937231
   70   69     -7547.1577286     40107.0026944
   70   70     -7299.5479488     40354.6124741
   70   71     -7055.8589189     40598.3015041
   70   72     -6816.0137046     40838.1467183
   70   73     -6579.9368576     41074.2235654
   70   74     -6347.5543933     41306.6060296
   70   75     -6118.7937706     41535.3666524
   70   76     -5893.5838709     41760.5765521
   70   77     -5671.8549788     41982.3054441
   70   78     -5453.5387633     42200.6216597
   70   79     -5238.5682587     42415.5921642
   70   80     -5026.8778476     42627.2825753
   70   81     -4818.4032437     42835.7571792
   70   82     -4613.0814756     43041.0789474
   70   83     -4410.8508717     43243.3095513
   70   84     -4211.6510462     43442.5093767
   70   85     -4015.4228863     43638.7375366
   70   86     -3822.1085406     43832.0518824
   70   87     -3631.6514095     44022.5090134
   70   88     -3443.9961385     44210.1642845
   70   89     -3259.0886127     44395.0718102
   70   90     -3076.8759567     44577.2844662
   70   91     -2897.3065376     44756.8538853
   70   92     -2720.3299749     44933.8304480
   70   93     -2545.8971583     45108.2632646
   70   94     -2373.9602758     45280.2001471
   70   95     -2204.4728580     45449.6875649
   70   96     -2037.3898427     45616.7705802
   70   97     -1872.6676702     45781.4927527
   70   98     -1710.2644244     45943.8959985
   70   99     -1550.1400413     46104.0203816
   70  100     -1392.2566260     46261.9037970
   70  101     -1236.5789444     46417.5814785
   70  102     -1083.0752197     46571.0852032
   70  103      -931.7184860     46722.4419370
   70  104      -782.4890652     46871.6713577
   70  105      -635.3795270     47018.7808960
   70  106      -490.4056360     47163.7547869
   70  107      -347.6323938     47306.5280291
   70  108      -207.2376524     47446.9227705
   70  109       -69.6650071     47584.4954158
   71    0    -40381.0697400      7273.0906830
   71    1    -39551.9584151      8102.2020078
   71    2    -38738.6462470      8915.5141760
   71    3    -37940.7695149      9713.3909080
   71    4    -37157.9750597     10496.1853632
   71    5    -36389.9201377     11264.2402852
   71    6    -35636.2722200     12017.8882029
   71    7    -34896.7087482     12757.4516747
   71    8    -34170.9168566     13483.2435664
   71    9    -33458.5930703     14195.5673526
   71   10    -32759.4429875     14894.7174355
   71   11    -32073.1809501     15580.9794728
   71   12    -31399.5297116     16254.6307114
   71   13    -30738.2201031     16915.9403198
   71   14    -30088.9907038     17565.1697191
   71   15    -29451.5875170     18202.5729059
   71   16    -28825.7636552     18828.3967678
   71   17    -28211.2790344     19442.8813885
   71   18    -27607.9000812     20046.2603418
   71   19    -27015.3994500     20638.7609729
   71   20    -26433.5557549     21220.6046680
   71   21    -25862.1533130     21792.0071100
   71   22    -25300.9819012     22353.1785218
   71   23    -24749.8365260     22904.3238969
   71   24    -24208.5172054     23445.6432176
   71   25    -23676.8287629     23977.3316601
   71   26    -23154.5806339     24499.5797891
   71   27    -22641.5866827     25012.5737403
   71   28    -22137.6650306     25516.4953923
   71   29    -21642.6378941     26011.5225288
   71   30    -21156.3314329     26497.8289900
   71   31    -20678.5756069     26975.5848160
   71   32    -20209.2040419     27444.9563811
   71   33    -19748.0539034     27906.1065196
   71   34    -19294.9657780     28359.1946450
   71   35    -18849.7835616     28804.3768613
   71   36    -18412.3543548     29241.8060681
   71   37    -17982.5283638     29671.6320591
   71   38    -17560.1588074     30094.0016156
   71   39    -17145.1018291     30509.0585938
   71   40    -16737.2164148     30916.9440082
   71   41    -16336.3643140     31317.7961089
   71   42    -15942.4099665     31711.7504564
   71   43    -15555.2204318     32098.9399912
   71   44    -15174.6653232     32479.4950997
   71   45    -14800.6167451     32853.5436778
   71   46    -14432.9492327     33221.2111902
   71   47    -14071.5396958     33582.6207271
   71   48    -13716.2673644     33937.8930586
   71   49    -13367.0137372     34287.1466858
   71   50    -13023.6625324     34630.4978905
   71   51    -12686.0996411     34968.0607818
   71   52    -12354.2130817     35299.9473412
   71   53    -12027.8929573     35626.2674656
   71   54    -11707.0314141     35947.1290088
   71   55    -11391.5226021     36262.6378209
   71   56    -11081.2626366     36572.8977863
   71   57    -10776.1495620     36878.0108610
   71   58    -10476.0833160     37178.0771069
   71   59    -10180.9656960     37473.1947269
   71   60     -9890.7003260     37763.4600969
   71   61     -9605.1926250     38048.9677980
   71   62     -9324.3497763     38329.8106467
   71   63     -9048.0806977     38606.0797252
   71   64     -8776.2960132     38877.8644097
   71   65     -8508.9080247     39145.2523982
   71   66     -8245.8306851     39408.3297378
   71   67     -7986.9795724     39667.1808506
   71   68     -7732.2718638     39921.8885591
   71   69     -7481.6263115     40172.5341114
   71   70     -7234.9632184     40419.1972046
   71   71     -6992.2044146     40661.9560083
   71   72     -6753.2732352     40900.8871877
   71   73     -6518.0944980     41136.0659250
   71   74     -6286.5944818     41367.5659412
   71   75     -6058.7009060     41595.4595170
   71   76     -5834.3429102     41819.8175127
   71   77     -5613.4510348     42040.7093882
   71   78     -5395.9572016     42258.2032213
   71   79     -5181.7946962     42472.3657268
   71   80     -4970.8981496     42683.2622733
   71   81     -4763.2035224     42890.9569005
   71   82     -4558.6480880     43095.5123350
   71   83     -4357.1704179     43296.9900051
   71   84     -4158.7103679     43495.4500550
   71   85     -3963.2090655     43690.9513574
   71   86     -3770.6088989     43883.5515241
   71   87     -3580.8535073     44073.3069157
   71   88     -3393.8877748     44260.2726482
   71   89     -3209.6578260     44444.5025970
   71   90     -3028.1110260     44626.0493970
   71   91     -2849.1959849     44804.9644380
   71   92     -2672.8625691     44981.2978539
   71   93     -2499.0619203     45155.0985027
   71   94     -2327.7464874     45326.4139356
   71   95     -2158.8700734     45495.2903496
   71   96     -1992.3879054     45661.7725175
   71   97     -1828.2567382     45825.9036847
   71   98     -1666.4350056     45987.7254174
   71   99     -1506.8830474     46147.2773755
   71  100     -1349.5634544     46304.5969685
   71  101     -1194.4416078     46459.7188151
   71  102     -1041.4865601     46612.6738628
   71  103      -890.6725530     46763.4878700
   71  104      -741.9818401     46912.1785828
   71  105      -595.4104534     47058.7499696
   71  106      -450.9811614     47203.1792615
   71  107      -308.7746011     47345.3858219
   71  108      -169.0052951     47485.1551279
   71  109       -32.2037297     47621.9566932
   72    0    -40186.9762223      7467.1842006
   72    1    -39361.0356934      8293.1247296
   72    2    -38550.8370210      9103.3234019
   72    3    -37756.0173863      9898.1430367
   72    4    -36976.2245897     10677.9358332
   72    5    -36211.1168911     11443.0435319
   72    6    -35460.3627957     12193.7976273
   72    7    -34723.6407986     12930.5196244
   72    8    -34000.6390978     13653.5213252
   72    9    -33291.0552842     14363.1051388
   72   10    -32594.5960165     15059.5644064
   72   11    -31910.9766874     15743.1837355
   72   12    -31239.9210858     16414.2393372
   72   13    -30581.1610598     17072.9993631
   72   14    -29934.4361846     17719.7242384
   72   15    -29299.4934357     18354.6669873
   72   16    -28676.0868731     18978.0735498
   72   17    -28063.9773346     19590.1830883
   72   18    -27462.9321415     20191.2282815
   72   19    -26872.7248166     20781.4356064
   72   20    -26293.1348153     21361.0256076
   72   21    -25723.9472698     21930.2131531
   72   22    -25164.9527459     22489.2076770
   72   23    -24615.9470136     23038.2134094
   72   24    -24076.7308294     23577.4295935
   72   25    -23547.1097318     24107.0506911
   72   26    -23026.8938480     24627.2665750
   72   27    -22515.8977116     25138.2627114
   72   28    -22013.9400922     25640.2203307
   72   29    -21520.8438343     26133.3165886
   72   30    -21036.4357060     26617.7247170
   72   31    -20560.5462571     27093.6141659
   72   32    -20093.0096858     27561.1507372
   72   33    -19633.6637132     28020.4967097
   72   34    -19182.3494655     28471.8109574
   72   35    -18738.9113634     28915.2490595
   72   36    -18303.1970175     29350.9634054
   72   37    -17875.0571307     29779.1032922
   72   38    -17454.3454056     30199.8150173
   72   39    -17040.9184573     30613.2419656
   72   40    -16634.6357317     31019.5246913
   72   41    -16235.3594272     31418.8009958
   72   42    -15842.9544221     31811.2060009
   72   43    -15457.2882046     32196.8722184
   72   44    -15078.2308074     32575.9296156
   72   45    -14705.6547449     32948.5056780
   72   46    -14339.4349545     33314.7254684
   72   47    -13979.4487395     33674.7116834
   72   48    -13625.5757159     34028.5847070
   72   49    -13277.6977613     34376.4626616
   72   50    -12935.6989656     34718.4614573
   72   51    -12599.4655849     35054.6948381
   72   52    -12268.8859961     35385.2744268
   72   53    -11943.8506550     35710.3097680
   72   54    -11624.2520545     36029.9083684
   72   55    -11309.9846857     36344.1757372
   72   56    -11000.9449998     36653.2154231
   72   57    -10697.0313717     36957.1290512
   72   58    -10398.1440648     37256.0163581
   72   59    -10104.1851975     37549.9752255
   72   60     -9815.0587101     37839.1017128
   72   61     -9530.6703336     38123.4900893
   72   62     -9250.9275591     38403.2328638
   72   63     -8975.7396082     38678.4208147
   72   64     -8705.0174044     38949.1430186
   72   65     -8438.6735455     39215.4868774
   72   66     -8176.6222769     39477.5381460
   72   67     -7918.7794651     39735.3809578
   72   68     -7665.0625728     39989.0978502
   72   69     -7415.3906339     40238.7697890
   72   70     -7169.6842302     40484.4761927
   72   71     -6927.8654675     40726.2949555
   72   72     -6689.8579534     40964.3024696
   72   73     -6455.5867753     41198.5736477
   72   74     -6224.9784790     41429.1819439
   72   75     -5997.9610482     41656.1993747
   72   76     -5774.4638840     41879.6965390
   72   77     -5554.4177856     42099.7426374
   72   78     -5337.7549316     42316.4054913
   72   79     -5124.4088619     42529.7515611
   72   80     -4914.3144597     42739.8459632
   72   81     -4707.4079355     42946.7524874
   72   82     -4503.6268111     43150.5336119
   72   83     -4302.9099044     43351.2505186
   72   84     -4105.1973163     43548.9631066
   72   85     -3910.4304182     43743.7300047
   72   86     -3718.5518410     43935.6085819
   72   87     -3529.5054666     44124.6549564
   72   88     -3343.2364214     44310.9240016
   72   89     -3159.6910732     44494.4693498
   72   90     -2978.8170317     44675.3433912
   72   91     -2800.5631544     44853.5972686
   72   92     -2624.8795589     45029.2808641
   72   93     -2451.7176447     45202.4427782
   72   94     -2281.0301273     45373.1302956
   72   95     -2112.7710891     45541.3893338
   72   96     -1946.8960555     45707.2643674
   72   97     -1783.3621062     45870.7983168
   72   98     -1622.1280395     46032.0323834
   72   99     -1463.1546190     46191.0058040
   72  100     -1306.4049496     46347.7554733
   72  101     -1151.8450717     46502.3153512
   72  102      -999.4449392     46654.7154837
   72  103      -849.1801286     46804.9802943
   72  104      -701.0350757     46953.1253472
   72  105      -555.0098201     47099.1506028
   72  106      -411.1354261     47243.0249968
   72  107      -269.5113212     47384.6491017
   72  108      -130.3962901     47523.7641329
   73    0    -39990.7802144      7663.3802085
   73    1    -39168.0472584      8486.1131646
   73    2    -38360.9980484      9293.1623745
   73    3    -37569.2706941     10084.8897288
   73    4    -36792.5139819     10861.6464410
   73    5    -36030.3872003     11623.7732227
   73    6    -35282.5599126     12371.6005103
   73    7    -34548.7116908     13105.4487321
   73    8    -33828.5318183     13825.6286046
   73    9    -33121.7189726     14532.4414504
   73   10    -32427.9808928     15226.1795301
   73   11    -31747.0340407     15907.1263822
   73   12    -31078.6032586     16575.5571644
   73   13    -30422.4214283     17231.7389946
   73   14    -29778.2291365     17875.9312864
   73   15    -29145.7743464     18508.3860766
   73   16    -28524.8120793     19129.3483436
   73   17    -27915.1041082     19739.0563147
   73   18    -27316.4186620     20337.7417609
   73   19    -26728.5301438     20925.6302791
   73   20    -26151.2188621     21502.9415608
   73   21    -25584.2707747     22069.8896482
   73   22    -25027.4772470     22626.6831760
   73   23    -24480.6348221     23173.5256008
   73   24    -23943.5450050     23710.6154179
   73   25    -23416.0140581     24238.1463649
   73   26    -22897.8528087     24756.3076142
   73   27    -22388.8764687     25265.2839542
   73   28    -21888.9044639     25765.2559591
   73   29    -21397.7602743     26256.4001487
   73   30    -20915.2712840     26738.8891389
   73   31    -20441.2686402     27212.8917828
   73   32    -19975.5871202     27678.5733027
   73   33    -19518.0650077     28136.0954152
   73   34    -19068.5439751     28585.6164478
   73   35    -18626.8689739     29027.2914490
   73   36    -18192.8881314     29461.2722915
   73   37    -17766.4526532     29887.7077698
   73   38    -17347.4167313     30306.7436916
   73   39    -16935.6374585     30718.5229644
   73   40    -16530.9747460     31123.1856769
   73   41    -16133.2912469     31520.8691761
   73   42    -15742.4522833     31911.7081397
   73   43    -15358.3257773     32295.8346456
   73   44    -14980.7821861     32673.3782368
   73   45    -14609.6944396     33044.4659833
   73   46    -14244.9378817     33409.2225412
   73   47    -13886.3902145     33767.7702084
   73   48    -13533.9314449     34120.2289780
   73   49    -13187.4438338     34466.7165892
   73   50    -12846.8118475     34807.3485755
   73   51    -12511.9221115     35142.2383114
   73   52    -12182.6633662     35471.4970567
   73   53    -11858.9264242     35795.2339988
   73   54    -11540.6041295     36113.5562935
   73   55    -11227.5913186     36426.5691044
   73   56    -10919.7847827     36734.3756403
   73   57    -10617.0832315     37037.0771915
   73   58    -10319.3872583     37334.7731647
   73   59    -10026.5993064     37627.5611165
   73   60     -9738.6236366     37915.5367863
   73   61     -9455.3662960     38198.7941270
   73   62     -9176.7350871     38477.4253359
   73   63     -8902.6395391     38751.5208838
   73   64     -8632.9908793     39021.1695437
   73   65     -8367.7020051     39286.4584178
   73   66     -8106.6874579     39547.4729650
   73   67     -7849.8633968     39804.2970262
   73   68     -7597.1475732     40057.0128497
   73   69     -7348.4593069     40305.7011160
   73   70     -7103.7194619     40550.4409611
   73   71     -6862.8504232     40791.3099997
   73   72     -6625.7760747     41028.3843482
   73   73     -6392.4217770     41261.7386459
   73   74     -6162.7143463     41491.4460766
   73   75     -5936.5820339     41717.5783890
   73   76     -5713.9545059     41940.2059170
   73   77     -5494.7628240     42159.3975989
   73   78     -5278.9394270     42375.2209960
   73   79     -5066.4181121     42587.7423108
   73   80     -4857.1340184     42797.0264045
   73   81     -4651.0236098     43003.1368131
   73   82     -4448.0246596     43206.1357633
   73   83     -4248.0762358     43406.0841872
   73   84     -4051.1186877     43603.0417353
   73   85     -3857.0936339     43797.0667891
   73   86     -3665.9439518     43988.2164711
   73   87     -3477.6137694     44176.5466535
   73   88     -3292.0484593     44362.1119636
   73   89     -3109.1946364     44544.9657866
   73   90     -2929.0001590     44725.1602640
   73   91     -2751.4141363     44902.7462866
   73   92     -2576.3869424     45077.7734806
   73   93     -2403.8702396     45250.2901833
   73   94     -2233.8170164     45420.3434066
   73   95     -2066.1816420     45587.9787809
   73   96     -1900.9199492     45753.2404737
   73   97     -1737.9893543     45916.1710687
   73   98     -1577.3490358     46076.8113871
   73   99     -1418.9602026     46235.2002203
   73  100     -1262.7865058     46391.3739171
   73  101     -1108.7946942     46545.3657288
   73  102      -956.9557048     46697.2047181
   73  103      -807.2465979     46846.9138251
   73  104      -659.6542888     46994.5061342
   73  105      -514.1834882     47139.9769348
   73  106      -370.8751439     47283.2852790
   73  107      -229.8513544     47424.3090685
   73  108       -91.4244642     47562.7359588
   74    0    -39792.5054355      7861.6549874
   74    1    -38973.0165081      8681.1439148
   74    2    -38169.1524069      9485.0080161
   74    3    -37380.5521976     10273.6082253
   74    4    -36606.8656795     11047.2947434
   74    5    -35847.7531952     11806.4072278
   74    6    -35102.8853908     12551.2750321
   74    7    -34371.9429383     13282.2174847
   74    8    -33654.6162288     13999.5441942
   74    9    -32950.6050470     14703.5553759
   74   10    -32259.6182327     15394.5421902
   74   11    -31581.3733355     16072.7870874
   74   12    -30915.5962685     16738.5641544
   74   13    -30262.0209644     17392.1394586
   74   14    -29620.3890369     18033.7713860
   74   15    -28990.4494517     18663.7109713
   74   16    -28371.9582059     19282.2022170
   74   17    -27764.6780207     19889.4824022
   74   18    -27168.3780455     20485.7823775
   74   19    -26582.8335757     21071.3268473
   74   20    -26007.8257839     21646.3346390
   74   21    -25443.1414649     22211.0189580
   74   22    -24888.5727936     22765.5876294
   74   23    -24343.9170964     23310.2433265
   74   24    -23808.9766360     23845.1837869
   74   25    -23283.5584076     24370.6020153
   74   26    -22767.4739478     24886.6864751
   74   27    -22260.5391544     25393.6212685
   74   28    -21762.5741177     25891.5863053
   74   29    -21273.4029610     26380.7574620
   74   30    -20792.8536918     26861.3067312
   74   31    -20320.7580616     27333.4023614
   74   32    -19856.9514341     27797.2089888
   74   33    -19401.2726621     28252.8877609
   74   34    -18953.5639706     28700.5964523
   74   35    -18513.6708487     29140.4895742
   74   36    -18081.4419462     29572.7184767
   74   37    -17656.7289774     29997.4314456
   74   38    -17239.3866300     30414.7737929
   74   39    -16829.2724796     30824.8879433
   74   40    -16426.2469088     31227.9135142
   74   41    -16030.1730305     31623.9873925
   74   42    -15640.9166161     32013.2438069
   74   43    -15258.3460270     32395.8143959
   74   44    -14882.3321498     32771.8282731
   74   45    -14512.7483348     33141.4120881
   74   46    -14149.4703378     33504.6900852
   74   47    -13792.3762642     33861.7841588
   74   48    -13441.3465165     34212.8139064
   74   49    -13096.2637438     34557.8966791
   74   50    -12757.0127934     34897.1476296
   74   51    -12423.4806649     35230.6797581
   74   52    -12095.5564662     35558.6039567
   74   53    -11773.1313714     35881.0290516
   74   54    -11456.0985799     36198.0618431
   74   55    -11144.3532779     36509.8071451
   74   56    -10837.7926008     36816.3678222
   74   57    -10536.3155973     37117.8448256
   74   58    -10239.8231947     37414.3372283
   74   59     -9948.2181653     37705.9422576
   74   60     -9661.4050944     37992.7553285
   74   61     -9379.2903489     38274.8700741
   74   62     -9101.7820470     38552.3783759
   74   63     -8828.7900294     38825.3703935
   74   64     -8560.2258307     39093.9345922
   74   65     -8296.0026520     39358.1577710
   74   66     -8036.0353343     39618.1250887
   74   67     -7780.2403329     39873.9200901
   74   68     -7528.5356920     40125.6247310
   74   69     -7280.8410205     40373.3194024
   74   70     -7037.0774684     40617.0829545
   74   71     -6797.1677037     40856.9927192
   74   72     -6561.0358898     41093.1245331
   74   73     -6328.6076643     41325.5527587
   74   74     -6099.8101171     41554.3503059
   74   75     -5874.5717706     41779.5886523
   74   76     -5652.8225596     42001.3378634
   74   77     -5434.4938115     42219.6666114
   74   78     -5219.5182285     42434.6421944
   74   79     -5007.8298692     42646.3305537
   74   80     -4799.3641314     42854.7962916
   74   81     -4594.0577359     43060.1026870
   74   82     -4391.8487110     43262.3117119
   74   83     -4192.6763782     43461.4840448
   74   84     -3996.4813386     43657.6790844
   74   85     -3803.2054616     43850.9549613
   74   86     -3612.7918747     44041.3685483
   74   87     -3425.1849554     44228.9754675
   74   88     -3240.3303265     44413.8300964
   74   89     -3058.1748537     44595.9855693
   74   90     -2878.6666483     44775.4937746
   74   91     -2701.7550759     44952.4053471
   74   92     -2527.3907715     45126.7696514
   74   93     -2355.5256665     45298.6347564
   74   94     -2186.1130284     45468.0473945
   74   95     -2019.1075215     45635.0529015
   74   96     -1854.4652953     45799.6951276
   74   97     -1692.1441156     45962.0163073
   74   98     -1532.1035580     46122.0568650
   74   99     -1374.3053003     46279.8551226
   74  100     -1218.7135755     46435.4468475
   74  101     -1065.2958961     46588.8645268
   74  102      -914.0242768     46740.1361461
   74  103      -764.8774350     46889.2829880
   74  104      -617.8451230     47036.3153000
   74  105      -472.9375327     47181.2228902
   74  106      -330.2074541     47323.9529689
   74  107      -189.8044349     47464.3559880
   74  108       -52.1058015     47602.0546214
   75    0    -39592.1758726      8061.9845504
   75    1    -38775.9671023      8878.1933207
   75    2    -37975.3234302      9678.8369927
   75    3    -37189.8849067     10464.2755162
   75    4    -36419.3023711     11234.8580518
   75    5    -35663.2372462     11990.9231767
   75    6    -34921.3612857     12732.7991372
   75    7    -34193.3562851     13460.8041379
   75    8    -33478.9137656     14175.2466573
   75    9    -32777.7346406     14876.4257823
   75   10    -32089.5288701     15564.6315528
   75   11    -31414.0151104     16240.1453125
   75   12    -30750.9203635     16903.2400595
   75   13    -30099.9796290     17554.1807939
   75   14    -29460.9355643     18193.2248586
   75   15    -28833.5381519     18820.6222710
   75   16    -28217.5443789     19436.6160440
   75   17    -27612.7179281     20041.4424948
   75   18    -27018.8288818     20635.3315411
   75   19    -26435.6534397     21218.5069833
   75   20    -25862.9736500     21791.1867729
   75   21    -25300.5771550     22353.5832680
   75   22    -24748.2569494     22905.9034736
   75   23    -24205.8111528     23448.3492701
   75   24    -23673.0427947     23981.1176282
   75   25    -23149.7596123     24504.4008106
   75   26    -22635.7738597     25018.3865633
   75   27    -22130.9021292     25523.2582937
   75   28    -21634.9651832     26019.1952397
   75   29    -21147.7877961     26506.3726268
   75   30    -20669.1986062     26984.9618168
   75   31    -20199.0299763     27455.1304467
   75   32    -19737.1178634     27917.0425595
   75   33    -19283.3016959     28370.8587271
   75   34    -18837.4242583     28816.7361646
   75   35    -18399.3315831     29254.8288398
   75   36    -17968.8728490     29685.2875739
   75   37    -17545.9002849     30108.2601381
   75   38    -17130.2690799     30523.8913431
   75   39    -16721.8372983     30932.3231246
   75   40    -16320.4657994     31333.6946235
   75   41    -15926.0181616     31728.1422614
   75   42    -15538.3606108     32115.7998122
   75   43    -15157.3619527     32496.7984703
   75   44    -14782.8935086     32871.2669144
   75   45    -14414.8290542     33239.3313687
   75   46    -14053.0447619     33601.1156610
   75   47    -13697.4191455     33956.7412774
   75   48    -13347.8330079     34306.3274150
   75   49    -13004.1693908     34649.9910322
   75   50    -12666.3135270     34987.8468959
   75   51    -12334.1527950     35320.0076280
   75   52    -12007.5766746     35646.5837484
   75   53    -11686.4767056     35967.6837173
   75   54    -11370.7464474     36283.4139756
   75   55    -11060.2814399     36593.8789830
   75   56    -10754.9791672     36899.1812558
   75   57    -10454.7390209     37199.4214020
   75   58    -10159.4622664     37494.6981565
   75   59     -9869.0520092     37785.1084137
   75   60     -9583.4131629     38070.7472600
   75   61     -9302.4524184     38351.7080045
   75   62     -9026.0782135     38628.0822095
   75   63     -8754.2007040     38899.9597190
   75   64     -8486.7317358     39167.4286871
   75   65     -8223.5848175     39430.5756055
   75   66     -7964.6750934     39689.4853295
   75   67     -7709.9193189     39944.2411040
   75   68     -7459.2358344     40194.9245886
   75   69     -7212.5445418     40441.6158812
   75   70     -6969.7668806     40684.3935423
   75   71     -6730.8258052     40923.3346178
   75   72     -6495.6457624     41158.5146606
   75   73     -6264.1526698     41390.0077531
   75   74     -6036.2738951     41617.8865278
   75   75     -5811.9382352     41842.2221878
   75   76     -5591.0758965     42063.0845265
   75   77     -5373.6184760     42280.5419469
   75   78     -5159.4989428     42494.6614801
   75   79     -4948.6516199     42705.5088031
   75   80     -4741.0121674     42913.1482555
   75   81     -4536.5175666     43117.6428563
   75   82     -4335.1061041     43319.0543189
   75   83     -4136.7173580     43517.4430649
   75   84     -3941.2921850     43712.8682379
   75   85     -3748.7727088     43905.3877141
   75   86     -3559.1023104     44095.0581125
   75   87     -3372.2256208     44281.9348021
   75   88     -3188.0885165     44466.0719065
   75   89     -3006.6381181     44647.5223049
   75   90     -2827.8227943     44826.3376286
   75   91     -2651.5921715     45002.5682515
   75   92     -2477.8971512     45176.2632718
   75   93     -2306.6899392     45347.4704838
   75   94     -2137.9240893     45516.2363337
   75   95     -1971.5545688     45682.6058541
   75   96     -1807.5378548     45846.6225682
   75   97     -1645.8320758     46008.3283472
   75   98     -1486.3972228     46167.7632001
   75   99     -1329.1954695     46324.9649535
   75  100     -1174.1916694     46479.9687535
   75  101     -1021.3541627     46632.8062603
   75  102      -870.6561496     46783.5042733
   75  103      -722.0782102     46932.0822127
   75  104      -575.6133645     47078.5470585
   75  105      -431.2782807     47222.8821422
   75  106      -289.1400135     47365.0204095
   75  107      -149.3814519     47504.7789711
   75  108       -12.4589977     47641.7014253
   76    0    -39389.8157776      8264.3446454
   76    1    -38576.9229598      9077.2374631
   76    2    -37779.5347059      9874.6257171
   76    3    -36997.2920797     10656.8683432
   76    4    -36229.8469884     11424.3134346
   76    5    -35476.8619615     12177.2984615
   76    6    -34738.0098855     12916.1505375
   76    7    -34012.9737033     13641.1867196
   76    8    -33301.4460890     14352.7143340
   76    9    -32603.1291055     15051.0313174
   76   10    -31917.7338534     15736.4265695
   76   11    -31244.9801146     16409.1803083
   76   12    -30584.5959975     17069.5644254
   76   13    -29936.3175859     17717.8428370
   76   14    -29299.8885960     18354.2718269
   76   15    -28675.0600424     18979.1003806
   76   16    -28061.5899160     19592.5705069
   76   17    -27459.2428744     20194.9175485
   76   18    -26867.7899455     20786.3704775
   76   19    -26287.0082449     21367.1521781
   76   20    -25716.6807078     21937.4797151
   76   21    -25156.5958346     22497.5645884
   76   22    -24606.5474500     23047.6129730
   76   23    -24066.3344763     23587.8259466
   76   24    -23535.7607194     24118.3997036
   76   25    -23014.6346669     24639.5257561
   76   26    -22502.7692991     25151.3911238
   76   27    -21999.9819110     25654.1785119
   76   28    -21506.0939449     26148.0664780
   76   29    -21020.9308338     26633.2295892
   76   30    -20544.3218538     27109.8385692
   76   31    -20076.0999864     27578.0604366
   76   32    -19616.1017885     28038.0586344
   76   33    -19164.1672710     28489.9931519
   76   34    -18720.1397840     28934.0206390
   76   35    -18283.8659098     29370.2945132
   76   36    -17855.1953619     29798.9650611
   76   37    -17433.9808898     30220.1795331
   76   38    -17020.0781898     30634.0822331
   76   39    -16613.3458206     31040.8146023
   76   40    -16213.6451236     31440.5152994
   76   41    -15820.8401479     31833.3202751
   76   42    -15434.7975793     32219.3628436
   76   43    -15055.3866732     32598.7737498
   76   44    -14682.4791904     32971.6812325
   76   45    -14315.9493371     33338.2110859
   76   46    -13955.6737071     33698.4867158
   76   47    -13601.5312275     34052.6291955
   76   48    -13253.4031060     34400.7573169
   76   49    -12911.1727818     34742.9876411
   76   50    -12574.7258780     35079.4345449
   76   51    -12243.9501560     35410.2102669
   76   52    -11918.7354723     35735.4249507
   76   53    -11598.9737367     36055.1866862
   76   54    -11284.5588726     36369.6015504
   76   55    -10975.3867782     36678.7736447
   76   56    -10671.3552902     36982.8051327
   76   57    -10372.3641475     37281.7962754
   76   58    -10078.3149577     37575.8454653
   76   59     -9789.1111633     37865.0492597
   76   60     -9504.6580104     38149.5024125
   76   61     -9224.8625177     38429.2979052
   76   62     -8949.6334464     38704.5269765
   76   63     -8678.8812717     38975.2791513
   76   64     -8412.5181543     39241.6422686
   76   65     -8150.4579140     39503.7025090
   76   66     -7892.6160024     39761.5444205
   76   67     -7638.9094784     40015.2509445
   76   68     -7389.2569826     40264.9034404
   76   69     -7143.5787132     40510.5817098
   76   70     -6901.7964031     40752.3640199
   76   71     -6663.8332965     40990.3271264
   76   72     -6429.6141272     41224.5462958
   76   73     -6199.0650966     41455.0953264
   76   74     -5972.1138531     41682.0465698
   76   75     -5748.6894718     41905.4709512
   76   76     -5528.7224344     42125.4379885
   76   77     -5312.1446109     42342.0158120
   76   78     -5098.8892404     42555.2711826
   76   79     -4888.8909138     42765.2695091
   76   80     -4682.0855573     42972.0748656
   76   81     -4478.4104155     43175.7500074
   76   82     -4277.8040370     43376.3563859
   76   83     -4080.2062602     43573.9541627
   76   84     -3885.5582006     43768.6022223
   76   85     -3693.8022397     43960.3581832
   76   86     -3504.8820157     44149.2784072
   76   87     -3318.7424167     44335.4180062
   76   88     -3135.3295769     44518.8308461
   76   89     -2954.5908760     44699.5695470
   76   90     -2776.4749443     44877.6854787
   76   91     -2600.9316737     45053.2287492
   76   92     -2427.9122377     45226.2481852
   76   93     -2257.3691226     45396.7913003
   76   94     -2089.2561757     45564.9042473
   76   95     -1923.5286761     45730.6317469
   76   96     -1760.1434394     45894.0169835
   76   97     -1599.0589718     46055.1014511
   76   98     -1440.2357001     46213.9247229
   76   99     -1283.6363222     46370.5241007
   76  100     -1129.2263574     46524.9340655
   76  101      -976.9750447     46677.1853782
   76  102      -826.8568963     46827.3035266
   76  103      -678.8545982     46975.3058247
   76  104      -532.9649614     47121.1954615
   76  105      -389.2123589     47264.9480640
   76  106      -247.6811133     47406.4793096
   76  107      -108.5947291     47545.5656939
   77    0    -39185.4496653      8468.7107577
   77    1    -38375.9082566      9278.2521664
   77    2    -37581.8100725     10072.3503504
   77    3    -36802.7972203     10851.3632026
   77    4    -36038.5227031     11615.6377198
   77    5    -35288.6501843     12365.5102387
   77    6    -34552.8537086     13101.3067143
   77    7    -33830.8173906     13823.3430323
   77    8    -33122.2350797     14531.9253433
   77    9    -32426.8100102     15227.3504128
   77   10    -31744.2544432     15909.9059798
   77   11    -31074.2893052     16579.8711178
   77   12    -30416.6438288     17237.5165942
   77   13    -29771.0551986     17883.1052243
   77   14    -29137.2682055     18516.8922175
   77   15    -28515.0349109     19139.1255120
   77   16    -27904.1143236     19750.0460994
   77   17    -27304.2720890     20349.8883339
   77   18    -26715.2801930     20938.8802299
   77   19    -26136.9166790     21517.2437439
   77   20    -25568.9653802     22085.1950427
   77   21    -25011.2156657     22642.9447572
   77   22    -24463.4622003     23190.6982227
   77   23    -23925.5047186     23728.6557044
   77   24    -23397.1478117     24257.0126112
   77   25    -22878.2007268     24775.9596961
   77   26    -22368.4771788     25285.6832442
   77   27    -21867.7951730     25786.3652500
   77   28    -21375.9768396     26278.1835833
   77   29    -20892.8482775     26761.3121454
   77   30    -20418.2394083     27235.9210147
   77   31    -19951.9838386     27702.1765843
   77   32    -19493.9187324     28160.2416906
   77   33    -19043.8846890     28610.2757339
   77   34    -18601.7256310     29052.4347920
   77   35    -18167.2886964     29486.8717265
   77   36    -17740.4241397     29913.7362833
   77   37    -17320.9852368     30333.1751861
   77   38    -16908.8281969     30745.3322261
   77   39    -16503.8120784     31150.3483445
   77   40    -16105.7987106     31548.3617124
   77   41    -15714.6526186     31939.5078044
   77   42    -15330.2409534     32323.9194696
   77   43    -14952.4334248     32701.7269981
   77   44    -14581.1022386     33073.0581843
   77   45    -14216.1220363     33438.0383867
   77   46    -13857.3698379     33796.7905850
   77   47    -13504.7249884     34149.4354345
   77   48    -13158.0691054     34496.0913175
   77   49    -12817.2860300     34836.8743929
   77   50    -12482.2617800     35171.8986430
   77   51    -12152.8845043     35501.2759187
   77   52    -11829.0444404     35825.1159826
   77   53    -11510.6338726     36143.5265504
   77   54    -11197.5470925     36456.6133304
   77   55    -10889.6803610     36764.4800619
   77   56    -10586.9318714     37067.2285515
   77   57    -10289.2017141     37364.9587089
   77   58     -9996.3918427     37657.7685803
   77   59     -9708.4060410     37945.7543819
   77   60     -9425.1498917     38229.0105312
   77   61     -9146.5307450     38507.6296779
   77   62     -8872.4576896     38781.7027334
   77   63     -8602.8415234     39051.3188995
   77   64     -8337.5947264     39316.5656965
   77   65     -8076.6314329     39577.5289900
   77   66     -7819.8674059     39834.2930170
   77   67     -7567.2200113     40086.9404116
   77   68     -7318.6081933     40335.5522296
   77   69     -7073.9524506     40580.2079723
   77   70     -6833.1748127     40820.9856103
   77   71     -6596.1988174     41057.9616056
   77   72     -6362.9494887     41291.2109342
   77   73     -6133.3533155     41520.8071074
   77   74     -5907.3382306     41746.8221923
   77   75     -5684.8335905     41969.3268324
   77   76     -5465.7701559     42188.3902670
   77   77     -5250.0800728     42404.0803502
   77   78     -5037.6968540     42616.4635689
   77   79     -4828.5553620     42825.6050610
   77   80     -4622.5917918     43031.5686312
   77   81     -4419.7436553     43234.4167676
   77   82     -4219.9497664     43434.2106565
   77   83     -4023.1502271     43631.0101958
   77   84     -3829.2864153     43824.8740077
   77   85     -3638.3009737     44015.8594492
   77   86     -3450.1378016     44204.0226213
   77   87     -3264.7420479     44389.4183750
   77   88     -3082.0601083     44572.1003146
   77   89     -2902.0396258     44752.1207971
   77   90     -2724.6294969     44929.5309260
   77   91     -2549.7798840     45104.3805389
   77   92     -2377.4422379     45276.7181851
   77   93     -2207.5693318     45446.5910912
   77   94     -2040.1153141     45614.0451089
   77   95     -1875.0357852     45779.1246377
   77   96     -1712.2879113     45941.8725116
   77   97     -1551.8305919     46102.3298310
   77   98     -1393.6247118     46260.5357112
   77   99     -1237.6335259     46416.5268971
   77  100     -1083.8232688     46570.3371542
   77  101      -932.1641606     46721.9962623
   77  102      -782.6321729     46871.5282500
   77  103      -635.2123886     47018.9480343
   77  104      -489.9060492     47164.2543737
   77  105      -346.7467552     47307.4136678
   77  106      -205.8398278     47448.3205951
   77  107       -67.4583820     47586.7020409
   78    0    -38979.1023105      8675.0581124
   78    1    -38172.9474226      9481.2130004
   78    2    -37382.1736173     10271.9868057
   78    3    -36606.4240753     11047.7363476
   78    4    -35845.3529249     11808.8074981
   78    5    -35098.6249904     12555.5354325
   78    6    -34365.9155011     13288.2449219
   78    7    -33646.9097672     14007.2506557
   78    8    -32941.3028367     14712.8575862
   78    9    -32248.7991368     15405.3612861
   78   10    -31569.1121093     16085.0483137
   78   11    -30901.9638442     16752.1965787
   78   12    -30247.0847164     17407.0757066
   78   13    -29604.2130278     18049.9473951
   78   14    -28973.0946597     18681.0657633
   78   15    -28353.4827351     19300.6776878
   78   16    -27745.1372944     19909.0231285
   78   17    -27147.8249842     20506.3354387
   78   18    -26561.3187604     21092.8416625
   78   19    -25985.3976060     21668.7628169
   78   20    -25419.8462632     22234.3141597
   78   21    -24864.4549802     22789.7054427
   78   22    -24319.0192720     23335.1411509
   78   23    -23783.3396949     23870.8207281
   78   24    -23257.2216344     24396.9387886
   78   25    -22740.4751057     24913.6853172
   78   26    -22232.9145665     25421.2458565
   78   27    -21734.3587407     25919.8016822
   78   28    -21244.6304540     26409.5299689
   78   29    -20763.5564786     26890.6039444
   78   30    -20290.9673882     27363.1930348
   78   31    -19826.6974221     27827.4630009
   78   32    -19370.5843573     28283.5760656
   78   33    -18922.4693889     28731.6910340
   78   34    -18482.1970175     29171.9634055
   78   35    -18049.6149433     29604.5454796
   78   36    -17624.5739676     30029.5864554
   78   37    -17206.9278986     30447.2325244
   78   38    -16796.5334638     30857.6269592
   78   39    -16393.2502273     31260.9101957
   78   40    -15996.9405112     31657.2199117
   78   41    -15607.4693224     32046.6911006
   78   42    -15224.7042818     32429.4561412
   78   43    -14848.5155592     32805.6448638
   78   44    -14478.7758099     33175.3846130
   78   45    -14115.3601157     33538.8003072
   78   46    -13758.1459280     33896.0144950
   78   47    -13407.0130141     34247.1474089
   78   48    -13061.8434061     34592.3170169
   78   49    -12722.5213518     34931.6390712
   78   50    -12388.9332680     35265.2271550
   78   51    -12060.9676958     35593.1927271
   78   52    -11738.5152580     35915.6451650
   78   53    -11421.4686176     36232.6918053
   78   54    -11109.7224390     36544.4379840
   78   55    -10803.1733495     36850.9870734
   78   56    -10501.7199035     37152.4405195
   78   57    -10205.2625468     37448.8978761
   78   58     -9913.7035834     37740.4568396
   78   59     -9626.9471423     38027.2132807
   78   60     -9344.8991464     38309.2612766
   78   61     -9067.4672816     38586.6931413
   78   62     -8794.5609679     38859.5994550
   78   63     -8526.0913302     39128.0690928
   78   64     -8261.9711708     39392.1892521
   78   65     -8002.1149430     39652.0454800
   78   66     -7746.4387243     39907.7216987
   78   67     -7494.8601916     40159.3002313
   78   68     -7247.2985966     40406.8618264
   78   69     -7003.6747416     40650.4856814
   78   70     -6763.9109565     40890.2494664
   78   71     -6527.9310764     41126.2293466
   78   72     -6295.6604190     41358.5000039
   78   73     -6067.0257642     41587.1346587
   78   74     -5841.9553326     41812.2050904
   78   75     -5620.3787656     42033.7816573
   78   76     -5402.2271063     42251.9333167
   78   77     -5187.4327801     42466.7276428
   78   78     -4975.9295773     42678.2308457
   78   79     -4767.6526348     42886.5077881
   78   80     -4562.5384203     43091.6220026
   78   81     -4360.5247163     43293.6357066
   78   82     -4161.5506053     43492.6098177
   78   83     -3965.5564564     43688.6039665
   78   84     -3772.4839134     43881.6765096
   78   85     -3582.2758841     44071.8845388
   78   86     -3394.8765322     44259.2838908
   78   87     -3210.2312713     44443.9291517
   78   88     -3028.2867626     44625.8736603
   78   89     -2848.9909169     44805.1695061
   78   90     -2672.2929011     44981.8675219
   78   91     -2498.1431534     45156.0172695
   78   92     -2326.4934075     45327.6670154
   78   93     -2157.2967305     45496.8636924
   78   94     -1990.5075798     45663.6528431
   78   95     -1826.0818871     45828.0785359
   78   96     -1663.9771818     45990.1832412
   78   97     -1504.1527745     46150.0076485
   78   98     -1346.5700321     46307.5903908
   78   99     -1191.1928029     46462.9676200
   78  100     -1037.9880933     46616.1723297
   78  101      -886.9271992     46767.2332237
   78  102      -737.9877243     46916.1726986
   78  103      -591.1574991     47063.0029239
   78  104      -446.4429823     47207.7174406
   78  105      -303.8888964     47350.2715265
   78  106      -163.6262028     47490.5342201
   78  107       -25.9887764     47628.1716465
   79    0    -38770.7987458      8883.3616772
   79    1    -37968.0651395      9686.0952835
   79    2    -37180.6496731     10473.5107499
   79    3    -36408.1966318     11245.9637912
   79    4    -35650.3612981     12003.7991248
   79    5    -34906.8096856     12747.3507373
   79    6    -34177.2182337     13476.9421892
   79    7    -33461.2734736     14192.8869494
   79    8    -32758.6716746     14895.4887483
   79    9    -32069.1184785     15585.0419445
   79   10    -31392.3285283     16261.8318947
   79   11    -30728.0250966     16926.1353264
   79   12    -30075.9397181     17578.2207049
   79   13    -29435.8118289     18218.3485940
   79   14    -28807.3884164     18846.7720066
   79   15    -28190.4236797     19463.7367432
   79   16    -27584.6787048     20069.4817181
   79   17    -26989.9211522     20664.2392707
   79   18    -26405.9249604     21248.2354626
   79   19    -25832.4700632     21821.6903597
   79   20    -25269.3421229     22384.8183000
   79   21    -24716.3322773     22937.8281457
   79   22    -24173.2369011     23480.9235219
   79   23    -23639.8573818     24014.3030411
   79   24    -23115.9999084     24538.1605146
   79   25    -22601.4752726     25052.6851504
   79   26    -22096.0986830     25558.0617400
   79   27    -21599.6895900     26054.4708329
   79   28    -21112.0715223     26542.0889006
   79   29    -20633.0719326     27021.0884903
   79   30    -20162.5220542     27491.6383688
   79   31    -19700.2567654     27953.9036576
   79   32    -19246.1144632     28408.0459597
   79   33    -18799.9369444     28854.2234785
   79   34    -18361.5692942     29292.5911288
   79   35    -17930.8597810     29723.3006419
   79   36    -17507.6597586     30146.5006643
   79   37    -17091.8235733     30562.3368496
   79   38    -16683.2084768     30970.9519461
   79   39    -16281.6745440     31372.4858790
   79   40    -15887.0845956     31767.0758274
   79   41    -15499.3041248     32154.8562981
   79   42    -15118.2012283     32535.9591946
   79   43    -14743.6465406     32910.5138824
   79   44    -14375.5131716     33278.6472514
   79   45    -14013.6766482     33640.4837748
   79   46    -13658.0148578     33996.1455652
   79   47    -13308.4079950     34345.7524279
   79   48    -12964.7385110     34689.4219119
   79   49    -12626.8910647     35027.2693583
   79   50    -12294.7524765     35359.4079464
   79   51    -11968.2116842     35685.9487387
   79   52    -11647.1597000     36007.0007229
   79   53    -11331.4895702     36322.6708527
   79   54    -11021.0963359     36633.0640870
   79   55    -10715.8769954     36938.2834275
   79   56    -10415.7304680     37238.4299549
   79   57    -10120.5575594     37533.6028636
   79   58     -9830.2609275     37823.8994954
   79   59     -9544.7450509     38109.4153721
   79   60     -9263.9161965     38390.2442265
   79   61     -8987.6823900     38666.4780330
   79   62     -8715.9533863     38938.2070367
   79   63     -8448.6406410     39205.5197820
   79   64     -8185.6572830     39468.5031399
   79   65     -7926.9180879     39727.2423351
   79   66     -7672.3394516     39981.8209713
   79   67     -7421.8393658     40232.3210571
   79   68     -7175.3373931     40478.8230299
   79   69     -6932.7546432     40721.4057798
   79   70     -6694.0137501     40960.1466729
   79   71     -6459.0388493     41195.1215737
   79   72     -6227.7555562     41426.4048667
   79   73     -6000.0909449     41654.0694780
   79   74     -5775.9735274     41878.1868956
   79   75     -5555.3332335     42098.8271894
   79   76     -5338.1013921     42316.0590309
   79   77     -5124.2107116     42529.9497113
   79   78     -4913.5952627     42740.5651602
   79   79     -4706.1904607     42947.9699622
   79   80     -4501.9330493     43152.2273737
   79   81     -4300.7610846     43353.3993383
   79   82     -4102.6139216     43551.5465014
   79   83     -3907.4321999     43746.7282230
   79   84     -3715.1578327     43939.0025902
   79   85     -3525.7339964     44128.4264265
   79   86     -3339.1051229     44315.0553001
   79   87     -3155.2168944     44498.9435285
   79   88     -2974.0162419     44680.1441811
   79   89     -2795.4513477     44858.7090752
   79   90     -2619.4716544     45034.6887685
   79   91     -2446.0278811     45208.1325418
   79   92     -2275.0720505     45379.0883725
   79   93     -2106.5575303     45547.6028926
   79   94     -1940.4390957     45713.7213273
   79   95     -1776.6730201     45877.4874028
   79   96     -1615.2172106     46038.9432123
   79   97     -1456.0314075     46198.1290154
   79   98     -1299.0774872     46355.0829358
   79   99     -1144.3199314     46509.8404915
   79  100      -991.7265827     46662.4338403
   79  101      -841.2699225     46812.8905004
   79  102      -692.9293915     46961.2310315
   79  103      -546.6959926     47107.4644304
   79  104      -402.5823751     47251.5780478
   79  105      -260.6467489     47393.5136740
   79  106      -121.0514970     47533.1089260
   80    0    -38560.5642584      9093.5961646
   80    1    -37761.2863379      9892.8740851
   80    2    -36977.2628160     10676.8976069
   80    3    -36208.1391143     11446.0213087
   80    4    -35453.5716995     12200.5887235
   80    5    -34713.2278024     12940.9326206
   80    6    -33986.7850993     13667.3753236
   80    7    -33273.9313673     14380.2290557
   80    8    -32574.3641203     15079.7963027
   80    9    -31887.7902365     15766.3701864
   80   10    -31213.9255806     16440.2348424
   80   11    -30552.4946267     17101.6657963
   80   12    -29903.2300872     17750.9303358
   80   13    -29265.8725491     18388.2878738
   80   14    -28640.1701213     19013.9903016
   80   15    -28025.8780940     19628.2823290
   80   16    -27422.7586120     20231.4018109
   80   17    -26830.5803629     20823.5800600
   80   18    -26249.1182797     21405.0421432
   80   19    -25678.1532589     21976.0071641
   80   20    -25117.4718933     22536.6885297
   80   21    -24566.8662205     23087.2942025
   80   22    -24026.1334850     23628.0269380
   80   23    -23495.0759146     24159.0845083
   80   24    -22973.5005104     24680.6599125
   80   25    -22461.2188494     25192.9415736
   80   26    -21958.0468990     25696.1135239
   80   27    -21463.8048441     26190.3555789
   80   28    -20978.3169234     26675.8434995
   80   29    -20501.4112778     27152.7491451
   80   30    -20032.9198068     27621.2406162
   80   31    -19572.6780345     28081.4823884
   80   32    -19120.5249846     28533.6354384
   80   33    -18676.3030618     28977.8573612
   80   34    -18239.8579419     29414.3024811
   80   35    -17811.0384676     29843.1219553
   80   36    -17389.6965512     30264.4638717
   80   37    -16975.6870826     30678.4733403
   80   38    -16568.8678432     31085.2925798
   80   39    -16169.0994242     31485.0609988
   80   40    -15776.2451501     31877.9152728
   80   41    -15390.1710061     32263.9894169
   80   42    -15010.7455693     32643.4148537
   80   43    -14637.8399438     33016.3204791
   80   44    -14271.3276995     33382.8327234
   80   45    -13911.0848131     33743.0756099
   80   46    -13556.9896126     34097.1708104
   80   47    -13208.9227247     34445.2376983
   80   48    -12866.7670241     34787.3933989
   80   49    -12530.4075854     35123.7528375
   80   50    -12199.7316374     35454.4287855
   80   51    -11874.6285185     35779.5319044
   80   52    -11554.9896350     36099.1707879
   80   53    -11240.7084207     36413.4520023
   80   54    -10931.6802976     36722.4801254
   80   55    -10627.8026390     37026.3577839
   80   56    -10328.9747336     37325.1856893
   80   57    -10035.0977507     37619.0626723
   80   58     -9746.0747065     37908.0857164
   80   59     -9461.8104327     38192.3499902
   80   60     -9182.2115446     38471.9488784
   80   61     -8907.1864113     38746.9740116
   80   62     -8636.6451267     39017.5152962
   80   63     -8370.4994808     39283.6609421
   80   64     -8108.6629329     39545.4974900
   80   65     -7851.0505845     39803.1098385
   80   66     -7597.5791539     40056.5812691
   80   67     -7348.1669509     40305.9934720
   80   68     -7102.7338529     40551.4265701
   80   69     -6861.2012805     40792.9591424
   80   70     -6623.4921753     41030.6682476
   80   71     -6389.5309771     41264.6294458
   80   72     -6159.2436023     41494.9168206
   80   73     -5932.5574227     41721.6030003
   80   74     -5709.4012450     41944.7591779
   80   75     -5489.7052913     42164.4551317
   80   76     -5273.4011792     42380.7592437
   80   77     -5060.4219040     42593.7385190
   80   78     -4850.7018201     42803.4586028
   80   79     -4644.1766245     43009.9837984
   80   80     -4440.7833401     43213.3770828
   80   81     -4240.4603007     43413.7001222
   80   82     -4043.1471367     43611.0132862
   80   83     -3848.7847619     43805.3756610
   80   84     -3657.3153624     43996.8450605
   80   85     -3468.6823869     44185.4780360
   80   86     -3282.8305393     44371.3298836
   80   87     -3099.7057743     44554.4546487
   80   88     -2919.2552965     44734.9051264
   80   89     -2741.4275648     44912.7328581
   80   90     -2566.1723020     45087.9881209
   80   91     -2393.4405135     45260.7199095
   80   92     -2223.1845172     45430.9759057
   80   93     -2055.3579893     45598.8024337
   80   94     -1889.9160312     45764.2443917
   80   95     -1726.8152701     45927.3451528
   80   96     -1566.0140055     46088.1464174
   80   97     -1407.4724285     46246.6879944
   80   98     -1251.1529548     46403.0074681
   80   99     -1097.0207454     46557.1396775
   80  100      -945.0445523     46709.1158707
   80  101      -795.1981702     46858.9622528
   80  102      -647.4631207     47006.6973023
   80  103      -501.8340986     47152.3263244
   80  104      -358.3311543     47295.8292686
   80  105      -217.0289461     47437.1314769
   80  106       -78.1284891     47576.0319339
   81    0    -38348.4243881      9305.7360349
   81    1    -37552.6361946     10101.5242284
   81    2    -36772.0378627     10882.1225603
   81    3    -36006.2759823     11647.8844406
   81    4    -35255.0082350     12399.1521879
   81    5    -34517.9030976     13136.2573254
   81    6    -33794.6395101     13859.5209128
   81    7    -33084.9065203     14569.2539026
   81    8    -32388.4029107     15265.7575123
   81    9    -31704.8368176     15949.3236053
   81   10    -31033.9253477     16620.2350753
   81   11    -30375.3941959     17278.7662271
   81   12    -29728.9772701     17925.1831528
   81   13    -29094.4163248     18559.7440982
   81   14    -28471.4606058     19182.6998172
   81   15    -27859.8665087     19794.2939142
   81   16    -27259.3972514     20394.7631716
   81   17    -26669.8225609     20984.3378621
   81   18    -26090.9183768     21563.2420461
   81   19    -25522.4665694     22131.6938535
   81   20    -24964.2546731     22689.9057498
   81   21    -24416.0756355     23238.0847875
   81   22    -23877.7275801     23776.4328428
   81   23    -23349.0135844     24305.1468385
   81   24    -22829.7414705     24824.4189525
   81   25    -22319.7236085     25334.4368145
   81   26    -21818.7767331     25835.3836898
   81   27    -21326.7217709     26327.4386520
   81   28    -20843.3836787     26810.7767442
   81   29    -20368.5912920     27285.5691309
   81   30    -19902.1771835     27751.9832394
   81   31    -19443.9775301     28210.1828928
   81   32    -18993.8319882     28660.3284347
   81   33    -18551.5835769     29102.5768460
   81   34    -18117.0785688     29537.0818542
   81   35    -17690.1663865     29963.9940364
   81   36    -17270.6995067     30383.4609162
   81   37    -16858.5333685     30795.6270544
   81   38    -16453.5262886     31200.6341344
   81   39    -16055.5393798     31598.6210432
   81   40    -15664.4364757     31989.7239472
   81   41    -15280.0840586     32374.0763644
   81   42    -14902.3511910     32751.8092319
   81   43    -14531.1094520     33123.0509709
   81   44    -14166.2328758     33487.9275471
   81   45    -13807.5978939     33846.5625291
   81   46    -13455.0832797     34199.0771432
   81   47    -13108.5700966     34545.5903263
   81   48    -12767.9416476     34886.2187754
   81   49    -12433.0834273     35221.0769956
   81   50    -12103.8830771     35550.2773458
   81   51    -11780.2303408     35873.9300822
   81   52    -11462.0170229     36192.1434000
   81   53    -11149.1369488     36505.0234741
   81   54    -10841.4859260     36812.6744970
   81   55    -10538.9617069     37115.1987161
   81   56    -10241.4639534     37412.6964695
   81   57     -9948.8942025     37705.2662204
   81   58     -9661.1558331     37993.0045899
   81   59     -9378.1540336     38276.0063893
   81   60     -9099.7957717     38554.3646512
   81   61     -8825.9897640     38828.1706590
   81   62     -8556.6464468     39097.5139761
   81   63     -8291.6779488     39362.4824742
   81   64     -8030.9980630     39623.1623599
   81   65     -7774.5222209     39879.6382020
   81   66     -7522.1674667     40131.9929562
   81   67     -7273.8524323     40380.3079907
   81   68     -7029.4973130     40624.6631100
   81   69     -6789.0238443     40865.1365786
   81   70     -6552.3552790     41101.8051440
   81   71     -6319.4163644     41334.7440585
   81   72     -6090.1333215     41564.0271014
   81   73     -5864.4338235     41789.7265995
   81   74     -5642.2469754     42011.9134475
   81   75     -5423.5032946     42230.6571284
   81   76     -5208.1346914     42446.0257316
   81   77     -4996.0744508     42658.0859722
   81   78     -4787.2572148     42866.9032082
   81   79     -4581.6189653     43072.5414577
   81   80     -4379.0970080     43275.0634149
   81   81     -4179.6299577     43474.5304652
   81   82     -3983.1577237     43671.0026993
   81   83     -3789.6214975     43864.5389254
   81   84     -3598.9637418     44055.1966811
   81   85     -3411.1281812     44243.0322417
   81   86     -3226.0597953     44428.1006276
   81   87     -3043.7048154     44610.4556075
   81   88     -2864.0107242     44790.1496987
   81   89     -2686.9262614     44967.2341616
   81   90     -2512.4014349     45141.7589880
   81   91     -2340.3875424     45313.7728805
   81   92     -2170.8372037     45483.3232192
   81   93     -2003.7044107     45650.4560123
   81   94     -1838.9446014     45815.2158216
   81   95     -1676.5147687     45977.6456543
   81   96     -1516.3736211     46137.7868018
   81   97     -1358.4818236     46295.6785994
   81   98     -1202.8023647     46451.3580582
   81   99     -1049.3011360     46604.8592869
   81  100      -897.9478833     46756.2125396
   81  101      -748.7178644     46905.4425586
   81  102      -601.5949752     47052.5654478
   81  103      -456.5782408     47197.5821822
   81  104      -313.6966262     47340.4637967
   81  105      -173.0449529     47481.1154701
   81  106       -34.8718737     47619.2885492
   82    0    -38134.4049241      9519.7554988
   82    1    -37342.1401299     10312.0202930
   82    2    -36564.9998672     11089.1605557
   82    3    -35802.6319273     11851.5284957
   82    4    -35054.6952375     12599.4651854
   82    5    -34320.8595495     13333.3008735
   82    6    -33600.8050946     14053.3553284
   82    7    -32894.2222164     14759.9382065
   82    8    -32200.8109896     15453.3494333
   82    9    -31520.2808309     16133.8795920
   82   10    -30852.3501094     16801.8103135
   82   11    -30196.7457598     17457.4146631
   82   12    -29553.2029033     18100.9575196
   82   13    -28921.4644783     18732.6959446
   82   14    -28301.2808834     19352.8795396
   82   15    -27692.4096338     19961.7507891
   82   16    -27094.6150337     20559.5453892
   82   17    -26507.6678626     21146.4925604
   82   18    -25931.3450785     21722.8153444
   82   19    -25365.4295367     22288.7308862
   82   20    -24809.7097238     22844.4506991
   82   21    -24263.9795072     23390.1809158
   82   22    -23728.0378992     23926.1225237
   82   23    -23201.6888360     24452.4715870
   82   24    -22684.7409689     24969.4194541
   82   25    -22177.0074699     25477.1529530
   82   26    -21678.3058487     25975.8545742
   82   27    -21188.4577811     26465.7026418
   82   28    -20707.2889490     26946.8714739
   82   29    -20234.6288900     27419.5315329
   82   30    -19770.3108567     27883.8495662
   82   31    -19314.1716851     28339.9887379
   82   32    -18866.0516707     28788.1087523
   82   33    -18425.7944533     29228.3659696
   82   34    -17993.2469082     29660.9135148
   82   35    -17568.2590439     30085.9013790
   82   36    -17150.6839070     30503.4765159
   82   37    -16740.3774916     30913.7829313
   82   38    -16337.1986548     31316.9617681
   82   39    -15941.0090367     31713.1513862
   82   40    -15551.6729852     32102.4874378
   82   41    -15169.0574844     32485.1029386
   82   42    -14793.0320877     32861.1283353
   82   43    -14423.4688538     33230.6915692
   82   44    -14060.2422862     33593.9181367
   82   45    -13703.2292759     33950.9311470
   82   46    -13352.3090466     34301.8513763
   82   47    -13007.3631027     34646.7973202
   82   48    -12668.2751800     34985.8852429
   82   49    -12334.9311980     35319.2292250
   82   50    -12007.2192148     35646.9412081
   82   51    -11685.0293839     35969.1310390
   82   52    -11368.2539126     36285.9065104
   82   53    -11056.7870220     36597.3734010
   82   54    -10750.5249090     36903.6355139
   82   55    -10449.3657095     37204.7947134
   82   56    -10153.2094629     37500.9509601
   82   57     -9861.9580778     37792.2023452
   82   58     -9575.5152993     38078.6451237
   82   59     -9293.7866772     38360.3737458
   82   60     -9016.6795351     38637.4808878
   82   61     -8744.1029409     38910.0574821
   82   62     -8475.9676776     39178.1927454
   82   63     -8212.1862157     39441.9742072
   82   64     -7952.6726863     39701.4877366
   82   65     -7697.3428544     39956.8175685
   82   66     -7446.1140937     40208.0463292
   82   67     -7198.9053617     40455.2550613
   82   68     -6955.6371757     40698.5232473
   82   69     -6716.2315894     40937.9288335
   82   70     -6480.6121702     41173.5482527
   82   71     -6248.7039769     41405.4564461
   82   72     -6020.4335383     41633.7268846
   82   73     -5795.7288326     41858.4315904
   82   74     -5574.5192664     42079.6411565
   82   75     -5356.7356561     42297.4247669
   82   76     -5142.3102079     42511.8502150
   82   77     -4931.1765003     42722.9839227
   82   78     -4723.2694659     42930.8909571
   82   79     -4518.5253751     43135.6350478
   82   80     -4316.8818200     43337.2786029
   82   81     -4118.2776996     43535.8827234
   82   82     -3922.6532056     43731.5072173
   82   83     -3729.9498111     43924.2106119
   82   84     -3540.1102586     44114.0501644
   82   85     -3353.0785524     44301.0818705
   82   86     -3168.7999519     44485.3604710
   82   87     -2987.2209688     44666.9394541
   82   88     -2808.2893683     44845.8710546
   82   89     -2631.9541755     45022.2062474
   82   90     -2458.1656890     45195.9947339
   82   91     -2286.8755043     45367.2849186
   82   92     -2118.0365500     45536.1238729
   82   93     -1951.6031422     45702.5572807
   82   94     -1787.5310657     45866.6293573
   82   95     -1625.7776925     46028.3827304
   82   96     -1466.3021585     46187.8582644
   82   97     -1309.0656275     46345.0947954
   82   98     -1154.0316986     46500.1287243
   82   99     -1001.1670524     46652.9933706
   82  100      -850.4425259     46803.7178971
   82  101      -701.8350167     46952.3254063
   82  102      -555.3311501     47098.8292728
   82  103      -410.9350726     47243.2253503
   82  104      -268.6865638     47385.4738592
   82  105      -128.7052767     47525.4551462
   83    0    -37918.5319026      9735.6285204
   83    1    -37129.8238048     10524.3366181
   83    2    -36356.1741185     11297.9863045
   83    3    -35597.2318697     12056.9285532
   83    4    -34852.6572632     12801.5031597
   83    5    -34122.1213549     13532.0390681
   83    6    -33405.3056947     14248.8547283
   83    7    -32701.9019479     14952.2584750
   83    8    -32011.6115051     15642.5489178
   83    9    -31334.1450854     16320.0153375
   83   10    -30669.2223409     16984.9380820
   83   11    -30016.5714652     17637.5889577
   83   12    -29375.9288106     18278.2316123
   83   13    -28747.0385159     18907.1219070
   83   14    -28129.6521476     19524.5082753
   83   15    -27523.5283552     20130.6320677
   83   16    -26928.4325425     20725.7278804
   83   17    -26344.1365539     21310.0238691
   83   18    -25770.4183778     21883.7420452
   83   19    -25207.0618655     22447.0985574
   83   20    -24653.8564662     23000.3039568
   83   21    -24110.5969770     23543.5634460
   83   22    -23577.0833086     24077.0771144
   83   23    -23053.1202644     24601.0401586
   83   24    -22538.5173339     25115.6430890
   83   25    -22033.0884989     25621.0719241
   83   26    -21536.6520515     26117.5083714
   83   27    -21049.0304247     26605.1299983
   83   28    -20570.0500325     27084.1103905
   83   29    -20099.5411213     27554.6193016
   83   30    -19637.3376306     28016.8227924
   83   31    -19183.2770616     28470.8833613
   83   32    -18737.2003557     28916.9600672
   83   33    -18298.9517791     29355.2086438
   83   34    -17868.3788158     29785.7816072
   83   35    -17445.3320660     30208.8283569
   83   36    -17029.6651519     30624.4952710
   83   37    -16621.2346280     31032.9257950
   83   38    -16219.8998973     31434.2605256
   83   39    -15825.5231324     31828.6372905
   83   40    -15437.9692005     32216.1912225
   83   41    -15057.1055929     32597.0548300
   83   42    -14682.8023587     32971.3580642
   83   43    -14314.9320411     33339.2283818
   83   44    -13953.3696178     33700.7908051
   83   45    -13597.9924439     34056.1679790
   83   46    -13248.6801980     34405.4802249
   83   47    -12905.3148303     34748.8455927
   83   48    -12567.7805138     35086.3799092
   83   49    -12235.9635971     35418.1968258
   83   50    -11909.7525598     35744.4078631
   83   51    -11589.0379693     36065.1224536
   83   52    -11273.7124398     36380.4479832
   83   53    -10963.6705924     36690.4898305
   83   54    -10658.8090179     36995.3514050
   83   55    -10359.0262394     37295.1341835
   83   56    -10064.2226779     37589.9377451
   83   57     -9774.3006177     37879.8598053
   83   58     -9489.1641743     38164.9962486
   83   59     -9208.7192626     38445.4411604
   83   60     -8932.8735661     38721.2868569
   83   61     -8661.5365077     38992.6239153
   83   62     -8394.6192209     39259.5412020
   83   63     -8132.0345223     39522.1259006
   83   64     -7873.6968843     39780.4635386
   83   65     -7619.5224092     40034.6380137
   83   66     -7369.4288040     40284.7316190
   83   67     -7123.3353554     40530.8250675
   83   68     -6881.1629064     40772.9975165
   83   69     -6642.8338324     41011.3265905
   83   70     -6408.2720191     41245.8884039
   83   71     -6177.4028400     41476.7575829
   83   72     -5950.1531357     41704.0072873
   83   73     -5726.4511923     41927.7092306
   83   74     -5506.2267222     42147.9337008
   83   75     -5289.4108435     42364.7495794
   83   76     -5075.9360623     42578.2243606
   83   77     -4865.7362536     42788.4241693
   83   78     -4658.7466445     42995.4137785
   83   79     -4454.9037971     43199.2566259
   83   80     -4254.1455932     43400.0148297
   83   81     -4056.4112195     43597.7492034
   83   82     -3861.6411541     43792.5192688
   83   83     -3669.7771544     43984.3832685
   83   84     -3480.7622471     44173.3981758
   83   85     -3294.5407198     44359.6197032
   83   86     -3111.0581153     44543.1023076
   83   87     -2930.2612302     44723.8991927
   83   88     -2752.0981164     44902.0623066
   83   89     -2576.5180892     45077.6423337
   83   90     -2403.4717435     45250.6886795
   83   91     -2232.9109786     45421.2494443
   83   92     -2064.7890392     45589.3713837
   83   93     -1899.0605746     45755.0998484
   83   94     -1735.6817272     45918.4786958
   83   95     -1574.6102630     46079.5501599
   83   96     -1415.8057647     46238.3546582
   83   97     -1259.2299235     46394.9304995
   83   98     -1104.8469909     46549.3134320
   83   99      -952.6245034     46701.5359196
   83  100      -802.5345025     46851.6259205
   83  101      -654.5557359     46999.6046870
   83  102      -508.6779914     47145.4824315
   83  103      -364.9115228     47289.2489001
   83  104      -223.3093186     47430.8511043
   83  105       -84.0217386     47570.1386843
   84    0    -37700.8316036      9953.3288194
   84    1    -36915.7131182     10738.4473048
   84    2    -36145.5861374     11508.5742856
   84    3    -35390.1009564     12264.0594665
   84    4    -34648.9190893     13005.2413337
   84    5    -33921.7129261     13732.4474969
   84    6    -33208.1653630     14445.9950599
   84    7    -32507.9694131     15146.1910098
   84    8    -31820.8278064     15833.3326165
   84    9    -31146.4525868     16507.7078361
   84   10    -30484.5647100     17169.5957130
   84   11    -29834.8936475     17819.2667755
   84   12    -29197.1770003     18456.9834227
   84   13    -28571.1601242     19083.0002988
   84   14    -27956.5957688     19697.5646541
   84   15    -27353.2437322     20300.9166907
   84   16    -26760.8705310     20893.2898919
   84   17    -26179.2490870     21474.9113359
   84   18    -25608.1584307     22046.0019922
   84   19    -25047.3834203     22606.7770026
   84   20    -24496.7144779     23157.4459451
   84   21    -23955.9473402     23698.2130827
   84   22    -23424.8828253     24229.2775976
   84   23    -22903.3266129     24750.8338100
   84   24    -22391.0890389     25263.0713840
   84   25    -21887.9849027     25766.1755202
   84   26    -21393.8332870     26260.3271359
   84   27    -20908.4573888     26745.7030341
   84   28    -20431.6843615     27222.4760614
   84   29    -19963.3451673     27690.8152556
   84   30    -19503.2744388     28150.8859842
   84   31    -19051.3103491     28602.8500738
   84   32    -18607.2944915     29046.8659315
   84   33    -18171.0717647     29483.0886582
   84   34    -17742.4902672     29911.6701557
   84   35    -17321.4011968     30332.7592262
   84   36    -16907.6587566     30746.5016663
   84   37    -16501.1200670     31153.0403559
   84   38    -16101.6450825     31552.5153404
   84   39    -15709.0965131     31945.0639098
   84   40    -15323.3397505     32330.8206724
   84   41    -14944.2427984     32709.9176245
   84   42    -14571.6762063     33082.4842167
   84   43    -14205.5130068     33448.6474161
   84   44    -13845.6286566     33808.5317664
   84   45    -13491.9009796     34162.2594433
   84   46    -13144.2101138     34509.9503091
   84   47    -12802.4384599     34851.7219630
   84   48    -12466.4706325     35187.6897904
   84   49    -12136.1934140     35517.9670090
   84   50    -11811.4957094     35842.6647135
   84   51    -11492.2685046     36161.8919184
   84   52    -11178.4048247     36475.7555983
   84   53    -10869.7996954     36784.3607275
   84   54    -10566.3501051     37087.8103178
   84   55    -10267.9549685     37386.2054544
   84   56     -9974.5150921     37679.6453308
   84   57     -9685.9331401     37968.2272828
   84   58     -9402.1136022     38252.0468207
   84   59     -9122.9627623     38531.1976606
   84   60     -8848.3886677     38805.7717552
   84   61     -8578.3011004     39075.8593225
   84   62     -8312.6115481     39341.5488748
   84   63     -8051.2331770     39602.9272460
   84   64     -7794.0808046     39860.0796183
   84   65     -7541.0708745     40113.0895484
   84   66     -7292.1214305     40362.0389925
   84   67     -7047.1520922     40607.0083307
   84   68     -6806.0840318     40848.0763912
   84   69     -6568.8399500     41085.3204730
   84   70     -6335.3440543     41318.8163687
   84   71     -6105.5220368     41548.6383862
   84   72     -5879.3010528     41774.8593701
   84   73     -5656.6097005     41997.5507224
   84   74     -5437.3780008     42216.7824221
   84   75     -5221.5373778     42432.6230452
   84   76     -5009.0206402     42645.1397828
   84   77     -4799.7619634     42854.3984596
   84   78     -4593.6968720     43060.4635509
   84   79     -4390.7622236     43263.3981993
   84   80     -4190.8961931     43463.2642298
   84   81     -3994.0382585     43660.1221645
   84   82     -3800.1291873     43854.0312356
   84   83     -3609.1110255     44045.0493974
   84   84     -3420.9270872     44233.2333357
   84   85     -3235.5219471     44418.6384759
   84   86     -3052.8414358     44601.3189872
   84   87     -2872.8326385     44781.3277845
   84   88     -2695.4438986     44958.7165244
   84   89     -2520.6248269     45133.5355961
   84   90     -2348.3263195     45305.8341035
   84   91     -2178.5005866     45475.6598364
   84   92     -2011.1011963     45643.0592267
   84   93     -1846.0831405     45808.0772825
   84   94     -1683.4029315     45970.7574915
   84   95     -1523.0187448     46131.1416781
   84   96     -1364.8906320     46289.2697909
   84   97     -1208.9808429     46445.1795800
   84   98     -1055.2543292     46598.9060937
   84   99      -903.6795596     46750.4808633
   84  100      -754.2299130     46899.9305100
   84  101      -606.8862389     47047.2741840
   84  102      -461.6420201     47192.5184029
   84  103      -318.5148544     47335.6455685
   84  104      -177.5739660     47476.5864569
   84  105       -39.0078229     47615.1526001
   85    0    -37481.3305483     10172.8298746
   85    1    -36699.8342036     10954.3262193
   85    2    -35933.2616736     11720.8987493
   85    3    -35181.2645575     12472.8958655
   85    4    -34443.5057107     13210.6547122
   85    5    -33719.6588880     13934.5015349
   85    6    -33009.4083599     14644.7520630
   85    7    -32312.4485129     15341.7119101
   85    8    -31628.4834409     16025.6769821
   85    9    -30957.2265345     16696.9338884
   85   10    -30298.4000738     17355.7603492
   85   11    -29651.7348272     18002.4255958
   85   12    -29016.9696621     18637.1907609
   85   13    -28393.8511674     19260.3092555
   85   14    -27782.1332914     19872.0271315
   85   15    -27181.5769945     20472.5834284
   85   16    -26591.9499195     21062.2105034
   85   17    -26013.0260780     21641.1343450
   85   18    -25444.5855537     22209.5748692
   85   19    -24886.4142229     22767.7462000
   85   20    -24338.3034907     23315.8569322
   85   21    -23800.0500432     23854.1103798
   85   22    -23271.4556147     24382.7048082
   85   23    -22752.3267701     24901.8336529
   85   24    -22242.4746997     25411.6857232
   85   25    -21741.7150288     25912.4453942
   85   26    -21249.8676377     26404.2927853
   85   27    -20766.7564950     26887.4039280
   85   28    -20292.2095004     27361.9509225
   85   29    -19826.0583386     27828.1020843
   85   30    -19368.1383417     28286.0220812
   85   31    -18918.2883613     28735.8720616
   85   32    -18476.3506483     29177.8097746
   85   33    -18042.1707402     29611.9896828
   85   34    -17615.5973555     30038.5630674
   85   35    -17196.4822952     30457.6781277
   85   36    -16784.6803491     30869.4800738
   85   37    -16380.0492089     31274.1112141
   85   38    -15982.4493854     31671.7110375
   85   39    -15591.7441316     32062.4162914
   85   40    -15207.7993686     32446.3610543
   85   41    -14830.4836175     32823.6768055
   85   42    -14459.6679330     33194.4924900
   85   43    -14095.2258420     33558.9345809
   85   44    -13737.0332849     33917.1271380
   85   45    -13384.9685592     34269.1918638
   85   46    -13038.9122667     34615.2481562
   85   47    -12698.7472631     34955.4131599
   85   48    -12364.3586092     35289.8018138
   85   49    -12035.6335251     35618.5268978
   85   50    -11712.4613463     35941.6990766
   85   51    -11394.7334810     36259.4269420
   85   52    -11082.3433697     36571.8170533
   85   53    -10775.1864465     36878.9739764
   85   54    -10473.1601018     37181.0003211
   85   55    -10176.1636460     37477.9967769
   85   56     -9884.0982751     37770.0621479
   85   57     -9596.8670370     38057.2933860
   85   58     -9314.3747998     38339.7856232
   85   59     -9036.5282201     38617.6322029
   85   60     -8763.2357131     38890.9247098
   85   61     -8494.4074236     39159.7529994
   85   62     -8229.9551972     39424.2052258
   85   63     -7969.7925535     39684.3678694
   85   64     -7713.8346592     39940.3257637
   85   65     -7461.9983025     40192.1621205
   85   66     -7214.2018676     40439.9585553
   85   67     -6970.3653111     40683.7951119
   85   68     -6730.4101374     40923.7502856
   85   69     -6494.2593765     41159.9010464
   85   70     -6261.8375613     41392.3228616
   85   71     -6033.0707057     41621.0897173
   85   72     -5807.8862835     41846.2741394
   85   73     -5586.2132083     42067.9472146
   85   74     -5367.9818131     42286.1786099
   85   75     -5153.1238311     42501.0365919
   85   76     -4941.5723775     42712.5880454
   85   77     -4733.2619313     42920.8984917
   85   78     -4528.1283182     43126.0321047
   85   79     -4326.1086946     43328.0517283
   85   80     -4127.1415320     43527.0188910
   85   81     -3931.1666030     43722.9938199
   85   82     -3738.1249686     43916.0354544
   85   83     -3547.9589665     44106.2014565
   85   84     -3360.6122020     44293.5482210
   85   85     -3176.0295409     44478.1308820
   85   86     -2994.1571056     44660.0033174
   85   87     -2814.9422743     44839.2181486
   85   88     -2638.3336865     45015.8267364
   85   89     -2464.2812535     45189.8791694
   85   90     -2292.7361788     45361.4242441
   85   91     -2123.6509899     45530.5094331
   85   92     -1956.9795866     45697.1808363
   85   93     -1792.6773136     45861.4831094
   85   94     -1630.7010658     46023.4593571
   85   95     -1471.0094458     46183.1509771
   85   96     -1313.5629979     46340.5974251
   85   97     -1158.3245658     46495.8358571
   85   98     -1005.2598555     46648.9005674
   85   99      -854.3383563     46799.8220667
   85  100      -705.5349403     46948.6254826
   85  101      -558.8328637     47095.3275592
   85  102      -414.2299637     47239.9304593
   85  103      -271.7527418     47382.4076811
   85  104      -131.4904925     47522.6699305
   86    0    -37260.0554962     10394.1049267
   86    1    -36482.2134268     11171.9469961
   86    2    -35719.2267030     11934.9337199
   86    3    -34970.7482631     12683.4121599
   86    4    -34236.4423373     13417.7180857
   86    5    -33515.9840753     14138.1763477
   86    6    -32809.0591502     14845.1012728
   86    7    -32115.3633482     15538.7970748
   86    8    -31434.6021511     16219.5582718
   86    9    -30766.4903190     16887.6701040
   86   10    -30110.7514763     17543.4089467
   86   11    -29467.1177077     18187.0427153
   86   12    -28835.3291644     18818.8312586
   86   13    -28215.1336849     19439.0267380
   86   14    -27606.2864309     20047.8739920
   86   15    -27008.5495395     20645.6108835
   86   16    -26421.6917925     21232.4686304
   86   17    -25845.4883034     21808.6721196
   86   18    -25279.7202208     22374.4402021
   86   19    -24724.1744496     22929.9859733
   86   20    -24178.6433879     23475.5170350
   86   21    -23642.9246806     24011.2357424
   86   22    -23116.8209875     24537.3394355
   86   23    -22600.1397668     25054.0206561
   86   24    -22092.6930719     25561.4673510
   86   25    -21594.2973611     26059.8630618
   86   26    -21104.7733203     26549.3871027
   86   27    -20623.9456965     27030.2147265
   86   28    -20151.6431426     27502.5172803
   86   29    -19687.6980724     27966.4623506
   86   30    -19231.9465240     28422.2138989
   86   31    -18784.2280336     28869.9323894
   86   32    -18344.3855157     29309.7749072
   86   33    -17912.2651525     29741.8952705
   86   34    -17487.7162884     30166.4441346
   86   35    -17070.5913328     30583.5690901
   86   36    -16660.7456679     30993.4147550
   86   37    -16258.0375617     31396.1228612
   86   38    -15862.3280870     31791.8323359
   86   39    -15473.4810444     32180.6793785
   86   40    -15091.3628899     32562.7975330
   86   41    -14715.8426665     32938.3177565
   86   42    -14346.7919392     33307.3684838
   86   43    -13984.0847339     33670.0756890
   86   44    -13627.5974793     34026.5629436
   86   45    -13277.2089510     34376.9514719
   86   46    -12932.8002195     34721.3602034
   86   47    -12594.2545997     35059.9058232
   86   48    -12261.4576031     35392.7028199
   86   49    -11934.2968921     35719.8635308
   86   50    -11612.6622366     36041.4981864
   86   51    -11296.4454714     36357.7149515
   86   52    -10985.5404568     36668.6199661
   86   53    -10679.8430396     36974.3173833
   86   54    -10379.2510160     37274.9094070
   86   55    -10083.6640961     37570.4963268
   86   56     -9792.9838696     37861.1765534
   86   57     -9507.1137722     38147.0466508
   86   58     -9225.9590540     38428.2013689
   86   59     -8949.4267486     38704.7336744
   86   60     -8677.4256427     38976.7347803
   86   61     -8409.8662476     39244.2941754
   86   62     -8146.6607708     39507.4996521
   86   63     -7887.7230892     39766.4373338
   86   64     -7632.9687221     40021.1917009
   86   65     -7382.3148059     40271.8456170
   86   66     -7135.6800695     40518.4803535
   86   67     -6892.9848092     40761.1756138
   86   68     -6654.1508661     41000.0095569
   86   69     -6419.1016026     41235.0588204
   86   70     -6187.7618804     41466.3985425
   86   71     -5960.0580390     41694.1023840
   86   72     -5735.9178742     41918.2425488
   86   73     -5515.2706183     42138.8898046
   86   74     -5298.0469199     42356.1135030
   86   75     -5084.1788251     42569.9815978
   86   76     -4873.5997587     42780.5606643
   86   77     -4666.2445067     42987.9159162
   86   78     -4462.0491995     43192.1112234
   86   79     -4260.9512957     43393.2091272
   86   80     -4062.8895669     43591.2708561
   86   81     -3867.8040839     43786.3563390
   86   82     -3675.6362045     43978.5242185
   86   83     -3486.3285619     44167.8318610
   86   84     -3299.8250566     44354.3353663
   86   85     -3116.0708493     44538.0895737
   86   86     -2935.0123580     44719.1480650
   86   87     -2756.5972587     44897.5631642
   86   88     -2580.7744916     45073.3859314
   86   89     -2407.4942739     45246.6661491
   86   90     -2236.7081225     45417.4523004
   86   91     -2068.3688895     45585.7915335
   86   92     -1902.4308151     45751.7296078
   86   93     -1738.8496074     45915.3108156
   86   94     -1577.5825582     46076.5778648
   86   95     -1418.5887159     46235.5717070
   86   96     -1261.8291445     46392.3312784
   86   97     -1107.2673213     46546.8931017
   86   98      -954.8697677     46699.2906552
   86   99      -804.6070964     46849.5533265
   86  100      -656.4558583     46997.7045646
   86  101      -510.4020869     47143.7583361
   86  102      -366.4487969     47287.7116260
   86  103      -224.6333702     47429.5270528
   86  104       -85.0700391     47569.0903838
   87    0    -37037.0334420     10617.1269809
   87    1    -36262.8773824     11391.2830405
   87    2    -35503.5074242     12150.6529988
   87    3    -34758.5778808     12895.5825421
   87    4    -34027.7543905     13626.4060324
   87    5    -33310.7135289     14343.4468941
   87    6    -32607.1424002     15047.0180228
   87    7    -31916.7382166     15737.4222064
   87    8    -31239.2078721     16414.9525508
   87    9    -30574.2675183     17079.8929047
   87   10    -29921.6421450     17732.5182780
   87   11    -29281.0651717     18373.0952512
   87   12    -28652.2780512     19001.8823717
   87   13    -28035.0298877     19619.1305352
   87   14    -27429.0770712     20225.0833518
   87   15    -26834.1829291     20819.9774938
   87   16    -26250.1173956     21404.0430273
   87   17    -25676.6566979     21977.5037251
   87   18    -25113.5830607     22540.5773622
   87   19    -24560.6844280     23093.4759949
   87   20    -24017.7542010     23636.4062220
   87   21    -23484.5909925     24169.5694305
   87   22    -22960.9983968     24693.1620261
   87   23    -22446.7847739     25207.3756490
   87   24    -21941.7630479     25712.3973750
   87   25    -21445.7505182     26208.4099048
   87   26    -20958.5686831     26695.5917398
   87   27    -20480.0430754     27174.1173475
   87   28    -20010.0031079     27644.1573150
   87   29    -19548.2819298     28105.8784932
   87   30    -19094.7162917     28559.4441312
   87   31    -18649.1464203     29005.0140026
   87   32    -18211.4159001     29442.7445229
   87   33    -17781.3715631     29872.7888599
   87   34    -17358.8633855     30295.2970374
   87   35    -16943.7443910     30710.4160320
   87   36    -16535.8705589     31118.2898640
   87   37    -16135.1007393     31519.0596837
   87   38    -15741.2965717     31912.8638512
   87   39    -15354.3224097     32299.8380132
   87   40    -14974.0452489     32680.1151741
   87   41    -14600.3346591     33053.8257638
   87   42    -14233.0627206     33421.0977023
   87   43    -13872.1039630     33782.0564600
   87   44    -13517.3353076     34136.8251153
   87   45    -13168.6360131     34485.5244098
   87   46    -12825.8876229     34828.2728001
   87   47    -12488.9739156     35165.1865073
   87   48    -12157.7808579     35496.3795650
   87   49    -11832.1965589     35821.9638641
   87   50    -11512.1112268     36142.0491961
   87   51    -11197.4171278     36456.7432952
   87   52    -10888.0085457     36766.1518772
   87   53    -10583.7817442     37070.3786788
   87   54    -10284.6349295     37369.5254934
   87   55     -9990.4682156     37663.6922073
   87   56     -9701.1835896     37952.9768334
   87   57     -9416.6848791     38237.4755439
   87   58     -9136.8777202     38517.2827027
   87   59     -8861.6695271     38792.4908958
   87   60     -8590.9694621     39063.1909609
   87   61     -8324.6884068     39329.4720162
   87   62     -8062.7389344     39591.4214886
   87   63     -7805.0352825     39849.1251405
   87   64     -7551.4933270     40102.6670959
   87   65     -7302.0305564     40352.1298665
   87   66     -7056.5660473     40597.5943756
   87   67     -6815.0204401     40839.1399829
   87   68     -6577.3159155     41076.8445074
   87   69     -6343.3761722     41310.7842507
   87   70     -6113.1264044     41541.0340185
   87   71     -5886.4932804     41767.6671426
   87   72     -5663.4049216     41990.7555013
   87   73     -5443.7908826     42210.3695404
   87   74     -5227.5821310     42426.5782919
   87   75     -5014.7110290     42639.4493940
   87   76     -4805.1113147     42849.0491083
   87   77     -4598.7180846     43055.4423383
   87   78     -4395.4677772     43258.6926458
   87   79     -4195.2981565     43458.8622664
   87   80     -3998.1482980     43656.0121250
   87   81     -3803.9585742     43850.2018487
   87   82     -3612.6706432     44041.4897798
   87   83     -3424.2274376     44229.9329853
   87   84     -3238.5731565     44415.5872664
   87   85     -3055.6532598     44598.5071632
   87   86     -2875.4144653     44778.7459577
   87   87     -2697.8047511     44956.3556718
   87   88     -2522.7733634     45131.3870596
   87   89     -2350.2708306     45303.8895924
   87   90     -2180.2489895     45473.9114334
   87   91     -2012.6610243     45641.4993987
   87   92     -1847.4615248     45806.6988981
   87   93     -1684.6065743     45969.5538487
   87   94     -1524.0538766     46130.1065464
   87   95     -1365.7629470     46288.3974759
   87   96     -1209.6953990     46444.4650239
   87   97     -1055.8153879     46598.3450351
   87   98      -904.0903215     46750.0701014
   87   99      -754.4920554     46899.6683675
   87  100      -606.9990413     47047.1613817
   87  101      -461.6005451     47192.5598778
   87  102      -318.3057946     47335.8546284
   87  103      -177.1655655     47476.9948574
   87  104       -38.3252169     47615.8352060
   88    0    -36812.2916126     10841.8688104
   88    1    -36041.8528908     11612.3075321
   88    2    -35286.1302557     12368.0301673
   88    3    -34544.7794322     13109.3809907
   88    4    -33817.4675005     13836.6929224
   88    5    -33103.8724933     14550.2879296
   88    6    -32403.6829747     15250.4774482
   88    7    -31716.5976093     15937.5628136
   88    8    -31042.3247278     16611.8356951
   88    9    -30380.5818954     17273.5785275
   88   10    -29731.0954879     17923.0649350
   88   11    -29093.6002787     18560.5601442
   88   12    -28467.8390393     19186.3213836
   88   13    -27853.5621557     19800.5982673
   88   14    -27250.5272611     20403.6331618
   88   15    -26658.4988872     20995.6615357
   88   16    -26077.2481329     21576.9122900
   88   17    -25506.5523511     22147.6080718
   88   18    -24946.1948539     22707.9655690
   88   19    -24395.9646346     23258.1957884
   88   20    -23855.6561072     23798.5043158
   88   21    -23325.0688618     24329.0915612
   88   22    -22804.0074357     24850.1529872
   88   23    -22292.2810991     25361.8793239
   88   24    -21789.7036545     25864.4567685
   88   25    -21296.0932498     26358.0671731
   88   26    -20811.2722034     26842.8882196
   88   27    -20335.0668402     27319.0935827
   88   28    -19867.3073398     27786.8530831
   88   29    -19407.8275932     28246.3328298
   88   30    -18956.4650697     28697.6953532
   88   31    -18513.0606925     29141.0997304
   88   32    -18077.4587217     29576.7017013
   88   33    -17649.5066451     30004.6537778
   88   34    -17229.0550764     30425.1053466
   88   35    -16815.9576584     30838.2027646
   88   36    -16410.0709733     31244.0894496
   88   37    -16011.2544582     31642.9059647
   88   38    -15619.3703247     32034.7900982
   88   39    -15234.2834842     32419.8769388
   88   40    -14855.8614767     32798.2989463
   88   41    -14483.9744039     33170.1860190
   88   42    -14118.4948659     33535.6655571
   88   43    -13759.2979005     33894.8625225
   88   44    -13406.2609267     34247.8994962
   88   45    -13059.2636905     34594.8967324
   88   46    -12718.1882127     34935.9722102
   88   47    -12382.9187402     35271.2416827
   88   48    -12053.3416991     35600.8187239
   88   49    -11729.3456492     35924.8147737
   88   50    -11410.8212420     36243.3391810
   88   51    -11097.6611786     36556.4992444
   88   52    -10789.7601709     36864.4002521
   88   53    -10487.0149032     37167.1455197
   88   54    -10189.3239963     37464.8364267
   88   55     -9896.5879716     37757.5724514
   88   56     -9608.7092179     38045.4512050
   88   57     -9325.5919584     38328.5684645
   88   58     -9047.1422194     38607.0182035
   88   59     -8773.2677995     38880.8926235
   88   60     -8503.8782401     39150.2821829
   88   61     -8238.8847972     39415.2756257
   88   62     -7978.2004134     39675.9600096
   88   63     -7721.7396909     39932.4207321
   88   64     -7469.4188656     40184.7415573
   88   65     -7221.1557820     40433.0046410
   88   66     -6976.8698679     40677.2905551
   88   67     -6736.4821112     40917.6783117
   88   68     -6499.9150364     41154.2453866
   88   69     -6267.0926816     41387.0677414
   88   70     -6037.9405770     41616.2198460
   88   71     -5812.3857234     41841.7746996
   88   72     -5590.3565712     42063.8038517
   88   73     -5371.7830008     42282.3774221
   88   74     -5156.5963024     42497.5641206
   88   75     -4944.7291575     42709.4312654
   88   76     -4736.1156212     42918.0448018
   88   77     -4530.6911038     43123.4693192
   88   78     -4328.3923552     43325.7680677
   88   79     -4129.1574488     43525.0029742
   88   80     -3932.9257669     43721.2346560
   88   81     -3739.6379876     43914.5224353
   88   82     -3549.2360728     44104.9243501
   88   83     -3361.6632583     44292.4971646
   88   84     -3176.8640458     44477.2963771
   88   85     -2994.7841980     44659.3762249
   88   86     -2815.3707373     44838.7896857
   88   87     -2638.5719484     45015.5884745
   88   88     -2464.3373883     45189.8230346
   88   89     -2292.6179029     45361.5425200
   88   90     -2123.3656554     45530.7947675
   88   91     -1956.5341699     45697.6262530
   88   92     -1792.0783960     45862.0820269
   88   93     -1629.9548045     46024.2056185
   88   94     -1470.1215282     46184.0388947
   88   95     -1312.5385724     46341.6218506
   88   96     -1157.1681333     46496.9922897
   88   97     -1003.9750948     46650.1853281
   88   98      -852.9278328     46801.2325901
   88   99      -703.9995867     46950.1608363
   88  100      -557.1709761     47096.9894468
   88  101      -412.4350639     47241.7253590
   88  102      -269.8086003     47384.3518227
   88  103      -129.3589645     47524.8014585
   89    0    -36585.8574638     11068.3029591
   89    1    -35819.1669953     11834.9934276
   89    2    -35067.1218327     12587.0385903
   89    3    -34329.3791499     13324.7812731
   89    4    -33605.6075030     14048.5529199
   89    5    -32895.4864133     14758.6740096
   89    6    -32198.7059339     15455.4544890
   89    7    -31514.9662084     16139.1942145
   89    8    -30843.9770283     16810.1833947
   89    9    -30185.4573949     17468.7030280
   89   10    -29539.1350906     18115.0253323
   89   11    -28904.7462614     18749.4141615
   89   12    -28282.0350149     19372.1254080
   89   13    -27670.7530347     19983.4073883
   89   14    -27070.6592120     20583.5012110
   89   15    -26481.5192963     21172.6411267
   89   16    -25903.1055638     21751.0548592
   89   17    -25335.1965049     22318.9639180
   89   18    -24777.5765298     22876.5838931
   89   19    -24230.0356915     23424.1247314
   89   20    -23692.3694265     23961.7909965
   89   21    -23164.3783111     24489.7821119
   89   22    -22645.8678342     25008.2925888
   89   23    -22136.6481840     25517.5122389
   89   24    -21636.5340497     26017.6263733
   89   25    -21145.3444347     26508.8159882
   89   26    -20662.9024843     26991.2579386
   89   27    -20189.0353229     27465.1251001
   89   28    -19723.5739028     27930.5865201
   89   29    -19266.3528635     28387.8075595
   89   30    -18817.2103989     28836.9500240
   89   31    -18375.9881346     29278.1722883
   89   32    -17942.5310122     29711.6294108
   89   33    -17516.6871810     30137.4732420
   89   34    -17098.3078970     30555.8525259
   89   35    -16687.2474282     30966.9129948
   89   36    -16283.3629647     31370.7974582
   89   37    -15886.5145356     31767.6458874
   89   38    -15496.5649296     32157.5954934
   89   39    -15113.3796208     32540.7808021
   89   40    -14736.8266987     32917.3337242
   89   41    -14366.7768015     33287.3836214
   89   42    -14003.1030537     33651.0573693
   89   43    -13645.6810061     34008.4794168
   89   44    -13294.3885800     34359.7718429
   89   45    -12949.1060129     34705.0544100
   89   46    -12609.7158077     35044.4446152
   89   47    -12276.1026840     35378.0577390
   89   48    -11948.1535312     35706.0068917
   89   49    -11625.7573648     36028.4030582
   89   50    -11308.8052830     36345.3551399
   89   51    -10997.1904267     36656.9699963
   89   52    -10690.8079395     36963.3524835
   89   53    -10389.5549309     37264.6054921
   89   54    -10093.3304396     37560.8299833
   89   55     -9802.0353992     37852.1250238
   89   56     -9515.5726037     38138.5878193
   89   57     -9233.8466760     38420.3137469
   89   58     -8956.7640363     38697.3963867
   89   59     -8684.2328715     38969.9275515
   89   60     -8416.1631062     39237.9973168
   89   61     -8152.4663744     39501.6940486
   89   62     -7893.0559916     39761.1044313
   89   63     -7637.8469286     40016.3134944
   89   64     -7386.7557851     40267.4046379
   89   65     -7139.7007648     40514.4596582
   89   66     -6896.6016508     40757.5587721
   89   67     -6657.3797821     40996.7806408
   89   68     -6421.9580301     41232.2023929
   89   69     -6190.2607762     41463.8996467
   89   70     -5962.2138902     41691.9465327
   89   71     -5737.7447088     41916.4157141
   89   72     -5516.7820150     42137.3784079
   89   73     -5299.2560182     42354.9044047
   89   74     -5085.0983347     42569.0620882
   89   75     -4874.2419692     42779.9184537
   89   76     -4666.6212966     42987.5391263
   89   77     -4462.1720449     43191.9883780
   89   78     -4260.8312789     43393.3291441
   89   79     -4062.5373845     43591.6230385
   89   80     -3867.2300547     43786.9303682
   89   81     -3674.8502766     43979.3101464
   89   82     -3485.3403197     44168.8201033
   89   83     -3298.6437265     44355.5166964
   89   84     -3114.7053054     44539.4551176
   89   85     -2933.4711262     44720.6892968
   89   86     -2754.8885199     44899.2719031
   89   87     -2578.9060829     45075.2543400
   89   88     -2405.4736884     45248.6867346
   89   89     -2234.5425054     45419.6179175
   89   90     -2066.0650309     45588.0953920
   89   91     -1899.9951375     45754.1652854
   89   92     -1736.2881449     45917.8722780
   89   93     -1574.9009254     46079.2594976
   89   94     -1415.7920589     46238.3683640
   89   95     -1258.9220664     46395.2383565
   89   96     -1104.2537645     46549.9066585
   89   97      -951.7528235     46702.4075995
   89   98      -801.3886814     46852.7717416
   89   99      -653.1361286     47001.0242943
   89  100      -506.9782783     47147.1821446
   89  101      -362.9126946     47291.2477283
   89  102      -220.9653170     47433.1951059
   89  103       -81.2242357     47572.9361873
   90    0    -36357.7586778     11296.4017452
   90    1    -35594.8469586     12059.3134644
   90    2    -34846.5090039     12807.6514191
   90    3    -34112.4034741     13541.7569489
   90    4    -33392.2004358     14261.9599871
   90    5    -32685.5809308     14968.5794922
   90    6    -31992.2365301     15661.9238929
   90    7    -31311.8688830     16342.2915400
   90    8    -30644.1892663     17009.9711567
   90    9    -29988.9181400     17665.2422830
   90   10    -29345.7847131     18308.3757098
   90   11    -28714.5265231     18939.6338999
   90   12    -28094.8890308     19559.2713921
   90   13    -27486.6252333     20167.5351897
   90   14    -26889.4952944     20764.6651286
   90   15    -26303.2661946     21350.8942284
   90   16    -25727.7114000     21926.4490230
   90   17    -25162.6105501     22491.5498729
   90   18    -24607.7491638     23046.4112592
   90   19    -24062.9183640     23591.2420590
   90   20    -23527.9146188     24126.2458041
   90   21    -23002.5395000     24651.6209229
   90   22    -22486.5994562     25167.5609667
   90   23    -21979.9056020     25674.2548210
   90   24    -21482.2735201     26171.8869029
   90   25    -20993.5230773     26660.6373456
   90   26    -20513.4782525     27140.6821704
   90   27    -20041.9669760     27612.1934470
   90   28    -19578.8209797     28075.3394433
   90   29    -19123.8756572     28530.2847657
   90   30    -18676.9699335     28977.1904894
   90   31    -18237.9461423     29416.2142807
   90   32    -17806.6499120     29847.5105109
   90   33    -17382.9300592     30271.2303638
   90   34    -16966.6384878     30687.5219352
   90   35    -16557.6300957     31096.5303272
   90   36    -16155.7626865     31498.3977365
   90   37    -15760.8968861     31893.2635369
   90   38    -15372.8960654     32281.2643576
   90   39    -14991.6262661     32662.5341568
   90   40    -14616.9561319     33037.2042911
   90   41    -14248.7568422     33405.4035808
   90   42    -13886.9020505     33767.2583724
   90   43    -13531.2678255     34122.8925975
   90   44    -13181.7325948     34472.4278282
   90   45    -12838.1770922     34815.9833307
   90   46    -12500.4843070     35153.6761159
   90   47    -12168.5394357     35485.6209872
   90   48    -11842.2298358     35811.9305871
   90   49    -11521.4449821     36132.7154408
   90   50    -11206.0764243     36448.0839986
   90   51    -10896.0177466     36758.1426764
   90   52    -10591.1645289     37062.9958941
   90   53    -10291.4143097     37362.7461133
   90   54     -9996.6665500     37657.4938729
   90   55     -9706.8225989     37947.3378240
   90   56     -9421.7856602     38232.3747627
   90   57     -9141.4607602     38512.6996628
   90   58     -8865.7547167     38788.4057063
   90   59     -8594.5761089     39059.5843141
   90   60     -8327.8352483     39326.3251746
   90   61     -8065.4441507     39588.7162722
   90   62     -7807.3165086     39846.8439144
   90   63     -7553.3676645     40100.7927584
   90   64     -7303.5145858     40350.6458371
   90   65     -7057.6758393     40596.4845836
   90   66     -6815.7715669     40838.3888561
   90   67     -6577.7234620     41076.4369609
   90   68     -6343.4547468     41310.7056761
   90   69     -6112.8901495     41541.2702734
   90   70     -5885.9558830     41768.2045400
   90   71     -5662.5796232     41991.5807997
   90   72     -5442.6904894     42211.4699335
   90   73     -5226.2190235     42427.9413994
   90   74     -5013.0971714     42641.0632515
   90   75     -4803.2582642     42850.9021588
   90   76     -4596.6370003     43057.5234226
   90   77     -4393.1694288     43260.9909942
   90   78     -4192.7929326     43461.3674903
   90   79     -3995.4462140     43658.7142089
   90   80     -3801.0692802     43853.0911427
   90   81     -3609.6034307     44044.5569923
   90   82     -3420.9912463     44233.1691766
   90   83     -3235.1765803     44418.9838426
   90   84     -3052.1045515     44602.0558714
   90   85     -2871.7215411     44782.4388818
   90   86     -2693.9751933     44960.1852297
   90   87     -2518.8144211     45135.3460019
   90   88     -2346.1894192     45307.9710038
   90   89     -2176.0516864     45478.1087365
   90   90     -2008.3540607     45645.8063622
   90   91     -1843.0507724     45811.1096505
   90   92     -1680.0975228     45974.0629002
   90   93     -1519.4516003     46134.7088227
   90   94     -1361.0720525     46293.0883704
   90   95     -1204.9199446     46449.2404784
   90   96     -1050.9587558     46603.2016672
   90   97      -899.1550090     46755.0054140
   90   98      -749.4793147     46904.6811082
   90   99      -601.9082139     47052.2522091
   90  100      -456.4277121     47197.7327108
   90  101      -313.0407622     47341.1196607
   90  102      -171.7846256     47482.3757973
   90  103       -32.7733695     47621.3870534
   91    0    -36128.0231591     11526.1372639
   91    1    -35368.9202597     12285.2401632
   91    2    -34624.3188283     13029.8415947
   91    3    -33893.8790495     13760.2813734
   91    4    -33177.2725358     14476.8878871
   91    5    -32474.1818813     15179.9785417
   91    6    -31784.3002042     15869.8602187
   91    7    -31107.3306864     16546.8297365
   91    8    -30442.9861144     17211.1743086
   91    9    -29790.9884290     17863.1719940
   91   10    -29151.0682864     18503.0921366
   91   11    -28522.9646340     19131.1957889
   91   12    -27906.4243032     19747.7361198
   91   13    -27301.2016199     20352.9588031
   91   14    -26707.0580349     20947.1023881
   91   15    -26123.7617731     21530.3986499
   91   16    -25551.0875028     22103.0729202
   91   17    -24988.8160237     22665.3443993
   91   18    -24436.7339742     23217.4264487
   91   19    -23894.6335569     23759.5268660
   91   20    -23362.3122811     24291.8481419
   91   21    -22839.5727222     24814.5877008
   91   22    -22326.2222971     25327.9381258
   91   23    -21822.0730544     25832.0873686
   91   24    -21326.9414781     26327.2189449
   91   25    -20840.6483051     26813.5121178
   91   26    -20363.0183549     27291.1420680
   91   27    -19893.8803701     27760.2800528
   91   28    -19433.0668685     28221.0935545
   91   29    -18980.4140041     28673.7464188
   91   30    -18535.7614384     29118.3989845
   91   31    -18098.9522192     29555.2082038
   91   32    -17669.8326675     29984.3277555
   91   33    -17248.2522720     30405.9081509
   91   34    -16834.0635903     30820.0968326
   91   35    -16427.1221555     31227.0382675
   91   36    -16027.2863891     31626.8740338
   91   37    -15634.4175195     32019.7429035
   91   38    -15248.3795042     32405.7809187
   91   39    -14869.0389577     32785.1214653
   91   40    -14496.2650821     33157.8953408
   91   41    -14129.9296032     33524.2308198
   91   42    -13769.9067079     33884.2537150
   91   43    -13416.0729871     34238.0874358
   91   44    -13068.3073795     34585.8530434
   91   45    -12726.4911197     34927.6693033
   91   46    -12390.5076874     35263.6527355
   91   47    -12060.2427605     35593.9176625
   91   48    -11735.5841687     35918.5762542
   91   49    -11416.4218505     36237.7385724
   91   50    -11102.6478111     36551.5126119
   91   51    -10794.1560822     36860.0043407
   91   52    -10490.8426842     37163.3177387
   91   53    -10192.6055886     37461.5548344
   91   54     -9899.3446825     37754.8157405
   91   55     -9610.9617347     38043.1986882
   91   56     -9327.3603625     38326.8000604
   91   57     -9048.4459996     38605.7144234
   91   58     -8774.1258653     38880.0345577
   91   59     -8504.3089349     39149.8514880
   91   60     -8238.9059107     39415.2545123
   91   61     -7977.8291938     39676.3312291
   91   62     -7720.9928574     39933.1675656
   91   63     -7468.3126198     40185.8478032
   91   64     -7219.7058195     40434.4546035
   91   65     -6975.0913899     40679.0690330
   91   66     -6734.3898355     40919.7705875
   91   67     -6497.5232078     41156.6372151
   91   68     -6264.4150832     41389.7453397
   91   69     -6034.9905403     41619.1698827
   91   70     -5809.1761383     41844.9842846
   91   71     -5586.8998965     42067.2605264
   91   72     -5368.0912734     42286.0691496
   91   73     -5152.6811471     42501.4792759
   91   74     -4940.6017964     42713.5586266
   91   75     -4731.7868823     42922.3735406
   91   76     -4526.1714305     43127.9889925
   91   77     -4323.6918141     43330.4686089
   91   78     -4124.2857382     43529.8746848
   91   79     -3927.8922245     43726.2681984
   91   80     -3734.4515981     43919.7088248
   91   81     -3543.9054747     44110.2549483
   91   82     -3356.1967501     44297.9636728
   91   83     -3171.2695921     44482.8908309
   91   84     -2989.0694341     44665.0909889
   91   85     -2809.5429729     44844.6174500
   91   86     -2632.6381706     45021.5222523
   91   87     -2458.3042619     45195.8561611
   91   88     -2286.4917689     45367.6686541
   91   89     -2117.1525267     45537.0078963
   91   90     -1950.2397222     45703.9207007
   91   91     -1785.7079532     45868.4524698
   91   92     -1623.5133147     46030.6471082
   91   93     -1463.6135280     46190.5468949
   91   94     -1305.9681305     46348.1922924
   91   95     -1150.5387635     46503.6216594
   91   96      -997.2896171     46656.8708058
   91   97      -846.1881429     46807.9722801
   91   98      -697.2062535     46956.9541694
   91   99      -550.3224806     47103.8379423
   91  100      -405.5262168     47248.6342061
   91  101      -262.8269290     47391.3334940
   91  102      -122.2759405     47531.8844824
   92    0    -35896.6790319     11757.4813910
   92    1    -35141.4145909     12512.7458321
   92    2    -34400.5785717     13253.5818512
   92    3    -33673.8327222     13980.3277007
   92    4    -32960.8502357     14693.3101872
   92    5    -32261.3152909     15392.8451320
   92    6    -31574.9225830     16079.2378399
   92    7    -30901.3768530     16752.7835700
   92    8    -30240.3924215     17413.7680014
   92    9    -29591.6927326     18062.4676904
   92   10    -28955.0099097     18699.1505133
   92   11    -28330.0843288     19324.0760941
   92   12    -27716.6642086     19937.4962144
   92   13    -27114.5052194     20539.6552035
   92   14    -26523.3701133     21130.7903096
   92   15    -25943.0283726     21711.1320504
   92   16    -25373.2558797     22280.9045433
   92   17    -24813.8346059     22840.3258170
   92   18    -24264.5523196     23389.6081034
   92   19    -23725.2023125     23928.9581105
   92   20    -23195.5831441     24458.5772788
   92   21    -22675.4984024     24978.6620206
   92   22    -22164.7564804     25489.4039425
   92   23    -21663.1703684     25990.9900545
   92   24    -21170.5574589     26483.6029640
   92   25    -20686.7393660     26967.4210570
   92   26    -20211.5417562     27442.6186668
   92   27    -19744.7941910     27909.3662320
   92   28    -19286.3299800     28367.8304429
   92   29    -18835.9860439     28818.1743790
   92   30    -18393.6027864     29260.5576366
   92   31    -17959.0239747     29695.1364483
   92   32    -17532.0966280     30122.0637949
   92   33    -17112.6709129     30541.4895100
   92   34    -16700.6000453     30953.5603777
   92   35    -16295.7401985     31358.4202244
   92   36    -15897.9504177     31756.2100053
   92   37    -15507.0925379     32147.0678851
   92   38    -15123.0311085     32531.1293144
   92   39    -14745.6333212     32908.5271018
   92   40    -14374.7689417     33279.3914812
   92   41    -14010.3102462     33643.8501768
   92   42    -13652.1319600     34002.0284630
   92   43    -13300.1112004     34354.0492225
   92   44    -12954.1274218     34700.0330011
   92   45    -12614.0623637     35040.0980593
   92   46    -12279.8000009     35374.3604221
   92   47    -11951.2264967     35702.9339263
   92   48    -11628.2301574     36025.9302655
   92   49    -11310.7013893     36343.4590337
   92   50    -10998.5326571     36655.6277658
   92   51    -10691.6184445     36962.5419784
   92   52    -10389.8552160     37264.3052069
   92   53    -10093.1413802     37561.0190428
   92   54     -9801.3772544     37852.7831685
   92   55     -9514.4650312     38139.6953917
   92   56     -9232.3087450     38421.8516779
   92   57     -8954.8142408     38699.3461822
   92   58     -8681.8891434     38972.2712795
   92   59     -8413.4428280     39240.7175949
   92   60     -8149.3863913     39504.7740316
   92   61     -7889.6326237     39764.5277993
   92   62     -7634.0959825     40020.0644404
   92   63     -7382.6925657     40271.4678572
   92   64     -7135.3400866     40518.8203364
   92   65     -6891.9578488     40762.2025741
   92   66     -6652.4667228     41001.6937002
   92   67     -6416.7891219     41237.3713010
   92   68     -6184.8489804     41469.3114425
   92   69     -5956.5717306     41697.5886923
   92   70     -5731.8842819     41922.2761410
   92   71     -5510.7150000     42143.4454229
   92   72     -5292.9936863     42361.1667366
   92   73     -5078.6515587     42575.5088643
   92   74     -4867.6212322     42786.5391907
   92   75     -4659.8367014     42994.3237215
   92   76     -4455.2333223     43198.9271006
   92   77     -4253.7477960     43400.4126270
   92   78     -4055.3181528     43598.8422702
   92   79     -3859.8837378     43794.2766851
   92   80     -3667.3851973     43986.7752256
   92   81     -3477.7644669     44176.3959561
   92   82     -3290.9647613     44363.1956617
   92   83     -3106.9305665     44547.2298564
   92   84     -2925.6076349     44728.5527881
   92   85     -2746.9429832     44907.2174398
   92   86     -2570.8848962     45083.2755268
   92   87     -2397.3829354     45256.7774876
   92   88     -2226.3879566     45427.7724664
   92   89     -2057.8521380     45596.3082849
   92   90     -1891.7290241     45762.4313988
   92   91     -1727.9735902     45926.1868327
   92   92     -1566.5423391     46087.6180839
   92   93     -1407.3934423     46246.7669807
   92   94     -1250.4869519     46403.6734711
   92   95     -1095.7851215     46558.3753014
   92   96      -943.2529067     46710.9075162
   92   97      -792.8587764     46861.3016465
   92   98      -644.5760986     47009.5843243
   92   99      -498.3856879     47155.7747351
   92  100      -354.2809412     47299.8794817
   92  101      -212.2792774     47441.8811455
   92  102       -72.4496151     47581.7108078
   93    0    -35663.7546366     11990.4057863
   93    1    -34912.3578538     12741.8025692
   93    2    -34175.3157036     13478.8447194
   93    3    -33452.2915358     14201.8688871
   93    4    -32742.9601603     14911.2002627
   93    5    -32047.0073730     15607.1530499
   93    6    -31364.1294754     16290.0309475
   93    7    -30694.0327946     16960.1276284
   93    8    -30036.4332098     17617.7272132
   93    9    -29391.0556901     18263.1047328
   93   10    -28757.6338469     18896.5265760
   93   11    -28135.9095029     19518.2509201
   93   12    -27525.6322806     20128.5281424
   93   13    -26926.5592104     20727.6012125
   93   14    -26338.4543594     21315.7060636
   93   15    -25761.0884803     21893.0719426
   93   16    -25194.2386816     22459.9217414
   93   17    -24637.6881171     23016.4723058
   93   18    -24091.2256952     23562.9347277
   93   19    -23554.6458066     24099.5146163
   93   20    -23027.7480698     24626.4123531
   93   21    -22510.3370936     25143.8233294
   93   22    -22002.2222552     25651.9381678
   93   23    -21503.2174938     26150.9429291
   93   24    -21013.1411178     26641.0193052
   93   25    -20531.8156250     27122.3447979
   93   26    -20059.0675358     27595.0928872
   93   27    -19594.7272366     28059.4331864
   93   28    -19138.6288350     28515.5315880
   93   29    -18690.6100239     28963.5503990
   93   30    -18250.5119550     29403.6484679
   93   31    -17818.1791208     29835.9813021
   93   32    -17393.4592437     30260.7011792
   93   33    -16976.2031733     30677.9572496
   93   34    -16566.2647891     31087.8956338
   93   35    -16163.5009099     31490.6595130
   93   36    -15767.7712089     31886.3892140
   93   37    -15378.9381331     32275.2222898
   93   38    -14996.8668284     32657.2935945
   93   39    -14621.4250682     33032.7353547
   93   40    -14252.4831866     33401.6772363
   93   41    -13889.9140147     33764.2464083
   93   42    -13533.5928206     34120.5676023
   93   43    -13183.3972527     34470.7631702
   93   44    -12839.2072853     34814.9531377
   93   45    -12500.9051670     35153.2552560
   93   46    -12168.3753722     35485.7850508
   93   47    -11841.5045538     35812.6558692
   93   48    -11520.1814988     36133.9789242
   93   49    -11204.2970854     36449.8633375
   93   50    -10893.7442423     36760.4161807
   93   51    -10588.4179087     37065.7425142
   93   52    -10288.2149976     37365.9454254
   93   53     -9993.0343585     37661.1260645
   93   54     -9702.7767431     37951.3836799
   93   55     -9417.3447713     38236.8156516
   93   56     -9136.6428989     38517.5175240
   93   57     -8860.5773860     38793.5830369
   93   58     -8589.0562666     39065.1041563
   93   59     -8321.9893196     39332.1711034
   93   60     -8059.2880398     39594.8723832
   93   61     -7800.8656106     39853.2948123
   93   62     -7546.6368775     40107.5235454
   93   63     -7296.5183215     40357.6421015
   93   64     -7050.4280342     40603.7323887
   93   65     -6808.2856935     40845.8747294
   93   66     -6570.0125392     41084.1478838
   93   67     -6335.5313502     41318.6290728
   93   68     -6104.7664218     41549.3940011
   93   69     -5877.6435440     41776.5168790
   93   70     -5654.0899796     42000.0704433
   93   71     -5434.0344444     42220.1259786
   93   72     -5217.4070861     42436.7533368
   93   73     -5004.1394657     42650.0209572
   93   74     -4794.1645383     42859.9958846
   93   75     -4587.4166351     43066.7437879
   93   76     -4383.8314461     43270.3289769
   93   77     -4183.3460037     43470.8144192
   93   78     -3985.8986673     43668.2617557
   93   79     -3791.4291086     43862.7313143
   93   80     -3599.8782989     44054.2821241
   93   81     -3411.1884972     44242.9719257
   93   82     -3225.3032411     44428.8571818
   93   83     -3042.1673389     44611.9930840
   93   84     -2861.7268659     44792.4335570
   93   85     -2683.9291635     44970.2312594
   93   86     -2508.7228439     45145.4375790
   93   87     -2336.0578012     45318.1026217
   93   88     -2165.8852309     45488.2751920
   93   89     -1998.1576620     45656.0027609
   93   90     -1832.8290053     45821.3314177
   93   91     -1669.8546251     45984.3057978
   93   92     -1509.1914463     46144.9689767
   93   93     -1350.7981106     46303.3623123
   93   94     -1194.6352126     46459.5252103
   93   95     -1040.6656588     46613.4947642
   93   96      -888.8552330     46765.3051900
   93   97      -739.1735244     46914.9868985
   93   98      -591.5955398     47062.5648832
   93   99      -446.1047343     47208.0556887
   93  100      -302.6992881     47351.4611348
   93  101      -161.4064206     47492.7540023
   93  102       -22.3172123     47631.8432106
   94    0    -35429.2785262     12224.8818967
   94    1    -34681.7781565     12972.3822664
   94    2    -33948.5578934     13705.6025295
   94    3    -33229.2827283     14424.8776946
   94    4    -32523.6291235     15130.5312995
   94    5    -31831.2845246     15822.8758983
   94    6    -31151.9468692     16502.2135537
   94    7    -30485.3240973     17168.8363257
   94    8    -29831.1336709     17823.0267520
   94    9    -29189.1021067     18465.0583162
   94   10    -28558.9645235     19095.1958994
   94   11    -27940.4642092     19713.6962138
   94   12    -27333.3522067     20320.8082162
   94   13    -26737.3869216     20916.7735013
   94   14    -26152.3337497     21501.8266732
   94   15    -25577.9647270     22076.1956960
   94   16    -25014.0581996     22640.1022234
   94   17    -24460.3985146     23193.7619083
   94   18    -23916.7757306     23737.3846924
   94   19    -23382.9853463     24271.1750766
   94   20    -22858.8280482     24795.3323747
   94   21    -22344.1094739     25310.0509490
   94   22    -21838.6399927     25815.5204302
   94   23    -21342.2345001     26311.9259229
   94   24    -20854.7122270     26799.4481960
   94   25    -20375.8965619     27278.2638611
   94   26    -19905.6148851     27748.5455379
   94   27    -19443.6984143     28210.4620086
   94   28    -18989.9820610     28664.1783620
   94   29    -18544.3042960     29109.8561270
   94   30    -18106.5070245     29547.6533984
   94   31    -17676.4354695     29977.7249534
   94   32    -17253.9380622     30400.2223607
   94   33    -16838.8663402     30815.2940827
   94   34    -16431.0748517     31223.0855713
   94   35    -16030.4210658     31623.7393571
   94   36    -15636.7652887     32017.3951342
   94   37    -15249.9705841     32404.1898389
   94   38    -14869.9026989     32784.2577240
   94   39    -14496.4299933     33157.7304297
   94   40    -14129.4233738     33524.7370491
   94   41    -13768.7562313     33885.4041916
   94   42    -13414.3043811     34239.8560419
   94   43    -13065.9460069     34588.2144161
   94   44    -12723.5616071     34930.5988158
   94   45    -12387.0339443     35267.1264787
   94   46    -12056.2479961     35597.9124268
   94   47    -11731.0909096     35923.0695134
   94   48    -11411.4519565     36242.7084665
   94   49    -11097.2224911     36556.9379318
   94   50    -10788.2959098     36865.8645131
   94   51    -10484.5676119     37169.5928110
   94   52    -10185.9349625     37468.2254604
   94   53     -9892.2972563     37761.8631666
   94   54     -9603.5556830     38050.6047399
   94   55     -9319.6132941     38334.5471289
   94   56     -9040.3749702     38613.7854527
   94   57     -8765.7473906     38888.4130324
   94   58     -8495.6390022     39158.5214207
   94   59     -8229.9599914     39424.2004316
   94   60     -7968.6222549     39685.5381681
   94   61     -7711.5393730     39942.6210499
   94   62     -7458.6265827     40195.5338403
   94   63     -7209.8007518     40444.3596712
   94   64     -6964.9803541     40689.1800688
   94   65     -6724.0854450     40930.0749779
   94   66     -6487.0376375     41167.1227855
   94   67     -6253.7600794     41400.4003436
   94   68     -6024.1774309     41629.9829920
   94   69     -5798.2158429     41855.9445800
   94   70     -5575.8029354     42078.3574875
   94   71     -5356.8677774     42297.2926455
   94   72     -5141.3408668     42512.8195561
   94   73     -4929.1541110     42725.0063119
   94   74     -4720.2408084     42933.9196145
   94   75     -4514.5356307     43139.6247923
   94   76     -4311.9746051     43342.1858178
   94   77     -4112.4950990     43541.6653239
   94   78     -3916.0358042     43738.1246187
   94   79     -3722.5367227     43931.6237003
   94   80     -3531.9391544     44122.2212686
   94   81     -3344.1856856     44309.9747373
   94   82     -3159.2201805     44494.9402425
   94   83     -2976.9877737     44677.1726492
   94   84     -2797.4348679     44856.7255550
   94   85     -2620.5091337     45033.6512892
   94   86     -2446.1595160     45208.0009069
   94   87     -2274.3362470     45379.8241759
   94   88     -2104.9908687     45549.1695542
   94   89     -1938.0762687     45716.0841543
   94   90     -1773.5467335     45880.6136894
   94   91     -1611.3580292     46042.8023938
   94   92     -1451.4675182     46202.6929047
   94   93     -1293.8343347     46360.3260883
   94   94     -1138.4196464     46515.7407766
   94   95      -985.1870588     46668.9733641
   94   96      -834.1032568     46820.0571662
   94   97      -685.1390708     46969.0213522
   94   98      -538.2713665     47115.8890564
   94   99      -393.4866831     47260.6737398
   94  100      -250.7889739     47403.3714490
   94  101      -110.2176477     47543.9427752
   95    0    -35193.2794630     12460.8809599
   95    1    -34449.7038098     13204.4566132
   95    2    -33720.3330075     13933.8274154
   95    3    -33004.8337287     14649.3266942
   95    4    -32302.8841245     15351.2762985
   95    5    -31614.1733231     16039.9870998
   95    6    -30938.4009276     16715.7594953
   95    7    -30275.2765179     17378.8839050
   95    8    -29624.5191633     18029.6412596
   95    9    -28985.8569496     18668.3034733
   95   10    -28359.0265232     19295.1338998
   95   11    -27743.7726550     19910.3877679
   95   12    -27139.8478252     20514.3125978
   95   13    -26547.0118288     21107.1485941
   95   14    -25965.0314045     21689.1290184
   95   15    -25393.6798837     22260.4805392
   95   16    -24832.7368617     22821.4235612
   95   17    -24281.9878897     23372.1725332
   95   18    -23741.2241859     23912.9362370
   95   19    -23210.2423666     24443.9180563
   95   20    -22688.8441943     24965.3162286
   95   21    -22176.8363439     25477.3240790
   95   22    -21674.0301839     25980.1302390
   95   23    -21180.2415734     26473.9188495
   95   24    -20695.2906729     26958.8697500
   95   25    -20219.0017677     27435.1586552
   95   26    -19751.2031046     27902.9573184
   95   27    -19291.7267382     28362.4336847
   95   28    -18840.4083898     28813.7520332
   95   29    -18397.0873137     29257.0731093
   95   30    -17961.6061742     29692.5542487
   95   31    -17533.8109300     30120.3494929
   95   32    -17113.5507262     30540.6096968
   95   33    -16700.6777933     30953.4826296
   95   34    -16295.0473534     31359.1130695
   95   35    -15896.5175308     31757.6428922
   95   36    -15504.9492692     32149.2111537
   95   37    -15120.2062538     32533.9541691
   95   38    -14742.1548374     32912.0055855
   95   39    -14370.6639711     33283.4964518
   95   40    -14005.6051387     33648.5552842
   95   41    -13646.8522951     34007.3081278
   95   42    -13294.2818072     34359.8786158
   95   43    -12947.7723983     34706.3880246
   95   44    -12607.2050956     35046.9553273
   95   45    -12272.4631794     35381.6972436
   95   46    -11943.4321351     35710.7282879
   95   47    -11619.9996078     36034.1608152
   95   48    -11302.0553582     36352.1050648
   95   49    -10989.4912209     36664.6692021
   95   50    -10682.2010640     36971.9593589
   95   51    -10380.0807508     37274.0796722
   95   52    -10083.0281026     37571.1323204
   95   53     -9790.9428630     37863.2175599
   95   54     -9503.7266639     38150.4337590
   95   55     -9221.2829920     38432.8774310
   95   56     -8943.5171569     38710.6432660
   95   57     -8670.3362605     38983.8241624
   95   58     -8401.6491669     39252.5112560
   95   59     -8137.3664734     39516.7939496
   95   60     -7877.4004824     39776.7599405
   95   61     -7621.6651748     40032.4952482
   95   62     -7370.0761827     40284.0842402
   95   63     -7122.5507646     40531.6096583
   95   64     -6879.0077800     40775.1526429
   95   65     -6639.3676653     41014.7927576
   95   66     -6403.5524103     41250.6080126
   95   67     -6171.4855355     41482.6748875
   95   68     -5943.0920693     41711.0683536
   95   69     -5718.2985270     41935.8618959
   95   70     -5497.0328894     42157.1275336
   95   71     -5279.2245822     42374.9358407
   95   72     -5064.8044569     42589.3559660
   95   73     -4853.7047708     42800.4556521
   95   74     -4645.8591693     43008.3012537
   95   75     -4441.2026675     43212.9577555
   95   76     -4239.6716339     43414.4887890
   95   77     -4041.2037741     43612.9566488
   95   78     -3845.7381158     43808.4223071
   95   79     -3653.2149951     44000.9454279
   95   80     -3463.5760440     44190.5843790
   95   81     -3276.7641800     44377.3962429
   95   82     -3092.7235977     44561.4368252
   95   83     -2911.3997625     44742.7606605
   95   84     -2732.7394085     44921.4210145
   95   85     -2556.6905404     45097.4698826
   95   86     -2383.2024411     45270.9579819
   95   87     -2212.2256870     45441.9347360
   95   88     -2043.7121735     45610.4482495
   95   89     -1877.6151550     45776.5452679
   95   90     -1713.8893047     45940.2711183
   95   91     -1552.4908028     46101.6696202
   95   92     -1393.3774676     46260.7829554
   95   93     -1236.5089494     46417.6514736
   95   94     -1081.8470243     46572.3133986
   95   95      -929.3560497     46724.8043733
   95   96      -779.0036948     46875.1567282
   95   97      -630.7621751     47023.3982478
   95   98      -484.6104828     47169.5499401
   95   99      -340.5387950     47313.6216279
   95  100      -198.5581066     47455.6023163
   95  101       -58.7231176     47595.4373054
   96    0    -34955.7864151     12698.3740078
   96    1    -34216.1633236     13437.9970993
   96    2    -33490.6691050     14163.4913179
   96    3    -32778.9721533     14875.1882696
   96    4    -32080.7523446     15573.4080784
   96    5    -31395.7005227     16258.4599003
   96    6    -30723.5179859     16930.6424370
   96    7    -30063.9159808     17590.2444421
   96    8    -29416.6152082     18237.5452147
   96    9    -28781.3453448     18872.8150781
   96   10    -28157.8445844     19496.3158385
   96   11    -27545.8591989     20108.3012240
   96   12    -26945.1431214     20709.0173015
   96   13    -26355.4575518     21298.7028712
   96   14    -25776.5705844     21877.5898385
   96   15    -25208.2568586     22445.9035643
   96   16    -24650.2972302     23003.8631927
   96   17    -24102.4784645     23551.6819584
   96   18    -23564.5929494     24089.5674735
   96   19    -23036.4384272     24617.7219957
   96   20    -22517.8177452     25136.3426777
   96   21    -22008.5386231     25645.6217998
   96   22    -21508.4134361     26145.7469868
   96   23    -21017.2590140     26636.9014089
   96   24    -20534.8964532     27119.2639698
   96   25    -20061.1509425     27593.0094805
   96   26    -19595.8516007     28058.3088222
   96   27    -19138.8313260     28515.3290970
   96   28    -18689.9266544     28964.2337685
   96   29    -18248.9776297     29405.1827933
   96   30    -17815.8276802     29838.3327427
   96   31    -17390.3235057     30263.8369172
   96   32    -16972.3149701     30681.8454528
   96   33    -16561.6550023     31092.5054207
   96   34    -16158.1995024     31495.9609205
   96   35    -15761.8072550     31892.3531679
   96   36    -15372.3398462     32281.8205767
   96   37    -14989.6615871     32664.4988358
   96   38    -14613.6394409     33040.5209821
   96   39    -14244.1429541     33410.0174688
   96   40    -13881.0441925     33773.1162305
   96   41    -13524.2176790     34129.9427439
   96   42    -13173.5403367     34480.6200862
   96   43    -12828.8914329     34825.2689900
   96   44    -12490.1525275     35164.0078954
   96   45    -12157.2074228     35496.9530001
   96   46    -11829.9421163     35824.2183066
   96   47    -11508.2447552     36145.9156677
   96   48    -11192.0055934     36462.1548296
   96   49    -10881.1169495     36773.0434735
   96   50    -10575.4731676     37078.6872554
   96   51    -10274.9705788     37379.1898442
   96   52     -9979.5074646     37674.6529583
   96   53     -9688.9840217     37965.1764012
   96   54     -9403.3023277     38250.8580952
   96   55     -9122.3663086     38531.7941144
   96   56     -8846.0817067     38808.0787162
   96   57     -8574.3560505     39079.8043725
   96   58     -8307.0986246     39347.0617983
   96   59     -8044.2204413     39609.9399816
   96   60     -7785.6342127     39868.5262103
   96   61     -7531.2543233     40122.9060996
   96   62     -7280.9968046     40373.1636183
   96   63     -7034.7793091     40619.3811138
   96   64     -6792.5210856     40861.6393374
   96   65     -6554.1429552     41100.0174677
   96   66     -6319.5672883     41334.5931347
   96   67     -6088.7179811     41565.4424419
   96   68     -5861.5204342     41792.6399888
   96   69     -5637.9015307     42016.2588923
   96   70     -5417.7896155     42236.3708075
   96   71     -5201.1144749     42453.0459481
   96   72     -4987.8073170     42666.3531059
   96   73     -4777.8007528     42876.3596701
   96   74     -4571.0287779     43083.1316450
   96   75     -4367.4267547     43286.7336682
   96   76     -4166.9313962     43487.2290268
   96   77     -3969.4807496     43684.6796733
   96   78     -3775.0141824     43879.1462406
   96   79     -3583.4723680     44070.6880549
   96   80     -3394.7972747     44259.3631483
   96   81     -3208.9321548     44445.2282682
   96   82     -3025.8215372     44628.3388857
   96   83     -2845.4112223     44808.7492006
   96   84     -2667.6482804     44986.5121425
   96   85     -2492.4810551     45161.6793678
   96   86     -2319.8591728     45334.3012501
   96   87     -2149.7335604     45504.4268626
   96   88     -1982.0564741     45672.1039489
   96   89     -1816.7815441     45837.3788788
   96   90     -1653.8638411     46000.2965818
   96   91     -1493.2599744     46160.9004485
   96   92     -1334.9282372     46319.2321858
   96   93     -1178.8288231     46475.3315998
   96   94     -1024.9241562     46629.2362667
   96   95      -873.1794057     46780.9810172
   96   96      -723.5633235     46930.5970994
   96   97      -576.0496813     47078.1107417
   96   98      -430.6199255     47223.5404975
   96   99      -287.2685701     47366.8918528
   96  100      -146.0152901     47508.1451328
   96  101        -6.9341158     47647.2263071
   97    0    -34716.8285526     12937.3318704
   97    1    -33981.1854035     13672.9750194
   97    2    -33259.5944347     14394.5659882
   97    3    -32551.7258020     15102.4346209
   97    4    -31857.2611432     15796.8992797
   97    5    -31175.8930507     16478.2673723
   97    6    -30507.3245477     17146.8358753
   97    7    -29851.2685742     17802.8918488
   97    8    -29207.4474864     18446.7129366
   97    9    -28575.5925739     19078.5678490
   97   10    -27955.4435973     19698.7168256
   97   11    -27346.7483470     20307.4120759
   97   12    -26749.2622252     20904.8981978
   97   13    -26162.7478507     21491.4125722
   97   14    -25586.9746873     22067.1857357
   97   15    -25021.7186939     22632.4417291
   97   16    -24466.7619978     23187.3984251
   97   17    -23921.8925889     23732.2678341
   97   18    -23386.9040337     24267.2563892
   97   19    -22861.5952097     24792.5652132
   97   20    -22345.7700569     25308.3903661
   97   21    -21839.2373473     25814.9230757
   97   22    -21341.8104702     26312.3499527
   97   23    -20853.3072327     26800.8531902
   97   24    -20373.5496737     27280.6107493
   97   25    -19902.3638915     27751.7965314
   97   26    -19439.5798834     28214.5805395
   97   27    -18985.0313960     28669.1290269
   97   28    -18538.5557864     29115.6046366
   97   29    -18099.9938924     29554.1665305
   97   30    -17669.1899123     29984.9705106
   97   31    -17245.9912916     30408.1691313
   97   32    -16830.2486182     30823.9118048
   97   33    -16421.8155237     31232.3448992
   97   34    -16020.5485919     31633.6118310
   97   35    -15626.3072717     32027.8531513
   97   36    -15238.9537963     32415.2066266
   97   37    -14858.3531075     32795.8073155
   97   38    -14484.3727830     33169.7876399
   97   39    -14116.8829697     33537.2774532
   97   40    -13755.7563191     33898.4041038
   97   41    -13400.8679271     34253.2924958
   97   42    -13052.0952768     34602.0651461
   97   43    -12709.3181839     34944.8422390
   97   44    -12372.4187452     35281.7416778
   97   45    -12041.2812892     35612.8791337
   97   46    -11715.7923295     35938.3680935
   97   47    -11395.8405196     36258.3199033
   97   48    -11081.3166105     36572.8438125
   97   49    -10772.1134090     36882.0470140
   97   50    -10468.1257391     37186.0346838
   97   51    -10169.2504038     37484.9100191
   97   52     -9875.3861487     37778.7742743
   97   53     -9586.4336271     38067.7267958
   97   54     -9302.2953666     38351.8650563
   97   55     -9022.8757361     38631.2846868
   97   56     -8748.0809146     38906.0795083
   97   57     -8477.8188608     39176.3415621
   97   58     -8211.9992838     39442.1611391
   97   59     -7950.5336145     39703.6268084
   97   60     -7693.3349780     39960.8254449
   97   61     -7440.3181669     40213.8422560
   97   62     -7191.3996152     40462.7608078
   97   63     -6946.4973730     40707.6630500
   97   64     -6705.5310822     40948.6293408
   97   65     -6468.4219523     41185.7384707
   97   66     -6235.0927374     41419.0676856
   97   67     -6005.4677134     41648.6927095
   97   68     -5779.4726565     41874.6877665
   97   69     -5557.0348210     42097.1256019
   97   70     -5338.0829196     42316.0775033
   97   71     -5122.5471024     42531.6133205
   97   72     -4910.3589379     42743.8014850
   97   73     -4701.4513941     42952.7090288
   97   74     -4495.7588202     43158.4016028
   97   75     -4293.2169295     43360.9434935
   97   76     -4093.7627828     43560.3976402
   97   77     -3897.3347728     43756.8256501
   97   78     -3703.8726101     43950.2878129
   97   79     -3513.3173093     44140.8431136
   97   80     -3325.6111785     44328.5492445
   97   81     -3140.6978087     44513.4626142
   97   82     -2958.5220675     44695.6383555
   97   83     -2779.0300943     44875.1303287
   97   84     -2602.1693002     45051.9911227
   97   85     -2427.8883731     45226.2720499
   97   86     -2256.1372884     45398.0231345
   97   87     -2086.8673302     45567.2930927
   97   88     -1920.0311234     45734.1292995
   97   89     -1755.5826836     45898.5777393
   97   90     -1593.4774910     46060.6829319
   97   91     -1433.6725998     46220.4878231
   97   92     -1276.1267996     46378.0336233
   97   93     -1120.8008579     46533.3595650
   97   94      -967.6578911     46686.5025318
   97   95      -816.6639502     46837.4964728
   97   96      -667.7889848     46986.3714381
   97   97      -521.0085285     47133.1518945
   97   98      -376.3068880     47277.8535349
   97   99      -233.6838052     47420.4766177
   97  100       -93.1697629     47560.9906600
   98    0    -34476.4352441     13177.7251789
   98    1    -33744.7989470     13909.3614759
   98    2    -33027.1374311     14627.0229918
   98    3    -32323.1226550     15331.0377679
   98    4    -31632.4380547     16021.7223682
   98    5    -30954.7780042     16699.3824188
   98    6    -30289.8472814     17364.3131415
   98    7    -29637.3605464     18016.7998765
   98    8    -28997.0418348     18657.1185882
   98    9    -28368.6240704     19285.5363526
   98   10    -27751.8485998     19902.3118231
   98   11    -27146.4647496     20507.6956734
   98   12    -26552.2294066     21101.9310163
   98   13    -25968.9066232     21685.2537998
   98   14    -25396.2672448     22257.8931782
   98   15    -24834.0885621     22820.0718608
   98   16    -24282.1539849     23372.0064381
   98   17    -23740.2527370     23913.9076859
   98   18    -23208.1795733     24445.9808497
   98   19    -22685.7345143     24968.4259086
   98   20    -22172.7226011     25481.4378219
   98   21    -21668.9536653     25985.2067576
   98   22    -21174.2421174     26479.9183056
   98   23    -20688.4067481     26965.7536748
   98   24    -20211.2705455     27442.8898775
   98   25    -19742.6605232     27911.4998998
   98   26    -19282.4075626     28371.7528603
   98   27    -18830.3462646     28823.8141583
   98   28    -18386.3148125     29267.8456105
   98   29    -17950.1548438     29704.0055792
   98   30    -17521.7113312     30132.4490918
   98   31    -17100.8324713     30553.3279517
   98   32    -16687.3695806     30966.7908423
   98   33    -16281.1769988     31372.9834242
   98   34    -15882.1119971     31772.0484258
   98   35    -15490.0346940     32164.1257290
   98   36    -15104.8079742     32549.3524487
   98   37    -14726.2974144     32927.8630085
   98   38    -14354.3712118     33299.7892112
   98   39    -13988.9001174     33665.2603056
   98   40    -13629.7573731     34024.4030499
   98   41    -13276.8186519     34377.3417711
   98   42    -12929.9620012     34724.1984217
   98   43    -12589.0677893     35065.0926336
   98   44    -12254.0186541     35400.1417689
   98   45    -11924.6994544     35729.4609686
   98   46    -11600.9972239     36053.1631990
   98   47    -11282.8011266     36371.3592964
   98   48    -10970.0024144     36684.1580086
   98   49    -10662.4943865     36991.6660365
   98   50    -10360.1723507     37293.9880723
   98   51    -10062.9335856     37591.2268374
   98   52     -9770.6773049     37883.4831180
   98   53     -9483.3046228     38170.8558001
   98   54     -9200.7185202     38453.4419027
   98   55     -8922.8238130     38731.3366099
   98   56     -8649.5271205     39004.6333024
   98   57     -8380.7368356     39273.4235874
   98   58     -8116.3630954     39537.7973276
   98   59     -7856.3177532     39797.8426698
   98   60     -7600.5143509     40053.6460720
   98   61     -7348.8680926     40305.2923303
   98   62     -7101.2958187     40552.8646043
   98   63     -6857.7159805     40796.4444425
   98   64     -6618.0486165     41036.1118065
   98   65     -6382.2153281     41271.9450948
   98   66     -6150.1392570     41504.0211660
   98   67     -5921.7450621     41732.4153608
   98   68     -5696.9588985     41957.2015244
   98   69     -5475.7083957     42178.4520272
   98   70     -5257.9226373     42396.2377857
   98   71     -5043.5321408     42610.6282822
   98   72     -4832.4688385     42821.6915844
   98   73     -4624.6660589     43029.4943640
   98   74     -4420.0585085     43234.1019144
   98   75     -4218.5822548     43435.5781682
   98   76     -4020.1747099     43633.9857130
   98   77     -3824.7746158     43829.3858072
   98   78     -3632.3220293     44021.8383936
   98   79     -3442.7583104     44211.4021125
   98   80     -3256.0261105     44398.1343125
   98   81     -3072.0693634     44582.0910595
   98   82     -2890.8332794     44763.3271435
   98   83     -2712.2643415     44941.8960815
   98   84     -2536.3103064     45117.8501165
   98   85     -2362.9202114     45291.2402116
   98   86     -2192.0443872     45462.1160358
   98   87     -2023.6344818     45630.5259411
   98   88     -1857.6434972     45796.5169257
   98   89     -1694.0258448     45960.1345781
   98   90     -1532.7374275     46121.4229954
   98   91     -1373.7357617     46280.4246613
   98   92     -1216.9801572     46437.1802657
   98   93     -1062.4319896     46591.7284333
   98   94      -910.0551189     46744.1053040
   98   95      -759.8165586     46894.3438643
   98   96      -611.6875923     47042.4728306
   98   97      -465.6457652     47188.5146577
   98   98      -321.6787525     47332.4816704
   98   99      -179.7926684     47474.3677546
   98  100       -40.0315838     47614.1288391
   99    0    -34234.6360529     13419.5243701
   99    1    -33507.0330397     14147.1273833
   99    2    -32793.3267108     14860.8337121
   99    3    -32093.1908686     15560.9695543
   99    4    -31406.3107842     16247.8496387
   99    5    -30732.3826462     16921.7777768
   99    6    -30071.1130169     17583.0474060
   99    7    -29422.2183029     18231.9421201
   99    8    -28785.4242428     18868.7361802
   99    9    -28160.4654161     19493.6950069
   99   10    -27547.0847746     20107.0756483
   99   11    -26945.0331980     20709.1272249
   99   12    -26354.0690735     21300.0913495
   99   13    -25773.9579004     21880.2025225
   99   14    -25204.4719192     22449.6885037
   99   15    -24645.3897636     23008.7706593
   99   16    -24096.4961360     23557.6642869
   99   17    -23557.5815045     24096.5789184
   99   18    -23028.4418206     24625.7186023
   99   19    -22508.8782569     25145.2821661
   99   20    -21998.6969623     25655.4634606
   99   21    -21497.7088361     26156.4515868
   99   22    -21005.7293162     26648.4311068
   99   23    -20522.5781838     27131.5822391
   99   24    -20048.0793818     27606.0810412
   99   25    -19582.0608454     28072.0995775
   99   26    -19124.3543456     28529.8060773
   99   27    -18674.7953430     28979.3650799
   99   28    -18233.2228522     29420.9375707
   99   29    -17799.4793156     29854.6811073
   99   30    -17373.4104855     30280.7499375
   99   31    -16954.8653141     30699.2951089
   99   32    -16543.6958516     31110.4645714
   99   33    -16139.7571498     31514.4032731
   99   34    -15742.9071728     31911.2532502
   99   35    -15353.0067124     32301.1537105
   99   36    -14969.9193098     32684.2411131
   99   37    -14593.5111809     33060.6492421
   99   38    -14223.6511463     33430.5092766
   99   39    -13860.2105660     33793.9498570
   99   40    -13503.0632763     34151.0971466
   99   41    -13152.0855315     34502.0748914
   99   42    -12807.1559476     34847.0044753
   99   43    -12468.1554495     35186.0049735
   99   44    -12134.9672202     35519.1932028
   99   45    -11807.4766531     35846.6837699
   99   46    -11485.5713060     36168.5891169
   99   47    -11169.1408573     36485.0195657
   99   48    -10858.0770639     36796.0833591
   99   49    -10552.2737213     37101.8867016
   99   50    -10251.6266250     37402.5337980
   99   51     -9956.0335332     37698.1268898
   99   52     -9665.3941316     37988.7662913
   99   53     -9379.6099988     38274.5504242
   99   54     -9098.5845732     38555.5758497
   99   55     -8822.2231213     38831.9373016
   99   56     -8550.4327066     39103.7277163
   99   57     -8283.1221598     39371.0382631
   99   58     -8020.2020499     39633.9583731
   99   59     -7761.5846562     39892.5757668
   99   60     -7507.1839411     40146.9764819
   99   61     -7256.9155238     40397.2448991
   99   62     -7010.6966546     40643.4637683
   99   63     -6768.4461900     40885.7142330
   99   64     -6530.0845683     41124.0758546
   99   65     -6295.5337867     41358.6266362
   99   66     -6064.7173777     41589.4430453
   99   67     -5837.5603869     41816.6000360
   99   68     -5613.9893520     42040.1710710
   99   69     -5393.9322808     42260.2281422
   99   70     -5177.3186315     42476.8417915
   99   71     -4964.0792926     42690.0811304
   99   72     -4754.1465637     42900.0138593
   99   73     -4547.4541370     43106.7062859
   99   74     -4343.9370799     43310.2233431
   99   75     -4143.5318175     43510.6286054
   99   76     -3946.1761172     43707.9843058
   99   77     -3751.8090731     43902.3513499
   99   78     -3560.3710927     44093.7893303
   99   79     -3371.8038845     44282.3565385
   99   80     -3186.0504472     44468.1099758
   99   81     -3003.0550615     44651.1053614
   99   82     -2822.7632846     44831.3971383
   99   83     -2645.1219476     45009.0384754
   99   84     -2470.0791579     45184.0812651
   99   85     -2297.5843075     45356.5761155
   99   86     -2127.5880888     45526.5723342
   99   87     -1960.0425212     45694.1179017
   99   88     -1794.9009927     45859.2594302
   99   89     -1632.1183214     46022.0421015
   99   90     -1471.6508475     46182.5095754
   99   91     -1313.4565686     46340.7038543
   99   92     -1157.4953418     46496.6650812
   99   93     -1003.7291889     46650.4312341
   99   94      -852.1227725     46802.0376504
   99   95      -702.6441629     46951.5162601
   99   96      -555.2661401     47098.8942828
   99   97      -409.9685677     47244.1918552
   99   98      -266.7431307     47387.4172922
   99   99      -125.6037995     47528.5566234


==> anc/7LiF_Predis.dat <==
    J    N          EN            EN-E_00           Gamma           tau/ps
    0    1       498.992743     48179.805747       3.679E-03       1.443E+03
    0    2       620.465168     48301.278171       4.905E-01       1.082E+01
    0    3       743.138158     48423.951161       2.397E-01       2.214E+01
    0    4       866.675868     48547.488871       1.081E-01       4.913E+01
    0    5      1331.822378     49012.635382       1.562E-01       3.400E+01
    0    6      1669.866430     49350.679434       1.388E-02       3.825E+02
    0    7      2614.744269     50295.557273       9.457E-01       5.614E+00
    0    8      3466.030095     51146.843099       3.565E-02       1.489E+02
    0    9      3905.321575     51586.134578       5.091E-01       1.043E+01
    0   10      4324.291864     52005.104868       5.586E-02       9.503E+01
    0   11      5023.914728     52704.727732       9.651E-01       5.501E+00
    0   12      5245.103483     52925.916486       4.998E-02       1.062E+02
    0   13      5460.495550     53141.308553       9.324E-01       5.694E+00
    0   14      5735.127474     53415.940478       4.563E-01       1.163E+01
    0   15      6062.425977     53743.238980       3.744E-01       1.418E+01
    0   16      6316.153036     53996.966040       1.553E-01       3.419E+01
    0   17      6618.438150     54299.251153       2.494E-01       2.128E+01
    0   18      6675.472886     54356.285889       5.832E-01       9.102E+00
    0   19      6962.202318     54643.015322       2.686E-03       1.977E+03
    0   20      7288.301015     54969.114019       1.011E-01       5.253E+01
    0   21      7339.671257     55020.484260       4.145E-01       1.281E+01
    0   22      7646.398025     55327.211029       8.132E-02       6.528E+01
    0   23      7694.743559     55375.556563       2.961E-01       1.793E+01
    1    1       499.291680     48180.104684       8.100E-03       6.554E+02
    1    2       620.772800     48301.585804       5.296E-01       1.002E+01
    1    3       743.456892     48424.269896       2.666E-01       1.992E+01
    1    4       867.004626     48547.817630       9.163E-02       5.794E+01
    1    5      1332.166645     49012.979649       1.737E-01       3.057E+01
    1    6      1670.213782     49351.026786       9.888E-03       5.369E+02
    1    7      2615.080845     50295.893849       9.293E-01       5.713E+00
    1    8      3466.361222     51147.174226       3.608E-02       1.471E+02
    1    9      3905.645296     51586.458300       5.046E-01       1.052E+01
    1   10      4324.607320     52005.420323       5.248E-02       1.012E+02
    1   11      4563.969070     52244.782074       9.988E-01       5.315E+00
    1   12      5024.208541     52705.021545       9.455E-01       5.615E+00
    1   13      5245.389543     52926.202547       4.541E-02       1.169E+02
    1   14      5460.771668     53141.584671       9.522E-01       5.575E+00
    1   15      5735.394564     53416.207568       4.703E-01       1.129E+01
    1   16      6062.679343     53743.492347       3.621E-01       1.466E+01
    1   17      6316.398766     53997.211770       1.633E-01       3.251E+01
    1   18      6618.672386     54299.485389       2.593E-01       2.048E+01
    1   19      6675.704485     54356.517489       5.689E-01       9.333E+00
    1   20      6962.424508     54643.237511       3.760E-03       1.412E+03
    1   21      7288.511074     54969.324078       1.069E-01       4.964E+01
    1   22      7339.878829     55020.691833       4.030E-01       1.317E+01
    1   23      7646.595271     55327.408275       8.636E-02       6.147E+01
    1   24      7694.938503     55375.751506       2.868E-01       1.851E+01
    2    1       499.889609     48180.702613       2.210E-02       2.402E+02
    2    2       621.387373     48302.200377       6.120E-01       8.674E+00
    2    3       744.094132     48424.907136       3.243E-01       1.637E+01
    2    4       867.662273     48548.475276       6.279E-02       8.454E+01
    2    5      1332.855158     49013.668161       2.115E-01       2.510E+01
    2    6      1670.908458     49351.721462       3.930E-03       1.351E+03
    2    7      2615.770849     50296.583853       8.948E-01       5.933E+00
    2    8      3467.023398     51147.836402       3.696E-02       1.437E+02
    2    9      3906.292614     51587.105618       4.957E-01       1.071E+01
    2   10      4325.238124     52006.051127       4.605E-02       1.153E+02
    2   11      4564.584223     52245.397226       9.646E-01       5.504E+00
    2   12      5024.791249     52705.604253       9.071E-01       5.853E+00
    2   13      5245.961682     52926.774685       3.693E-02       1.437E+02
    2   14      5461.323628     53142.136631       9.925E-01       5.349E+00
    2   15      5528.009050     53208.822054       9.977E-01       5.321E+00
    2   16      5735.928636     53416.741640       4.990E-01       1.064E+01
    2   17      6063.188921     53744.001925       3.379E-01       1.571E+01
    2   18      6316.889873     53997.702877       1.800E-01       2.949E+01
    2   19      6376.498176     54057.311180       9.930E-01       5.346E+00
    2   20      6619.140750     54299.953754       2.795E-01       1.899E+01
    2   21      6676.163625     54356.976628       5.407E-01       9.818E+00
    2   22      6962.868849     54643.681853       6.450E-03       8.231E+02
    2   23      7288.931110     54969.744113       1.192E-01       4.455E+01
    2   24      7340.293967     55021.106970       3.807E-01       1.395E+01
    2   25      7646.989706     55327.802709       9.689E-02       5.479E+01
    2   26      7695.328431     55376.141435       2.687E-01       1.976E+01
    3    1       500.786540     48181.599543       5.597E-02       9.486E+01
    3    2       622.307645     48303.120648       7.450E-01       7.126E+00
    3    3       745.049907     48425.862910       4.209E-01       1.261E+01
    3    4       868.649021     48549.462024       2.967E-02       1.789E+02
    3    5      1333.888405     49014.701409       2.752E-01       1.929E+01
    3    6      1671.950397     49352.763400       5.699E-05       9.315E+04
    3    7      2415.739091     50096.552095       9.976E-01       5.322E+00
    3    8      2616.807515     50297.620518       8.445E-01       6.286E+00
    3    9      3468.016466     51148.829470       3.831E-02       1.386E+02
    3   10      3907.261836     51588.074840       4.822E-01       1.101E+01
    3   11      4326.184149     52006.997152       3.722E-02       1.426E+02
    3   12      4565.503272     52246.316276       9.138E-01       5.809E+00
    3   13      5025.667904     52706.480907       8.506E-01       6.242E+00
    3   14      5246.819791     52927.632795       2.587E-02       2.052E+02
    3   15      5528.824228     53209.637232       9.363E-01       5.670E+00
    3   16      5736.728723     53417.541726       5.435E-01       9.768E+00
    3   17      6063.953879     53744.766882       3.030E-01       1.752E+01
    3   18      6317.626772     53998.439776       2.064E-01       2.572E+01
    3   19      6377.218095     54058.031099       9.345E-01       5.681E+00
    3   20      6619.842112     54300.655116       3.110E-01       1.707E+01
    3   21      6676.859279     54357.672283       4.983E-01       1.065E+01
    3   22      6963.535263     54644.348266       1.183E-02       4.487E+02
    3   23      7017.712641     54698.525644       9.618E-01       5.520E+00
    3   24      7289.560871     54970.373875       1.387E-01       3.827E+01
    3   25      7340.916524     55021.729528       3.484E-01       1.524E+01
    3   26      7647.581119     55328.394122       1.138E-01       4.666E+01
    3   27      7695.913492     55376.726496       2.427E-01       2.188E+01
    4    1       501.982223     48182.795227       1.249E-01       4.251E+01
    4    2       623.540730     48304.353733       9.395E-01       5.651E+00
    4    3       746.322929     48427.135932       5.680E-01       9.347E+00
    4    4       869.965113     48550.778116       4.563E-03       1.163E+03
    4    5      1335.264702     49016.077706       3.723E-01       1.426E+01
    4    6      1673.339513     49354.152517       4.353E-03       1.220E+03
    4    7      2417.116542     50097.929546       9.111E-01       5.827E+00
    4    8      2618.179334     50298.992338       7.804E-01       6.802E+00
    4    9      3469.340189     51150.153193       4.018E-02       1.321E+02
    4   10      3908.555274     51589.368278       4.651E-01       1.142E+01
    4   11      4327.445071     52008.258074       2.696E-02       1.969E+02
    4   12      4566.737273     52247.550277       8.498E-01       6.247E+00
    4   13      5026.838294     52707.651298       7.784E-01       6.820E+00
    4   14      5247.963796     52928.776799       1.418E-02       3.743E+02
    4   15      5529.919168     53210.732172       8.588E-01       6.182E+00
    4   16      5737.793522     53418.606525       6.056E-01       8.766E+00
    4   17      6064.973139     53745.786142       2.597E-01       2.044E+01
    4   18      6318.608553     53999.421556       2.444E-01       2.172E+01
    4   19      6378.183453     54058.996457       8.607E-01       6.168E+00
    4   20      6620.777571     54301.590575       3.558E-01       1.492E+01
    4   21      6677.785296     54358.598300       4.455E-01       1.192E+01
    4   22      6964.423606     54645.236610       2.152E-02       2.467E+02
    4   23      7018.582240     54699.395244       8.919E-01       5.952E+00
    4   24      7290.400163     54971.213167       1.671E-01       3.178E+01
    4   25      7341.746376     55022.559379       3.073E-01       1.727E+01
    4   26      7648.369458     55329.182461       1.384E-01       3.835E+01
    4   27      7696.693569     55377.506573       2.100E-01       2.528E+01
    5    1       385.526654     48066.339657       9.795E-01       5.420E+00
    5    2       503.475910     48184.288913       2.484E-01       2.137E+01
    5    3       747.917249     48428.730253       7.815E-01       6.793E+00
    5    4       871.610667     48552.423670       4.031E-03       1.317E+03
    5    5      1336.985897     49017.798900       5.138E-01       1.033E+01
    5    6      1675.075714     49355.888718       2.492E-02       2.130E+02
    5    7      2418.847092     50099.660096       8.120E-01       6.538E+00
    5    8      2619.902838     50300.715841       7.040E-01       7.541E+00
    5    9      3470.994258     51151.807261       4.266E-02       1.244E+02
    5   10      3910.170483     51590.983486       4.442E-01       1.195E+01
    5   11      4329.020553     52009.833557       1.653E-02       3.213E+02
    5   12      4568.271594     52249.084598       7.726E-01       6.871E+00
    5   13      5028.299539     52709.112543       6.931E-01       7.660E+00
    5   14      5249.393509     52930.206512       4.490E-03       1.182E+03
    5   15      5531.289373     53212.102376       7.670E-01       6.921E+00
    5   16      5739.124261     53419.937265       6.878E-01       7.719E+00
    5   17      5803.517540     53484.330544       9.258E-01       5.734E+00
    5   18      6066.247499     53747.060503       2.103E-01       2.525E+01
    5   19      6319.834936     54000.647940       2.963E-01       1.792E+01
    5   20      6379.391150     54060.204154       7.726E-01       6.871E+00
    5   21      6621.946479     54302.759483       4.158E-01       1.277E+01
    5   22      6678.942691     54359.755695       3.836E-01       1.384E+01
    5   23      6965.533663     54646.346666       3.765E-02       1.410E+02
    5   24      7019.668389     54700.481392       8.078E-01       6.572E+00
    5   25      7291.448556     54972.261559       2.062E-01       2.575E+01
    5   26      7342.783870     55023.596874       2.595E-01       2.046E+01
    5   27      7649.354084     55330.167087       1.725E-01       3.078E+01
    5   28      7697.669207     55378.482210       1.724E-01       3.080E+01
    6    1       387.189162     48068.002165       6.921E-01       7.671E+00
    6    2       505.265272     48186.078276       4.490E-01       1.182E+01
    6    3       873.585602     48554.398605       4.868E-02       1.091E+02
    6    4      1339.049057     49019.862061       7.120E-01       7.456E+00
    6    5      1677.158904     49357.971908       7.182E-02       7.392E+01
    6    6      2420.918478     50101.731482       6.984E-01       7.602E+00
    6    7      2621.964292     50302.777295       6.169E-01       8.606E+00
    6    8      3472.978303     51153.791307       4.583E-02       1.158E+02
    6    9      3912.107880     51592.920884       4.203E-01       1.263E+01
    6   10      4330.910112     52011.723116       7.418E-03       7.156E+02
    6   11      4570.119934     52250.932938       6.850E-01       7.750E+00
    6   12      5030.056054     52710.869058       5.968E-01       8.896E+00
    6   13      5251.108662     52931.921666       2.174E-05       2.442E+05
    6   14      5532.932589     53213.745593       6.635E-01       8.001E+00
    6   15      5740.721938     53421.534942       7.930E-01       6.695E+00
    6   16      5805.099307     53485.912311       8.117E-01       6.540E+00
    6   17      6067.777334     53748.590338       1.578E-01       3.365E+01
    6   18      6321.305297     54002.118301       3.649E-01       1.455E+01
    6   19      6380.839318     54061.652322       6.733E-01       7.885E+00
    6   20      6623.347993     54304.160996       4.938E-01       1.075E+01
    6   21      6680.333042     54361.146046       3.153E-01       1.684E+01
    6   22      6966.865102     54647.678105       6.287E-02       8.444E+01
    6   23      7020.977455     54701.790458       7.126E-01       7.450E+00
    6   24      7292.705844     54973.518848       2.582E-01       2.056E+01
    6   25      7344.029943     55024.842947       2.074E-01       2.559E+01
    6   26      7650.535043     55331.348047       2.183E-01       2.432E+01
    6   27      7698.840407     55379.653410       1.321E-01       4.018E+01
    7    1       142.248784     47823.061788       9.558E-01       5.554E+00
    7    2       389.147437     48069.960441       4.118E-01       1.289E+01
    7    3       507.345717     48188.158721       7.502E-01       7.077E+00
    7    4       875.889513     48556.702517       1.626E-01       3.265E+01
    7    5      1341.454394     49022.267398       9.811E-01       5.411E+00
    7    6      1679.589061     49360.402065       1.570E-01       3.382E+01
    7    7      2423.333165     50104.146169       5.758E-01       9.220E+00
    7    8      2624.365195     50305.178198       5.209E-01       1.019E+01
    7    9      2821.776751     50502.589755       9.934E-01       5.344E+00
    7   10      3475.291827     51156.104831       4.981E-02       1.066E+02
    7   11      3914.365758     51595.178761       3.944E-01       1.346E+01
    7   12      4333.113173     52013.926177       1.380E-03       3.846E+03
    7   13      4572.274337     52253.087341       5.905E-01       8.991E+00
    7   14      4805.230212     52486.043216       9.779E-01       5.429E+00
    7   15      5032.104714     52712.917718       4.938E-01       1.075E+01
    7   16      5253.108862     52933.921865       4.603E-03       1.153E+03
    7   17      5534.846480     53215.659484       5.509E-01       9.637E+00
    7   18      5742.581859     53423.394862       9.244E-01       5.743E+00
    7   19      5806.943199     53487.756203       6.887E-01       7.708E+00
    7   20      6069.562359     53750.375363       1.061E-01       5.005E+01
    7   21      6323.018878     54003.831882       4.535E-01       1.171E+01
    7   22      6382.535353     54063.348357       5.649E-01       9.398E+00
    7   23      6624.980837     54305.793840       5.928E-01       8.955E+00
    7   24      6681.955448     54362.768451       2.439E-01       2.177E+01
    7   25      6968.417453     54649.230457       1.003E-01       5.292E+01
    7   26      7022.502664     54703.315668       6.082E-01       8.729E+00
    7   27      7294.170943     54974.983947       3.261E-01       1.628E+01
    7   28      7345.484290     55026.297293       1.540E-01       3.446E+01
    7   29      7651.911475     55332.724479       2.783E-01       1.908E+01
    7   30      7700.207273     55381.020276       9.190E-02       5.777E+01
    8    1       143.923087     47824.736091       6.641E-01       7.994E+00
    8    2       391.404627     48072.217630       1.728E-01       3.072E+01
    8    3       878.521357     48559.334360       3.722E-01       1.426E+01
    8    4      1003.472840     48684.285843       6.658E-01       7.974E+00
    8    5      1682.366067     49363.179071       2.938E-01       1.807E+01
    8    6      2426.092191     50106.905194       4.503E-01       1.179E+01
    8    7      2627.110104     50307.923107       4.214E-01       1.260E+01
    8    8      2824.504635     50505.317639       8.829E-01       6.013E+00
    8    9      3477.934326     51158.747329       5.475E-02       9.696E+01
    8   10      3916.946129     51597.759132       3.658E-01       1.451E+01
    8   11      4335.629030     52016.442034       3.287E-04       1.615E+04
    8   12      4574.734788     52255.547792       4.912E-01       1.081E+01
    8   13      4807.625214     52488.438217       8.365E-01       6.346E+00
    8   14      5034.446378     52715.259382       3.882E-01       1.367E+01
    8   15      5255.393547     52936.206550       2.261E-02       2.348E+02
    8   16      5537.041031     53217.854035       4.357E-01       1.218E+01
    8   17      5809.053700     53489.866704       5.612E-01       9.460E+00
    8   18      6071.602603     53752.415607       5.953E-02       8.918E+01
    8   19      6324.973406     54005.786409       5.661E-01       9.378E+00
    8   20      6384.472832     54065.285836       4.528E-01       1.172E+01
    8   21      6626.839788     54307.652791       7.160E-01       7.415E+00
    8   22      6683.810522     54364.623526       1.734E-01       3.061E+01
    8   23      6970.189944     54651.002948       1.536E-01       3.456E+01
    8   24      7024.250882     54705.063886       4.991E-01       1.064E+01
    8   25      7295.843735     54976.656739       4.130E-01       1.285E+01
    8   26      7347.147393     55027.960397       1.027E-01       5.171E+01
    8   27      7653.481718     55334.294722       3.552E-01       1.495E+01
    8   28      7701.769839     55382.582842       5.480E-02       9.687E+01
    9    1       145.824270     47826.637274       3.851E-01       1.379E+01
    9    2       393.954469     48074.767472       2.413E-02       2.200E+02
    9    3       881.482158     48562.295162       7.050E-01       7.531E+00
    9    4      1006.478644     48687.291648       3.551E-01       1.495E+01
    9    5      1685.489570     49366.302573       4.973E-01       1.068E+01
    9    6      2224.642601     49905.455605       8.657E-01       6.132E+00
    9    7      2429.197475     50110.010479       3.268E-01       1.624E+01
    9    8      2630.197292     50311.010296       3.217E-01       1.650E+01
    9    9      2827.571679     50508.384682       7.656E-01       6.934E+00
    9   10      3480.905183     51161.718187       6.085E-02       8.725E+01
    9   11      3919.847774     51600.660778       3.355E-01       1.583E+01
    9   12      4338.456858     52019.269862       6.311E-03       8.412E+02
    9   13      4577.502158     52258.315161       3.912E-01       1.357E+01
    9   14      4810.325542     52491.138545       6.903E-01       7.691E+00
    9   15      5037.081249     52717.894252       2.848E-01       1.864E+01
    9   16      5257.961934     52938.774938       5.893E-02       9.009E+01
    9   17      5539.509141     53220.322144       3.222E-01       1.648E+01
    9   18      5811.425595     53492.238598       4.315E-01       1.230E+01
    9   19      6073.897829     53754.710832       2.315E-02       2.293E+02
    9   20      6327.170620     54007.983624       7.063E-01       7.517E+00
    9   21      6386.655727     54067.468730       3.414E-01       1.555E+01
    9   22      6628.934990     54309.747994       8.675E-01       6.120E+00
    9   23      6685.898465     54366.711469       1.085E-01       4.895E+01
    9   24      6972.181705     54652.994708       2.268E-01       2.340E+01
    9   25      7026.218654     54707.031657       3.888E-01       1.366E+01
    9   26      7297.723090     54978.536094       5.227E-01       1.016E+01
    9   27      7349.018776     55029.831779       5.725E-02       9.273E+01
    9   28      7655.245434     55336.058438       4.525E-01       1.173E+01
    9   29      7703.528014     55384.341018       2.446E-02       2.170E+02
    9   30      7751.472630     55432.285633       9.113E-01       5.826E+00
   10    1       147.953682     47828.766685       1.550E-01       3.426E+01
   10    2       396.796827     48077.609831       1.904E-02       2.788E+02
   10    3      1009.819719     48690.632722       1.208E-01       4.395E+01
   10    4      1688.959090     49369.772094       7.832E-01       6.779E+00
   10    5      2228.104721     49908.917725       6.430E-01       8.256E+00
   10    6      2432.642985     50113.455988       2.120E-01       2.504E+01
   10    7      2633.623652     50314.436655       2.258E-01       2.351E+01
   10    8      2830.977134     50511.790138       6.440E-01       8.243E+00
   10    9      3484.203774     51165.016777       6.834E-02       7.769E+01
   10   10      3923.068579     51603.881583       3.051E-01       1.740E+01
   10   11      4341.595699     52022.408703       2.145E-02       2.475E+02
   10   12      4580.575800     52261.388804       2.941E-01       1.805E+01
   10   13      4813.322650     52494.135654       5.451E-01       9.739E+00
   10   14      5040.008524     52720.821527       1.889E-01       2.811E+01
   10   15      5260.813093     52941.626097       1.189E-01       4.466E+01
   10   16      5542.252260     53223.065263       2.160E-01       2.458E+01
   10   17      5814.065241     53494.878245       3.080E-01       1.724E+01
   10   18      6076.447604     53757.260607       2.530E-03       2.099E+03
   10   19      6329.605848     54010.418852       8.789E-01       6.040E+00
   10   20      6389.081202     54069.894206       2.356E-01       2.253E+01
   10   21      6688.219097     54369.032101       5.406E-02       9.821E+01
   10   22      6974.391581     54655.204585       3.242E-01       1.637E+01
   10   23      7028.406834     54709.219838       2.818E-01       1.884E+01
   10   24      7299.806841     54980.619844       6.588E-01       8.059E+00
   10   25      7351.098428     55031.911432       2.223E-02       2.388E+02
   10   26      7657.203452     55338.016455       5.737E-01       9.254E+00
   10   27      7705.481547     55386.294550       4.911E-03       1.081E+03
   10   28      7753.387767     55434.200771       7.609E-01       6.977E+00
   11    1       150.309697     47831.122701       1.858E-02       2.858E+02
   11    2       399.924991     48080.737995       2.110E-01       2.516E+01
   11    3      1013.498309     48694.311313       5.123E-03       1.036E+03
   11    4      2231.912455     49912.725458       4.343E-01       1.222E+01
   11    5      2436.430924     50117.243928       1.139E-01       4.660E+01
   11    6      2637.390419     50318.203423       1.395E-01       3.807E+01
   11    7      2834.722138     50515.535141       5.220E-01       1.017E+01
   11    8      3487.829251     51168.642255       7.748E-02       6.852E+01
   11    9      3926.606499     51607.419502       2.739E-01       1.938E+01
   11   10      4345.044460     52025.857463       4.788E-02       1.109E+02
   11   11      4583.955396     52264.768399       2.042E-01       2.600E+01
   11   12      4816.620672     52497.433675       4.058E-01       1.308E+01
   11   13      5043.228078     52724.041081       1.064E-01       4.992E+01
   11   14      5263.945491     52944.758495       2.081E-01       2.552E+01
   11   15      5545.270731     53226.083735       1.238E-01       4.290E+01
   11   16      5816.969609     53497.782612       1.959E-01       2.711E+01
   11   17      6079.251177     53760.064181       3.775E-03       1.406E+03
   11   18      6391.751711     54072.564714       1.419E-01       3.742E+01
   11   19      6690.771935     54371.584939       1.589E-02       3.342E+02
   11   20      6976.819017     54657.632020       4.503E-01       1.179E+01
   11   21      7030.816204     54711.629208       1.838E-01       2.889E+01
   11   22      7302.091679     54982.904683       8.238E-01       6.444E+00
   11   23      7353.385950     55034.198954       2.495E-03       2.128E+03
   11   24      7404.275252     55085.088255       9.577E-01       5.543E+00
   11   25      7659.348543     55340.161546       7.218E-01       7.355E+00
   11   26      7707.629954     55388.442957       6.148E-04       8.635E+03
   11   27      7755.493999     55436.307003       6.100E-01       8.703E+00
   12    1       152.882160     47833.695164       2.126E-02       2.497E+02
   12    2       403.323393     48084.136397       6.414E-01       8.277E+00
   12    3      1017.512320     48698.325324       5.300E-02       1.002E+02
   12    4      2236.061748     49916.874752       2.519E-01       2.107E+01
   12    5      2440.560298     50121.373302       4.107E-02       1.292E+02
   12    6      2641.496502     50322.309505       6.853E-02       7.747E+01
   12    7      2838.800440     50519.613444       4.014E-01       1.323E+01
   12    8      3491.780958     51172.593962       8.866E-02       5.988E+01
   12    9      3930.462450     51611.275454       2.434E-01       2.181E+01
   12   10      4348.801909     52029.614912       8.769E-02       6.054E+01
   12   11      4587.639651     52268.452655       1.255E-01       4.230E+01
   12   12      4820.217112     52501.030116       2.779E-01       1.911E+01
   12   13      5046.739219     52727.552223       4.343E-02       1.222E+02
   12   14      5267.357857     52948.170861       3.324E-01       1.597E+01
   12   15      5548.563850     53229.376854       5.240E-02       1.013E+02
   12   16      5820.139764     53500.952768       1.025E-01       5.179E+01
   12   17      6082.307459     53763.120462       3.344E-02       1.588E+02
   12   18      6394.665932     54075.478936       6.655E-02       7.977E+01
   12   19      6693.556309     54374.369312       1.014E-04       5.234E+04
   12   20      6979.459448     54660.272451       6.102E-01       8.700E+00
   12   21      7033.446725     54714.259728       1.006E-01       5.277E+01
   12   22      7355.880615     55036.693619       3.369E-03       1.576E+03
   12   23      7406.720563     55087.533567       7.659E-01       6.932E+00
   12   24      7661.681489     55342.494493       9.012E-01       5.891E+00
   12   25      7709.972480     55390.785484       1.641E-02       3.235E+02
   12   26      7757.798069     55438.611072       4.635E-01       1.145E+01
   13    1       155.655427     47836.468430       1.963E-01       2.704E+01
   13    2      1021.858525     48702.671529       3.076E-01       1.726E+01
   13    3      1486.395755     49167.208759       6.006E-01       8.840E+00
   13    4      2240.552418     49921.365422       1.092E-01       4.863E+01
   13    5      2445.030585     50125.843589       3.126E-03       1.698E+03
   13    6      2645.941263     50326.754267       1.962E-02       2.706E+02
   13    7      2843.215522     50524.028526       2.879E-01       1.844E+01
   13    8      3496.057915     51176.870918       1.023E-01       5.190E+01
   13    9      3934.635618     51615.448621       2.138E-01       2.483E+01
   13   10      4352.866682     52033.679685       1.428E-01       3.717E+01
   13   11      4591.627606     52272.440609       6.250E-02       8.495E+01
   13   12      4824.112361     52504.925365       1.673E-01       3.173E+01
   13   13      5050.540737     52731.353741       6.680E-03       7.947E+02
   13   14      5271.045837     52951.858841       4.981E-01       1.066E+01
   13   15      5552.130443     53232.943446       9.259E-03       5.734E+02
   13   16      5823.574299     53504.387303       3.526E-02       1.505E+02
   13   17      6085.614914     53766.427917       9.842E-02       5.394E+01
   13   18      6397.823220     54078.636223       1.678E-02       3.164E+02
   13   19      6696.571123     54377.384127       1.328E-02       3.998E+02
   13   20      6982.314917     54663.127920       8.088E-01       6.564E+00
   13   21      7036.297507     54717.110511       3.853E-02       1.378E+02
   13   22      7358.581358     55039.394362       3.053E-02       1.739E+02
   13   23      7409.374248     55090.187251       5.814E-01       9.131E+00
   13   24      7712.508022     55393.321025       5.744E-02       9.242E+01
   13   25      7760.298409     55441.111412       3.268E-01       1.625E+01
   14    1       158.601371     47839.414374       5.539E-01       9.585E+00
   14    2       298.128978     47978.941982       4.547E-01       1.167E+01
   14    3      1026.529854     48707.342857       8.056E-01       6.590E+00
   14    4      1491.217822     49172.030826       2.437E-01       2.179E+01
   14    5      2037.523244     49718.336248       6.666E-01       7.964E+00
   14    6      2245.385249     49926.198253       2.093E-02       2.536E+02
   14    7      2449.841565     50130.654568       1.055E-02       5.034E+02
   14    8      2650.724217     50331.537221       6.800E-05       7.807E+04
   14    9      2847.966513     50528.779517       1.859E-01       2.856E+01
   14   10      3500.659257     51181.472261       1.189E-01       4.466E+01
   14   11      3939.123790     51619.936794       1.855E-01       2.861E+01
   14   12      4357.237527     52038.050531       2.152E-01       2.467E+01
   14   13      4595.917918     52276.730922       1.944E-02       2.731E+02
   14   14      4828.304997     52509.118001       8.010E-02       6.627E+01
   14   15      5054.631231     52735.444235       2.863E-03       1.854E+03
   14   16      5275.011121     52955.824125       7.101E-01       7.476E+00
   14   17      5555.969170     53236.782173       2.112E-03       2.514E+03
   14   18      5827.271970     53508.084974       2.087E-03       2.544E+03
   14   19      6089.171741     53769.984745       2.059E-01       2.579E+01
   14   20      6401.222438     54082.035442       7.186E-05       7.388E+04
   14   21      6699.814824     54380.627827       6.231E-02       8.520E+01
   14   22      6756.198084     54437.011088       9.502E-01       5.587E+00
   14   23      7039.367689     54720.180693       4.384E-03       1.211E+03
   14   24      7361.486665     55042.299669       8.994E-02       5.903E+01
   14   25      7412.236989     55093.049992       4.101E-01       1.294E+01
   14   26      7715.235015     55396.048018       1.291E-01       4.112E+01
   14   27      7762.995220     55443.808223       2.058E-01       2.579E+01
   15    1       302.056694     47982.869697       6.818E-02       7.787E+01
   15    2      1156.253377     48837.066380       7.117E-01       7.460E+00
   15    3      1496.384297     49177.197300       3.549E-02       1.496E+02
   15    4      2042.718286     49723.531289       3.490E-01       1.521E+01
   15    5      2250.559729     49931.372733       3.035E-03       1.749E+03
   15    6      2454.993223     50135.806227       7.455E-02       7.121E+01
   15    7      2655.844969     50336.657972       1.787E-02       2.971E+02
   15    8      2853.051500     50533.864504       1.005E-01       5.282E+01
   15    9      3505.584144     51186.397147       1.390E-01       3.819E+01
   15   10      3943.926402     51624.739406       1.591E-01       3.337E+01
   15   11      4361.912262     52042.725265       3.060E-01       1.735E+01
   15   12      4600.509022     52281.322026       5.325E-04       9.969E+03
   15   13      4832.793498     52513.606502       2.237E-02       2.374E+02
   15   14      5059.008884     52739.821888       3.877E-02       1.369E+02
   15   15      5279.248381     52960.061385       9.746E-01       5.447E+00
   15   16      5560.078180     53240.891184       3.892E-02       1.364E+02
   15   17      5831.231132     53512.044136       1.120E-02       4.738E+02
   15   18      6092.974394     53773.787398       3.627E-01       1.464E+01
   15   19      6154.431388     53835.244392       9.316E-01       5.699E+00
   15   20      6404.861878     54085.674882       2.427E-02       2.188E+02
   15   21      6703.285297     54384.098301       1.543E-01       3.441E+01
   15   22      6759.609065     54440.422069       6.994E-01       7.590E+00
   15   23      7042.655865     54723.468868       5.311E-03       9.996E+02
   15   24      7096.162885     54776.975889       9.792E-01       5.422E+00
   15   25      7364.594511     55045.407515       1.877E-01       2.829E+01
   15   26      7415.308484     55096.121487       2.587E-01       2.052E+01
   15   27      7718.151590     55398.964594       2.368E-01       2.242E+01
   15   28      7765.887249     55446.700253       1.067E-01       4.977E+01
   16    1       306.273628     47987.086632       3.776E-02       1.406E+02
   16    2      1161.651370     48842.464374       2.236E-01       2.375E+01
   16    3      1501.894227     49182.707230       1.931E-02       2.749E+02
   16    4      2048.254100     49729.067104       1.207E-01       4.398E+01
   16    5      2256.076234     49936.889238       7.209E-02       7.364E+01
   16    6      2460.485598     50141.298601       2.068E-01       2.568E+01
   16    7      2661.303254     50342.116258       8.160E-02       6.506E+01
   16    8      2858.470066     50539.283070       3.769E-02       1.408E+02
   16    9      3051.958522     50732.771525       8.969E-01       5.919E+00
   16   10      3510.831455     51191.644458       1.635E-01       3.247E+01
   16   11      3949.042166     51629.855170       1.348E-01       3.938E+01
   16   12      4366.890325     52047.703328       4.169E-01       1.273E+01
   16   13      4605.399151     52286.212155       9.712E-03       5.466E+02
   16   14      4837.576093     52518.389097       8.261E-05       6.426E+04
   16   15      5063.671339     52744.484342       1.211E-01       4.384E+01
   16   16      5564.455160     53245.268164       1.277E-01       4.157E+01
   16   17      5835.449534     53516.262538       7.098E-02       7.480E+01
   16   18      6097.022597     53777.835600       5.766E-01       9.207E+00
   16   19      6158.424810     53839.237813       6.564E-01       8.087E+00
   16   20      6408.739219     54089.552223       9.734E-02       5.454E+01
   16   21      6706.979752     54387.792756       2.962E-01       1.792E+01
   16   22      6763.254616     54444.067619       4.728E-01       1.123E+01
   16   23      7046.160082     54726.973086       4.869E-02       1.090E+02
   16   24      7099.598627     54780.411631       7.183E-01       7.390E+00
   16   25      7367.902394     55048.715398       3.298E-01       1.610E+01
   16   26      7418.589823     55099.402826       1.352E-01       3.927E+01
   16   27      7721.254574     55402.067578       3.861E-01       1.375E+01
   16   28      7768.974365     55449.787369       3.645E-02       1.456E+02
   17    1       310.744779     47991.557783       4.485E-01       1.184E+01
   17    2      1167.390079     48848.203083       5.101E-03       1.041E+03
   17    3      1507.747686     49188.560690       2.358E-01       2.252E+01
   17    4      2054.130827     49734.943831       7.563E-03       7.020E+02
   17    5      2261.935545     49942.748549       2.449E-01       2.168E+01
   17    6      2466.319213     50147.132217       4.192E-01       1.266E+01
   17    7      2667.098897     50347.911901       2.003E-01       2.650E+01
   17    8      2864.221510     50545.034514       3.887E-03       1.366E+03
   17    9      3057.669053     50738.482056       7.169E-01       7.405E+00
   17   10      3516.400178     51197.213181       1.931E-01       2.749E+01
   17   11      3954.469739     51635.282743       1.129E-01       4.704E+01
   17   12      4372.165715     52052.978719       5.481E-01       9.686E+00
   17   13      4610.586308     52291.399312       5.056E-02       1.050E+02
   17   14      4842.650654     52523.463658       1.899E-02       2.796E+02
   17   15      5068.616150     52749.429154       2.560E-01       2.073E+01
   17   16      5356.622558     53037.435562       7.131E-01       7.444E+00
   17   17      5569.096596     53249.909600       2.761E-01       1.923E+01
   17   18      5839.924022     53520.737026       1.897E-01       2.799E+01
   17   19      6101.306038     53782.119042       8.523E-01       6.228E+00
   17   20      6162.679799     53843.492802       4.159E-01       1.277E+01
   17   21      6412.851316     54093.664319       2.272E-01       2.336E+01
   17   22      6471.624881     54152.437885       8.225E-01       6.455E+00
   17   23      6710.894427     54391.707430       4.949E-01       1.073E+01
   17   24      6767.134017     54447.947020       2.791E-01       1.902E+01
   17   25      7049.877646     54730.690650       1.420E-01       3.740E+01
   17   26      7103.259006     54784.072010       4.835E-01       1.098E+01
   17   27      7371.404930     55052.217934       5.227E-01       1.016E+01
   17   28      7422.079149     55102.892153       4.736E-02       1.121E+02
   17   29      7724.543642     55405.356646       5.828E-01       9.109E+00
   17   30      7772.254839     55453.067843       2.187E-03       2.427E+03
   18    2        87.881024     47768.694028       7.091E-01       7.486E+00
   18    3      1173.467460     48854.280464       1.260E-01       4.214E+01
   18    4      1513.943426     49194.756430       7.184E-01       7.390E+00
   18    5      1849.472419     49530.285422       7.785E-01       6.819E+00
   18    6      2060.349554     49741.162557       3.599E-02       1.475E+02
   18    7      2268.138380     49948.951383       5.378E-01       9.871E+00
   18    8      2472.494564     50153.307568       7.236E-01       7.336E+00
   18    9      2673.232740     50354.045744       3.833E-01       1.385E+01
   18   10      2870.305281     50551.118285       6.149E-03       8.633E+02
   18   11      3063.706854     50744.519858       5.454E-01       9.733E+00
   18   12      3522.289022     51203.102025       2.290E-01       2.318E+01
   18   13      3960.207851     51641.020855       9.341E-02       5.683E+01
   18   14      4377.743544     52058.556548       7.002E-01       7.582E+00
   18   15      4616.068270     52296.881274       1.262E-01       4.208E+01
   18   16      4848.014653     52528.827657       8.439E-02       6.291E+01
   18   17      5073.839587     52754.652590       4.495E-01       1.181E+01
   18   18      5361.658443     53042.471446       4.516E-01       1.176E+01
   18   19      5573.998393     53254.811396       4.917E-01       1.080E+01
   18   20      5844.650418     53525.463422       3.755E-01       1.414E+01
   18   21      6167.189790     53848.002793       2.202E-01       2.411E+01
   18   22      6417.194507     54098.007511       4.214E-01       1.260E+01
   18   23      6475.910662     54156.723665       5.431E-01       9.776E+00
   18   24      6715.021943     54395.834947       7.575E-01       7.008E+00
   18   25      6771.248176     54452.061180       1.292E-01       4.110E+01
   18   26      7053.805504     54734.618507       2.923E-01       1.816E+01
   18   27      7107.143024     54787.956028       2.843E-01       1.868E+01
   18   28      7375.106442     55055.919445       7.716E-01       6.880E+00
   18   29      7425.774255     55106.587258       3.454E-03       1.537E+03
   18   30      7476.050733     55156.863736       9.339E-01       5.684E+00
   18   31      7728.007976     55408.820979       8.289E-01       6.405E+00
   18   32      7775.726622     55456.539626       1.114E-02       4.764E+02
   19    2        90.969675     47771.782678       3.412E-01       1.556E+01
   19    3      1179.879788     48860.692791       6.374E-01       8.329E+00
   19    4      1856.055263     49536.868266       3.107E-01       1.709E+01
   19    5      2066.911763     49747.724766       2.315E-01       2.293E+01
   19    6      2274.685319     49955.498322       9.661E-01       5.495E+00
   19    7      2679.703435     50360.516439       6.403E-01       8.291E+00
   19    8      2876.720970     50557.533973       5.206E-02       1.020E+02
   19    9      3070.071611     50750.884614       3.874E-01       1.370E+01
   19   10      3528.497445     51209.310449       2.722E-01       1.950E+01
   19   11      3966.254946     51647.067950       7.656E-02       6.934E+01
   19   12      4383.619498     52064.432501       8.740E-01       6.075E+00
   19   13      4621.842582     52302.655585       2.390E-01       2.221E+01
   19   14      4853.665394     52534.478397       2.009E-01       2.642E+01
   19   15      5079.336716     52760.149720       7.065E-01       7.515E+00
   19   16      5366.975239     53047.788243       2.406E-01       2.206E+01
   19   17      5579.159812     53259.972815       7.808E-01       6.799E+00
   19   18      5849.626360     53530.439364       6.346E-01       8.365E+00
   19   19      5913.091834     53593.904838       8.764E-01       6.058E+00
   19   20      6171.954334     53852.767338       8.064E-02       6.583E+01
   19   21      6421.763271     54102.576274       6.868E-01       7.730E+00
   19   22      6480.444453     54161.257456       3.097E-01       1.714E+01
   19   23      6775.593526     54456.406529       3.279E-02       1.619E+02
   19   24      7057.939094     54738.752097       5.066E-01       1.048E+01
   19   25      7111.249816     54792.062820       1.305E-01       4.069E+01
   19   26      7429.672715     55110.485719       1.177E-02       4.511E+02
   19   27      7479.872793     55160.685797       6.496E-01       8.172E+00
   19   28      7779.386978     55460.199982       7.057E-02       7.523E+01
   20    1        94.299441     47775.112445       7.842E-02       6.769E+01
   20    2       220.202595     47901.015599       3.627E-01       1.464E+01
   20    3      1862.969885     49543.782889       4.455E-02       1.192E+02
   20    4      2073.819515     49754.632519       6.170E-01       8.604E+00
   20    5      2686.512021     50367.325025       9.810E-01       5.412E+00
   20    6      2883.468372     50564.281375       1.497E-01       3.547E+01
   20    7      3076.762572     50757.575575       2.480E-01       2.140E+01
   20    8      3535.024336     51215.837340       3.242E-01       1.638E+01
   20    9      3972.609777     51653.422781       6.223E-02       8.531E+01
   20   10      4627.906545     52308.719548       3.909E-01       1.358E+01
   20   11      4859.598480     52540.411484       3.727E-01       1.425E+01
   20   12      5372.572505     53053.385508       9.038E-02       5.874E+01
   20   13      5650.223196     53331.036200       7.223E-01       7.350E+00
   20   14      5854.838383     53535.651387       9.752E-01       5.444E+00
   20   15      5918.265329     53599.078333       5.548E-01       9.570E+00
   20   16      6176.969859     53857.782863       7.999E-03       6.637E+02
   20   17      6485.223566     54166.036570       1.341E-01       3.959E+01
   20   18      6780.166936     54460.979939       3.891E-05       1.364E+05
   20   19      7062.267745     54743.080748       7.915E-01       6.707E+00
   20   20      7115.575685     54796.388689       3.241E-02       1.638E+02
   20   21      7433.771137     55114.584141       8.046E-02       6.598E+01
   20   22      7483.909224     55164.722228       4.041E-01       1.314E+01
   20   23      7783.232225     55464.045228       1.875E-01       2.832E+01
   21    1        97.822647     47778.635651       2.571E-03       2.065E+03
   21    2       225.122018     47905.935021       2.968E-03       1.789E+03
   21    3       607.604413     48288.417416       5.047E-01       1.052E+01
   21    4       730.101838     48410.914842       6.979E-01       7.607E+00
   21    5      1318.128992     48998.941996       7.515E-01       7.064E+00
   21    6      1870.225946     49551.038949       2.397E-02       2.215E+02
   21    7      2890.547460     50571.360463       3.073E-01       1.727E+01
   21    8      3083.778264     50764.591268       1.334E-01       3.980E+01
   21    9      3541.868434     51222.681438       3.866E-01       1.373E+01
   21   10      3979.270776     51660.083779       5.037E-02       1.054E+02
   21   11      4634.257208     52315.070212       5.827E-01       9.111E+00
   21   12      4865.813648     52546.626651       6.019E-01       8.820E+00
   21   13      5378.446623     53059.259627       1.058E-02       5.017E+02
   21   14      5655.867877     53336.680880       4.219E-01       1.258E+01
   21   15      5923.709672     53604.522676       2.947E-01       1.801E+01
   21   16      6182.232425     53863.045429       1.293E-02       4.106E+02
   21   17      6490.244820     54171.057823       2.771E-02       1.916E+02
   21   18      6784.964454     54465.777457       4.078E-02       1.302E+02
   21   19      6840.628200     54521.441203       9.801E-01       5.417E+00
   21   20      7120.117564     54800.930568       9.816E-05       5.408E+04
   21   21      7438.065018     55118.878021       2.173E-01       2.443E+01
   21   22      7488.155788     55168.968792       2.070E-01       2.565E+01
   21   23      7787.257939     55468.070943       3.683E-01       1.442E+01
   22    1       101.496921     47782.309925       1.445E-01       3.674E+01
   22    2       230.277852     47911.090856       2.716E-01       1.955E+01
   22    3       493.132744     48173.945747       6.316E-01       8.406E+00
   22    4       614.269025     48295.082029       5.975E-03       8.885E+02
   22    5       736.985953     48417.798957       5.464E-02       9.715E+01
   22    6      1325.631627     49006.444631       1.423E-01       3.731E+01
   22    7      1877.824917     49558.637921       2.884E-01       1.841E+01
   22    8      2897.959087     50578.772090       5.337E-01       9.948E+00
   22    9      3091.117772     50771.930776       5.009E-02       1.060E+02
   22   10      3549.029100     51229.842104       4.616E-01       1.150E+01
   22   11      3986.236505     51667.049509       4.080E-02       1.301E+02
   22   12      4640.891362     52321.704366       8.146E-01       6.517E+00
   22   13      4872.302801     52553.115804       8.906E-01       5.961E+00
   22   14      5167.106576     52847.919579       8.429E-01       6.298E+00
   22   15      5384.593405     53065.406408       1.038E-02       5.113E+02
   22   16      5661.785233     53342.598237       1.940E-01       2.737E+01
   22   17      5929.415653     53610.228657       1.100E-01       4.825E+01
   22   18      6187.737184     53868.550188       1.054E-01       5.035E+01
   22   19      6495.503320     54176.316323       1.761E-03       3.015E+03
   22   20      6789.981059     54470.794063       1.642E-01       3.232E+01
   22   21      6845.562206     54526.375210       6.290E-01       8.440E+00
   22   22      7124.871139     54805.684142       4.325E-02       1.228E+02
   22   23      7177.640614     54858.453617       6.970E-01       7.617E+00
   22   24      7442.550093     55123.363097       4.292E-01       1.237E+01
   22   25      7492.611636     55173.424639       7.027E-02       7.555E+01
   22   26      7791.456506     55472.269510       6.188E-01       8.580E+00
   23    1       105.278607     47786.091610       4.673E-01       1.136E+01
   23    2       499.808737     48180.621740       1.610E-02       3.297E+02
   23    3       621.254089     48302.067092       3.504E-01       1.515E+01
   23    4       744.202847     48425.015851       1.666E-01       3.187E+01
   23    5       867.743648     48548.556652       1.914E-01       2.774E+01
   23    6      1333.477580     49014.290584       2.074E-02       2.560E+02
   23    7      1672.369729     49353.182733       3.549E-01       1.496E+01
   23    8      1885.773021     49566.586024       8.664E-01       6.128E+00
   23    9      2905.701781     50586.514784       8.374E-01       6.340E+00
   23   10      3098.780335     50779.593338       5.429E-03       9.779E+02
   23   11      3556.502815     51237.315818       5.502E-01       9.648E+00
   23   12      3993.505468     51674.318472       3.334E-02       1.592E+02
   23   13      5173.663011     52854.476015       5.199E-01       1.021E+01
   23   14      5391.008072     53071.821076       9.784E-02       5.426E+01
   23   15      5667.971153     53348.784156       4.973E-02       1.067E+02
   23   16      5935.381395     53616.194399       1.252E-02       4.241E+02
   23   17      6193.478210     53874.291213       2.944E-01       1.803E+01
   23   18      6254.087995     53934.900998       9.539E-01       5.565E+00
   23   19      6500.993914     54181.806918       6.673E-02       7.955E+01
   23   20      6795.211320     54476.024323       3.789E-01       1.401E+01
   23   21      6850.729822     54531.542826       3.423E-01       1.551E+01
   23   22      7129.830977     54810.643981       1.708E-01       3.108E+01
   23   23      7182.526778     54863.339782       4.019E-01       1.321E+01
   23   24      7447.217394     55128.030397       7.214E-01       7.360E+00
   23   25      7497.272323     55178.085327       4.432E-03       1.198E+03
   23   26      7546.940451     55227.753455       9.101E-01       5.833E+00
   23   27      7795.823910     55476.636913       9.418E-01       5.637E+00
   24    1       109.110087     47789.923090       9.073E-01       5.851E+00
   24    2       389.424670     48070.237674       9.182E-01       5.782E+00
   24    3       506.824006     48187.637010       3.458E-01       1.535E+01
   24    4       875.521399     48556.334402       4.322E-02       1.228E+02
   24    5      1341.662454     49022.475457       4.684E-01       1.133E+01
   24    6      1680.635045     49361.448049       1.727E-02       3.074E+02
   24    7      3106.765351     50787.578354       7.267E-03       7.305E+02
   24    8      3564.291497     51245.104500       6.558E-01       8.095E+00
   24    9      4001.076178     51681.889182       2.777E-02       1.912E+02
   24   10      4250.255032     51931.068036       8.788E-01       6.041E+00
   24   11      5180.509537     52861.322541       2.674E-01       1.985E+01
   24   12      5397.685165     53078.498168       2.795E-01       1.900E+01
   24   13      5674.421970     53355.234973       3.526E-06       1.506E+06
   24   14      5941.601141     53622.414144       1.337E-02       3.969E+02
   24   15      6199.447112     53880.260115       5.870E-01       9.044E+00
   24   16      6259.982796     53940.795800       5.709E-01       9.300E+00
   24   17      6506.709915     54187.522919       2.320E-01       2.288E+01
   24   18      6564.678138     54245.491142       7.461E-01       7.115E+00
   24   19      6800.645971     54481.458975       6.904E-01       7.690E+00
   24   20      6856.135018     54536.948021       1.348E-01       3.937E+01
   24   21      7134.990289     54815.803292       3.906E-01       1.359E+01
   24   22      7187.640626     54868.453630       1.788E-01       2.970E+01
   24   23      7502.132717     55182.945721       1.957E-02       2.713E+02
   24   24      7551.711638     55232.524641       5.708E-01       9.300E+00
   25    1       151.484117     47832.297121       5.990E-01       8.863E+00
   25    2       396.255814     48077.068818       6.459E-02       8.220E+01
   25    3       883.613864     48564.426868       7.589E-01       6.996E+00
   25    4      1008.732525     48689.545528       3.297E-01       1.610E+01
   25    5      1689.238957     49370.051961       1.258E-01       4.222E+01
   25    6      3115.072403     50795.885407       6.399E-02       8.296E+01
   25    7      3572.393477     51253.206480       7.812E-01       6.796E+00
   25    8      3752.928362     51433.741366       9.370E-01       5.666E+00
   25    9      4008.947089     51689.760093       2.389E-02       2.222E+02
   25   10      4257.985228     51938.798232       7.650E-01       6.940E+00
   25   11      4964.742030     52645.555034       9.704E-01       5.471E+00
   25   12      5187.636474     52868.449477       9.477E-02       5.602E+01
   25   13      5404.618326     53085.431330       5.602E-01       9.477E+00
   25   14      5681.131554     53361.944558       5.441E-02       9.757E+01
   25   15      5948.068373     53628.881376       1.224E-01       4.337E+01
   25   16      6205.636109     53886.449112       9.882E-01       5.372E+00
   25   17      6266.140616     53946.953619       2.745E-01       1.934E+01
   25   18      6512.644028     54193.457032       5.050E-01       1.051E+01
   25   19      6570.546224     54251.359228       4.053E-01       1.310E+01
   25   20      6861.769435     54542.582439       1.969E-02       2.697E+02
   25   21      7140.338992     54821.151996       7.087E-01       7.491E+00
   25   22      7192.973448     54873.786452       4.101E-02       1.295E+02
   25   23      7507.186761     55187.999765       1.249E-01       4.250E+01
   25   24      7556.695354     55237.508358       2.983E-01       1.780E+01
   26    1       156.525382     47837.338385       4.998E-02       1.062E+02
   26    2       403.428210     48084.241213       2.644E-01       2.008E+01
   26    3      1017.329906     48698.142910       1.005E-02       5.284E+02
   26    4      1698.184395     49378.997399       7.285E-01       7.287E+00
   26    5      3123.701514     50804.514518       1.844E-01       2.879E+01
   26    6      3312.850529     50993.663533       8.448E-01       6.284E+00
   26    7      3580.808116     51261.621120       9.282E-01       5.720E+00
   26    8      3761.234390     51442.047393       8.520E-01       6.231E+00
   26    9      4017.116676     51697.929679       2.155E-02       2.463E+02
   26   10      4266.016924     51946.829928       6.641E-01       7.994E+00
   26   11      4972.294518     52653.107522       6.367E-01       8.337E+00
   26   12      5195.039741     52875.852745       8.863E-03       5.990E+02
   26   13      5411.802096     53092.615100       9.425E-01       5.633E+00
   26   14      5688.093088     53368.906092       2.208E-01       2.405E+01
   26   15      5954.774965     53635.587969       3.476E-01       1.527E+01
   26   16      6272.550655     53953.363659       8.017E-02       6.622E+01
   26   17      6518.789198     54199.602202       8.919E-01       5.952E+00
   26   18      6576.661674     54257.474677       1.595E-01       3.329E+01
   26   19      6867.626554     54548.439557       8.964E-03       5.922E+02
   26   20      7198.519651     54879.332655       6.846E-04       7.754E+03
   26   21      7250.704538     54931.517542       9.701E-01       5.472E+00
   26   22      7512.426416     55193.239419       3.281E-01       1.618E+01
   26   23      7561.891558     55242.704561       1.071E-01       4.958E+01
   27    1       161.791009     47842.604013       1.312E-01       4.046E+01
   27    2       299.423578     47980.236582       8.923E-01       5.950E+00
   27    3      1026.261388     48707.074391       6.330E-01       8.387E+00
   27    4      1491.969367     49172.782371       5.971E-01       8.891E+00
   27    5      3132.652398     50813.465402       3.774E-01       1.407E+01
   27    6      3321.716276     51002.529279       6.024E-01       8.813E+00
   27    7      3769.858565     51450.671568       7.620E-01       6.967E+00
   27    8      4025.583399     51706.396402       2.066E-02       2.570E+02
   27    9      4274.333941     51955.146945       5.744E-01       9.243E+00
   27   10      4751.418333     52432.231336       9.625E-01       5.516E+00
   27   11      4980.133976     52660.946979       3.698E-01       1.435E+01
   27   12      5202.714000     52883.527003       1.509E-02       3.517E+02
   27   13      5486.253609     53167.066613       7.258E-01       7.314E+00
   27   14      5695.298508     53376.111511       5.047E-01       1.052E+01
   27   15      5961.715574     53642.528578       6.949E-01       7.640E+00
   27   16      6024.238849     53705.051853       7.080E-01       7.499E+00
   27   17      6279.206772     53960.019775       1.177E-03       4.509E+03
   27   18      6583.016376     54263.829379       2.349E-02       2.260E+02
   27   19      6873.698630     54554.511634       1.133E-01       4.685E+01
   27   20      6928.577289     54609.390293       6.882E-01       7.714E+00
   27   21      7204.271753     54885.084757       6.868E-02       7.730E+01
   27   22      7256.352845     54937.165848       5.732E-01       9.261E+00
   27   23      7517.843889     55198.656893       6.346E-01       8.365E+00
   27   24      7567.292168     55248.105172       9.909E-03       5.357E+02
   27   25      7616.377029     55297.190033       9.325E-01       5.693E+00
   28    2       167.153669     47847.966673       8.120E-01       6.538E+00
   28    3       306.417021     47987.230024       3.518E-02       1.509E+02
   28    4      1160.700502     48841.513505       4.159E-01       1.277E+01
   28    5      1501.524504     49182.337507       3.240E-02       1.638E+02
   28    6      2257.785432     49938.598436       5.255E-01       1.010E+01
   28    7      2462.867301     50143.680305       6.414E-01       8.277E+00
   28    8      3141.922344     50822.735347       6.537E-01       8.121E+00
   28    9      3330.892748     51011.705752       3.898E-01       1.362E+01
   28   10      3778.772829     51459.585833       6.652E-01       7.981E+00
   28   11      4034.345698     51715.158701       2.125E-02       2.498E+02
   28   12      4282.940923     51963.753926       4.969E-01       1.068E+01
   28   13      4524.675408     52205.488412       8.484E-01       6.257E+00
   28   14      4759.692989     52440.505992       6.868E-01       7.730E+00
   28   15      4988.254735     52669.067738       1.731E-01       3.066E+01
   28   16      5210.653377     52891.466381       1.169E-01       4.540E+01
   28   17      5493.908705     53174.721708       3.785E-01       1.403E+01
   28   18      5702.737933     53383.550936       9.088E-01       5.841E+00
   28   19      5767.415739     53448.228743       7.983E-01       6.650E+00
   28   20      6031.355320     53712.168324       3.476E-01       1.527E+01
   28   21      6286.100681     53966.913684       4.897E-02       1.084E+02
   28   22      6589.602806     54270.415810       1.009E-02       5.261E+02
   28   23      6879.976016     54560.789020       3.411E-01       1.557E+01
   28   24      6934.775966     54615.588969       3.422E-01       1.551E+01
   28   25      7210.220725     54891.033728       2.539E-01       2.091E+01
   28   26      7262.230541     54943.043545       2.691E-01       1.973E+01
   28   27      7572.889835     55253.702839       1.842E-02       2.882E+02
   28   28      7621.867863     55302.680867       5.469E-01       9.707E+00
   29    2       313.726784     47994.539788       3.970E-01       1.337E+01
   29    3      1170.381867     48851.194871       4.249E-03       1.249E+03
   29    4      1511.418771     49192.231775       1.933E-01       2.746E+01
   29    5      2059.247474     49740.060478       3.952E-01       1.343E+01
   29    6      2267.690353     49948.503357       9.219E-02       5.759E+01
   29    7      2472.722885     50153.535888       1.867E-01       2.844E+01
   29    8      2674.128325     50354.941328       8.526E-01       6.227E+00
   29    9      3340.375269     51021.188273       2.141E-01       2.479E+01
   29   10      3787.994328     51468.807332       5.659E-01       9.382E+00
   29   11      4043.402003     51724.215007       2.351E-02       2.258E+02
   29   12      4291.835129     51972.648132       4.306E-01       1.233E+01
   29   13      4533.402225     52214.215229       6.713E-01       7.908E+00
   29   14      4768.255628     52449.068632       4.598E-01       1.155E+01
   29   15      4996.650623     52677.463627       4.999E-02       1.062E+02
   29   16      5218.851930     52899.664934       3.155E-01       1.683E+01
   29   17      5501.837931     53182.650934       1.387E-01       3.827E+01
   29   18      5775.048216     53455.861220       4.123E-01       1.288E+01
   29   19      6038.738738     53719.551742       1.090E-01       4.873E+01
   29   20      6293.222774     53974.035778       2.325E-01       2.284E+01
   29   21      6352.999982     54033.812986       9.785E-01       5.425E+00
   29   22      6596.411405     54277.224409       1.299E-01       4.088E+01
   29   23      6653.634591     54334.447595       8.920E-01       5.951E+00
   29   24      6886.447674     54567.260677       6.974E-01       7.612E+00
   29   25      6941.211705     54622.024708       1.095E-01       4.850E+01
   29   26      7216.356055     54897.169058       5.625E-01       9.439E+00
   29   27      7268.329689     54949.142693       7.318E-02       7.254E+01
   29   28      7578.675620     55259.488623       1.424E-01       3.729E+01
   29   29      7627.578977     55308.391980       2.523E-01       2.104E+01
   30    2      1180.398875     48861.211878       6.332E-01       8.384E+00
   30    3      1858.053736     49538.866740       9.299E-01       5.709E+00
   30    4      2069.519516     49750.332519       1.848E-02       2.873E+02
   30    5      2277.919896     49958.732900       1.878E-02       2.827E+02
   30    6      2482.897146     50163.710149       2.045E-03       2.597E+03
   30    7      2684.244802     50365.057805       3.524E-01       1.507E+01
   30    8      3350.166034     51030.979037       8.505E-02       6.242E+01
   30    9      3797.514099     51478.327103       4.654E-01       1.141E+01
   30   10      4052.750722     51733.563725       2.782E-02       1.908E+02
   30   11      4301.015638     51981.828642       3.754E-01       1.414E+01
   30   12      4542.412228     52223.225232       5.201E-01       1.021E+01
   30   13      4777.093941     52457.906945       2.794E-01       1.900E+01
   30   14      5005.317682     52686.130686       9.919E-04       5.352E+03
   30   15      5227.301798     52908.114802       6.099E-01       8.705E+00
   30   16      5510.033264     53190.846268       1.570E-02       3.382E+02
   30   17      5782.950849     53463.763853       1.470E-01       3.611E+01
   30   18      6046.374772     53727.187776       4.066E-03       1.306E+03
   30   19      6300.561303     53981.374307       5.574E-01       9.524E+00
   30   20      6360.244295     54041.057299       5.287E-01       1.004E+01
   30   21      6603.430182     54284.243185       3.908E-01       1.358E+01
   30   22      6660.562983     54341.375986       4.682E-01       1.134E+01
   30   23      6947.873865     54628.686869       4.681E-03       1.134E+03
   30   24      7222.670449     54903.483452       9.993E-01       5.312E+00
   30   25      7274.641965     54955.454969       2.002E-04       2.652E+04
   30   26      7326.188347     55007.001350       9.985E-01       5.317E+00
   30   27      7584.638372     55265.451375       3.890E-01       1.365E+01
   30   28      7633.499412     55314.312416       6.528E-02       8.132E+01
   31    2       224.893640     47905.706644       2.411E-01       2.202E+01
   31    3       604.181643     48284.994647       8.804E-01       6.030E+00
   31    4      1868.680509     49549.493513       1.625E-01       3.267E+01
   31    5      2080.122715     49760.935719       1.417E-01       3.746E+01
   31    6      2288.483402     49969.296406       3.499E-01       1.517E+01
   31    7      2493.397225     50174.210229       1.271E-01       4.178E+01
   31    8      2694.674904     50375.487908       6.080E-02       8.731E+01
   31    9      3360.263397     51041.076400       1.227E-02       4.326E+02
   31   10      3807.330266     51488.143270       3.658E-01       1.451E+01
   31   11      4062.390261     51743.203264       3.478E-02       1.526E+02
   31   12      4310.481214     51991.294218       3.303E-01       1.607E+01
   31   13      4551.701631     52232.514635       3.935E-01       1.349E+01
   31   14      4786.209414     52467.022418       1.460E-01       3.635E+01
   31   15      5014.251205     52695.064209       2.529E-02       2.099E+02
   31   16      5235.992895     52916.805899       9.975E-01       5.322E+00
   31   17      5518.487304     53199.300308       1.558E-02       3.408E+02
   31   18      5791.113857     53471.926861       1.418E-02       3.744E+02
   31   19      6054.253933     53735.066937       4.319E-02       1.229E+02
   31   20      6367.751689     54048.564692       2.078E-01       2.555E+01
   31   21      6610.651181     54291.464185       7.954E-01       6.674E+00
   31   22      6667.739821     54348.552825       1.712E-01       3.102E+01
   31   23      6954.751074     54635.564077       4.031E-02       1.317E+02
   31   24      7008.965026     54689.778029       8.656E-01       6.133E+00
   31   25      7281.156525     54961.969529       6.193E-02       8.572E+01
   31   26      7332.586134     55013.399138       5.558E-01       9.551E+00
   31   27      7590.766856     55271.579860       7.610E-01       6.976E+00
   31   28      7639.619811     55320.432815       4.604E-07       1.153E+07
   31   29      7688.061014     55368.874017       7.258E-01       7.314E+00
   32    2       231.901655     47912.714658       1.078E-01       4.924E+01
   32    3       492.657669     48173.470672       6.327E-01       8.391E+00
   32    4       613.664323     48294.477327       1.150E-05       4.617E+05
   32    5       736.758656     48417.571659       1.197E-02       4.436E+02
   32    6       860.274377     48541.087380       8.712E-01       6.094E+00
   32    7      1326.130219     49006.943223       1.467E-01       3.620E+01
   32    8      1879.641354     49560.454357       3.470E-02       1.530E+02
   32    9      2091.068578     49771.881581       8.085E-01       6.567E+00
   32   10      2504.234072     50185.047075       5.916E-01       8.973E+00
   32   11      2705.421607     50386.234610       1.337E-02       3.971E+02
   32   12      2902.865144     50583.678148       7.030E-01       7.551E+00
   32   13      3370.667062     51051.480066       6.363E-03       8.343E+02
   32   14      3817.441906     51498.254910       2.702E-01       1.965E+01
   32   15      4072.318990     51753.131994       4.530E-02       1.172E+02
   32   16      4320.229122     52001.042126       2.945E-01       1.803E+01
   32   17      4561.266903     52242.079907       2.897E-01       1.832E+01
   32   18      4795.596414     52476.409418       5.728E-02       9.268E+01
   32   19      5023.446523     52704.259527       1.203E-01       4.413E+01
   32   20      5313.436470     52994.249474       8.932E-01       5.944E+00
   32   21      5527.191694     53208.004697       1.416E-01       3.750E+01
   32   22      5799.527378     53480.340382       2.227E-02       2.383E+02
   32   23      6062.365002     53743.178005       2.333E-01       2.276E+01
   32   24      6375.506958     54056.319962       3.127E-02       1.698E+02
   32   25      6675.152376     54355.965380       1.831E-02       2.899E+02
   32   26      6961.831329     54642.644333       2.256E-01       2.353E+01
   32   27      7015.939076     54696.752079       4.391E-01       1.209E+01
   32   28      7287.861273     54968.674277       2.670E-01       1.988E+01
   32   29      7339.213083     55020.026087       2.312E-01       2.296E+01
   32   30      7645.929392     55326.742395       6.790E-02       7.819E+01
   32   31      7694.272769     55375.085772       3.574E-01       1.485E+01
   33    2       502.023084     48182.836088       3.507E-02       1.514E+02
   33    3       623.483531     48304.296535       9.351E-01       5.677E+00
   33    4       746.919583     48427.732586       6.881E-01       7.715E+00
   33    5       870.767641     48551.580645       1.332E-03       3.986E+03
   33    6      1337.284492     49018.097495       1.542E-01       3.443E+01
   33    7      1677.007925     49357.820929       3.119E-01       1.702E+01
   33    8      1890.944275     49571.757279       6.239E-01       8.510E+00
   33    9      2716.491653     50397.304657       2.404E-01       2.208E+01
   33   10      2913.851386     50594.664390       2.710E-01       1.959E+01
   33   11      3381.377018     51062.190021       7.834E-02       6.777E+01
   33   12      3827.847479     51508.660482       1.821E-01       2.915E+01
   33   13      4082.535297     51763.348300       6.061E-02       8.759E+01
   33   14      4330.257206     52011.070210       2.672E-01       1.987E+01
   33   15      4571.108192     52251.921196       2.067E-01       2.568E+01
   33   16      4805.252000     52486.065004       1.019E-02       5.211E+02
   33   17      5032.899555     52713.712558       2.818E-01       1.884E+01
   33   18      5322.585864     53003.398868       5.163E-01       1.028E+01
   33   19      5536.138032     53216.951036       3.937E-01       1.348E+01
   33   20      5808.181256     53488.994259       1.762E-01       3.013E+01
   33   21      6070.696373     53751.509376       5.768E-01       9.204E+00
   33   22      6132.310095     53813.123098       7.293E-01       7.279E+00
   33   23      6383.498088     54064.311091       1.169E-02       4.541E+02
   33   24      6682.790221     54363.603225       2.230E-02       2.380E+02
   33   25      6969.100533     54649.913536       5.655E-01       9.387E+00
   33   26      7023.154140     54703.967144       1.477E-01       3.595E+01
   33   27      7294.741253     54975.554257       6.199E-01       8.564E+00
   33   28      7346.059945     55026.872948       4.286E-02       1.239E+02
   33   29      7652.415201     55333.228205       2.772E-01       1.915E+01
   33   30      7700.698289     55381.511293       1.112E-01       4.776E+01
   34    1       152.214275     47833.027279       5.756E-01       9.223E+00
   34    2       394.669457     48075.482460       1.756E-01       3.024E+01
   34    3       881.613520     48562.426524       7.976E-01       6.656E+00
   34    4      1006.728261     48687.541265       3.058E-01       1.736E+01
   34    5      1688.624476     49369.437480       1.776E-02       2.989E+02
   34    6      2727.891018     50408.704022       7.653E-01       6.937E+00
   34    7      2925.143705     50605.956708       3.495E-02       1.519E+02
   34    8      3392.393619     51073.206623       2.395E-01       2.216E+01
   34    9      3838.544581     51519.357585       1.059E-01       5.011E+01
   34   10      4093.037531     51773.850535       8.231E-02       6.450E+01
   34   11      4340.564605     52021.377608       2.479E-01       2.142E+01
   34   12      4581.221321     52262.034325       1.422E-01       3.733E+01
   34   13      4815.173180     52495.986184       1.040E-03       5.104E+03
   34   14      5042.603834     52723.416837       5.045E-01       1.052E+01
   34   15      5332.005704     53012.818708       2.411E-01       2.202E+01
   34   16      5545.314928     53226.127932       7.683E-01       6.910E+00
   34   17      5817.064297     53497.877301       4.770E-01       1.113E+01
   34   18      6140.793447     53821.606451       3.277E-01       1.620E+01
   34   19      6391.712170     54072.525174       1.576E-01       3.368E+01
   34   20      6690.639836     54371.452839       1.921E-01       2.764E+01
   34   21      6747.050680     54427.863684       6.898E-01       7.696E+00
   34   22      7030.593257     54711.406261       9.609E-03       5.525E+02
   34   23      7353.113733     55033.926737       5.482E-03       9.684E+02
   34   24      7403.969966     55084.782970       7.942E-01       6.684E+00
   34   25      7659.061916     55339.874919       6.315E-01       8.407E+00
   34   26      7707.324565     55388.137569       3.700E-03       1.435E+03
   34   27      7755.209873     55436.022876       7.934E-01       6.691E+00
   35    1       158.141340     47838.954343       1.498E-02       3.545E+02
   35    2       403.990986     48084.803990       3.803E-01       1.396E+01
   35    3      1018.177011     48698.990015       1.476E-01       3.598E+01
   35    4      1700.579883     49381.392887       7.054E-01       7.526E+00
   35    5      2936.746362     50617.559365       2.583E-02       2.055E+02
   35    6      3403.718922     51084.531925       5.007E-01       1.060E+01
   35    7      3849.531871     51530.344875       4.647E-02       1.143E+02
   35    8      4103.824042     51784.637045       1.123E-01       4.726E+01
   35    9      4351.148846     52031.961850       2.362E-01       2.248E+01
   35   10      4591.604848     52272.417851       9.374E-02       5.663E+01
   35   11      4825.357140     52506.170143       2.544E-02       2.087E+02
   35   12      5052.559340     52733.372343       7.802E-01       6.804E+00
   35   13      5341.688625     53022.501629       6.973E-02       7.614E+01
   35   14      5620.657219     53301.470223       6.692E-01       7.933E+00
   35   15      5826.167028     53506.980032       9.210E-01       5.764E+00
   35   16      5889.827476     53570.640480       6.510E-01       8.155E+00
   35   17      6149.535211     53830.348215       8.091E-02       6.562E+01
   35   18      6400.135015     54080.948018       4.728E-01       1.123E+01
   35   19      6458.979313     54139.792317       5.446E-01       9.747E+00
   35   20      6698.684406     54379.497409       5.320E-01       9.979E+00
   35   21      6755.014940     54435.827943       2.921E-01       1.818E+01
   35   22      7038.243613     54719.056617       3.771E-02       1.408E+02
   35   23      7091.747651     54772.560655       8.226E-01       6.454E+00
   35   24      7360.360365     55041.173368       1.298E-01       4.091E+01
   35   25      7411.105051     55091.918054       3.744E-01       1.418E+01
   35   26      7714.138848     55394.951852       4.751E-02       1.118E+02
   35   27      7761.911825     55442.724829       3.848E-01       1.380E+01
   36    2       164.256687     47845.069690       2.737E-01       1.940E+01
   36    3       302.943640     47983.756644       3.613E-01       1.470E+01
   36    4      1155.563169     48836.376173       6.540E-01       8.118E+00
   36    5      1496.944995     49177.757998       1.888E-01       2.811E+01
   36    6      2948.665967     50629.478971       2.705E-01       1.963E+01
   36    7      3141.904418     50822.717421       8.136E-01       6.525E+00
   36    8      3415.355931     51096.168935       8.730E-01       6.081E+00
   36    9      3860.807889     51541.620892       9.362E-03       5.670E+02
   36   10      4114.893139     51795.706142       1.532E-01       3.465E+01
   36   11      4362.008339     52042.821343       2.320E-01       2.288E+01
   36   12      4602.256639     52283.069643       5.871E-02       9.042E+01
   36   13      4835.801246     52516.614249       7.848E-02       6.765E+01
   36   14      5351.626786     53032.439790       1.538E-03       3.451E+03
   36   15      5630.257404     53311.070407       3.155E-01       1.683E+01
   36   16      5899.105924     53579.918928       2.805E-01       1.893E+01
   36   17      6158.520191     53839.333194       6.249E-05       8.496E+04
   36   18      6408.745038     54089.558041       9.565E-01       5.550E+00
   36   19      6467.547797     54148.360801       1.961E-01       2.708E+01
   36   20      6763.220487     54444.033491       5.868E-02       9.047E+01
   36   21      7046.089732     54726.902735       2.401E-01       2.211E+01
   36   22      7099.482542     54780.295545       3.809E-01       1.394E+01
   36   23      7367.782813     55048.595817       4.216E-01       1.259E+01
   36   24      7418.467079     55099.280082       1.042E-01       5.094E+01
   36   25      7721.126201     55401.939204       2.507E-01       2.118E+01
   36   26      7768.830498     55449.643501       1.152E-01       4.608E+01
   37    2       311.788245     47992.601248       1.865E-01       2.846E+01
   37    3      1167.793955     48848.606959       1.599E-02       3.320E+02
   37    4      1509.467968     49190.280971       1.510E-01       3.515E+01
   37    5      2267.649746     49948.462750       7.827E-01       6.782E+00
   37    6      2960.911199     50641.724202       7.893E-01       6.726E+00
   37    7      3154.024555     50834.837559       3.459E-01       1.535E+01
   37    8      3611.417889     51292.230893       7.337E-01       7.235E+00
   37    9      3872.371358     51553.184361       9.715E-04       5.465E+03
   37   10      4126.243576     51807.056579       2.079E-01       2.554E+01
   37   11      4373.141530     52053.954534       2.355E-01       2.254E+01
   37   12      4613.174668     52293.987671       3.459E-02       1.535E+02
   37   13      4846.503123     52527.316127       1.549E-01       3.428E+01
   37   14      5361.813330     53042.626334       3.314E-02       1.602E+02
   37   15      5640.118091     53320.931094       9.226E-02       5.754E+01
   37   16      5908.640721     53589.453725       6.185E-02       8.583E+01
   37   17      6167.734871     53848.547875       9.145E-02       5.805E+01
   37   18      6476.358215     54157.171218       1.992E-02       2.665E+02
   37   19      6771.650705     54452.463709       3.815E-03       1.391E+03
   37   20      7054.113726     54734.926729       6.192E-01       8.573E+00
   37   21      7107.455122     54788.268126       1.008E-01       5.267E+01
   37   22      7375.364883     55056.177886       8.794E-01       6.037E+00
   37   23      7426.039163     55106.852166       6.907E-04       7.686E+03
   37   24      7476.300469     55157.113473       9.288E-01       5.716E+00
   37   25      7728.268965     55409.081969       6.159E-01       8.620E+00
   37   26      7775.948120     55456.761124       2.574E-03       2.063E+03
   38    2      2071.553156     49752.366160       1.346E-01       3.945E+01
   38    3      2280.520990     49961.333993       8.560E-02       6.202E+01
   38    4      2486.080227     50166.893231       4.844E-01       1.096E+01
   38    5      3166.441591     50847.254594       6.689E-02       7.937E+01
   38    6      3623.501646     51304.314649       4.290E-01       1.237E+01
   38    7      3884.221250     51565.034254       2.836E-02       1.872E+02
   38    8      4137.874321     51818.687325       2.799E-01       1.897E+01
   38    9      4384.546069     52065.359073       2.470E-01       2.149E+01
   38   10      4624.356940     52305.169944       1.894E-02       2.803E+02
   38   11      4857.460778     52538.273781       2.491E-01       2.131E+01
   38   12      5153.854038     52834.667042       7.132E-01       7.444E+00
   38   13      5372.241939     53053.054943       1.587E-01       3.345E+01
   38   14      5650.227173     53331.040177       2.182E-03       2.433E+03
   38   15      5918.418778     53599.231782       1.121E-03       4.737E+03
   38   16      6177.164699     53857.977702       3.561E-01       1.491E+01
   38   17      6237.906930     53918.719934       9.118E-01       5.823E+00
   38   18      6485.395498     54166.208502       2.698E-02       1.967E+02
   38   19      6780.289312     54461.102316       1.362E-01       3.897E+01
   38   20      6835.952951     54516.765955       7.410E-01       7.165E+00
   38   21      7115.645229     54796.458233       1.267E-04       4.191E+04
   38   22      7433.804311     55114.617315       7.577E-02       7.007E+01
   38   23      7483.936395     55164.749399       4.510E-01       1.177E+01
   38   24      7783.249380     55464.062384       5.927E-02       8.958E+01
   39    2       226.529395     47907.342398       2.317E-02       2.291E+02
   39    3       605.116461     48285.929465       1.685E-01       3.151E+01
   39    4       728.396213     48409.209217       1.801E-01       2.948E+01
   39    5      1318.126219     48998.939223       4.588E-01       1.157E+01
   39    6      1872.808466     49553.621470       8.132E-02       6.528E+01
   39    7      2084.791179     49765.604183       9.961E-02       5.330E+01
   39    8      2293.704033     49974.517036       1.044E-01       5.084E+01
   39    9      2499.189744     50180.002748       2.195E-02       2.419E+02
   39   10      2701.005324     50381.818328       9.879E-01       5.374E+00
   39   11      3179.155782     50859.968785       7.214E-03       7.359E+02
   39   12      3635.868286     51316.681289       1.947E-01       2.727E+01
   39   13      3896.356792     51577.169796       9.932E-02       5.345E+01
   39   14      4149.782757     51830.595761       3.730E-01       1.423E+01
   39   15      4396.220922     52077.033926       2.677E-01       1.983E+01
   39   16      4635.801573     52316.614576       9.541E-03       5.564E+02
   39   17      4868.672121     52549.485124       3.558E-01       1.492E+01
   39   18      5164.747870     52845.560874       4.605E-01       1.153E+01
   39   19      5382.905637     53063.718641       3.701E-01       1.434E+01
   39   20      5660.575483     53341.388487       4.312E-02       1.231E+02
   39   21      5928.428151     53609.241155       9.912E-02       5.356E+01
   39   22      6186.794454     53867.607458       7.892E-01       6.727E+00
   39   23      6247.443058     53928.256062       4.361E-01       1.217E+01
   39   24      6494.643471     54175.456475       2.218E-01       2.393E+01
   39   25      6552.715537     54233.528541       8.198E-01       6.476E+00
   39   26      6789.118291     54469.931295       4.583E-01       1.158E+01
   39   27      6844.682617     54525.495620       3.075E-01       1.726E+01
   39   28      7124.036169     54804.849173       8.945E-02       5.935E+01
   39   29      7176.790051     54857.603055       6.013E-01       8.830E+00
   39   30      7441.744179     55122.557183       3.354E-01       1.583E+01
   39   31      7491.799708     55172.612712       1.363E-01       3.896E+01
   39   32      7790.716565     55471.529569       2.921E-01       1.818E+01
   40    2       234.465983     47915.278987       6.058E-01       8.763E+00
   40    3       495.674806     48176.487810       5.070E-03       1.047E+03
   40    4       616.797197     48297.610201       6.482E-01       8.190E+00
   40    5       740.506615     48421.319618       5.668E-01       9.366E+00
   40    6       864.604081     48545.417085       1.121E-02       4.735E+02
   40    7      1331.515967     49012.328970       8.439E-02       6.291E+01
   40    8      1671.948800     49352.761804       5.756E-01       9.224E+00
   40    9      1886.403669     49567.216673       2.370E-01       2.240E+01
   40   10      2307.221891     49988.034895       8.979E-01       5.912E+00
   40   11      2512.609952     50193.422956       1.751E-01       3.031E+01
   40   12      2714.346880     50395.159884       2.488E-01       2.134E+01
   40   13      3192.174069     50872.987073       1.941E-01       2.735E+01
   40   14      3648.521676     51329.334680       4.638E-02       1.145E+02
   40   15      3908.777848     51589.590852       2.222E-01       2.390E+01
   40   16      4161.968704     51842.781707       4.921E-01       1.079E+01
   40   17      4408.164262     52088.977266       2.988E-01       1.777E+01
   40   18      4647.506713     52328.319716       4.422E-03       1.201E+03
   40   19      4880.136629     52560.949633       4.696E-01       1.130E+01
   40   20      5175.897167     52856.710171       2.693E-01       1.972E+01
   40   21      5393.800901     53074.613904       6.573E-01       8.077E+00
   40   22      5671.153796     53351.966800       2.094E-01       2.536E+01
   40   23      5938.656478     53619.469481       3.518E-01       1.509E+01
   40   24      6257.238762     53938.051766       1.303E-01       4.075E+01
   40   25      6504.086357     54184.899361       6.032E-01       8.802E+00
   40   26      6562.057850     54242.870853       3.595E-01       1.477E+01
   40   27      6798.116365     54478.929368       9.649E-01       5.502E+00
   40   28      6853.652918     54534.465921       5.814E-02       9.131E+01
   40   29      7132.609254     54813.422258       3.730E-01       1.423E+01
   40   30      7185.271674     54866.084678       2.169E-01       2.447E+01
   40   31      7449.839490     55130.652493       7.781E-01       6.823E+00
   40   32      7499.872416     55180.685420       3.527E-03       1.505E+03
   40   33      7549.520938     55230.333942       9.457E-01       5.614E+00
   40   34      7798.327347     55479.140351       7.011E-01       7.572E+00
   41    2       390.868974     48071.681977       2.254E-01       2.356E+01
   41    3      1002.573912     48683.386915       1.651E-01       3.215E+01
   41    4      1685.860617     49366.673621       1.147E-02       4.630E+02
   41    5      2526.366752     50207.179756       9.845E-01       5.392E+00
   41    6      2727.975262     50408.788265       3.521E-04       1.508E+04
   41    7      3205.505706     50886.318710       6.491E-01       8.178E+00
   41    8      3661.460931     51342.273935       4.894E-04       1.085E+04
   41    9      3921.483435     51602.296438       4.061E-01       1.307E+01
   41   10      4174.434184     51855.247188       6.423E-01       8.265E+00
   41   11      4420.374380     52101.187383       3.423E-01       1.551E+01
   41   12      4659.470569     52340.283572       1.976E-03       2.686E+03
   41   13      4891.846659     52572.659663       5.852E-01       9.072E+00
   41   14      5187.295621     52868.108625       1.343E-01       3.952E+01
   41   15      5472.191340     53153.004344       9.839E-01       5.396E+00
   41   16      5681.954776     53362.767779       4.923E-01       1.078E+01
   41   17      5949.094114     53629.907118       7.512E-01       7.067E+00
   41   18      6011.750920     53692.563923       6.670E-01       7.959E+00
   41   19      6267.271060     53948.084063       3.529E-03       1.504E+03
   41   20      6571.647823     54252.460826       8.304E-02       6.393E+01
   41   21      6862.842208     54543.655212       5.881E-03       9.027E+02
   41   22      7141.340569     54822.153573       8.472E-01       6.266E+00
   41   23      7193.977154     54874.790157       2.215E-02       2.397E+02
   41   24      7508.135562     55188.948566       6.488E-02       8.182E+01
   41   25      7557.643114     55238.456118       4.464E-01       1.189E+01
   42    1       401.604262     48082.417266       5.797E-01       9.158E+00
   42    2      1016.151087     48696.964091       5.558E-01       9.552E+00
   42    3      1483.891177     49164.704181       9.341E-01       5.683E+00
   42    4      1700.108894     49380.921897       9.750E-01       5.445E+00
   42    5      2741.915826     50422.728830       3.035E-01       1.749E+01
   42    6      2939.615963     50620.428967       6.326E-01       8.392E+00
   42    7      3407.724605     51088.537609       6.055E-01       8.767E+00
   42    8      3674.687744     51355.500748       7.334E-02       7.238E+01
   42    9      3934.479018     51615.292021       6.596E-01       8.049E+00
   42   10      4187.172025     51867.985028       8.285E-01       6.408E+00
   42   11      4432.849168     52113.662172       4.009E-01       1.324E+01
   42   12      4671.691412     52352.504416       1.018E-03       5.215E+03
   42   13      4903.810747     52584.623751       6.965E-01       7.622E+00
   42   14      5198.939081     52879.752085       4.937E-02       1.075E+02
   42   15      5483.458896     53164.271900       6.232E-01       8.519E+00
   42   16      5692.964137     53373.777140       8.785E-01       6.043E+00
   42   17      5757.799031     53438.612035       7.878E-01       6.739E+00
   42   18      6022.329537     53703.142540       2.893E-01       1.835E+01
   42   19      6277.525492     53958.338495       5.849E-02       9.077E+01
   42   20      6581.464925     54262.277928       6.905E-04       7.689E+03
   42   21      6872.231489     54553.044492       1.568E-01       3.386E+01
   42   22      6927.107834     54607.920837       6.350E-01       8.360E+00
   42   23      7202.886482     54883.699485       2.966E-02       1.790E+02
   42   24      7254.998592     54935.811596       7.566E-01       7.017E+00
   42   25      7516.569048     55197.382052       3.252E-01       1.632E+01
   42   26      7565.994181     55246.807184       1.253E-01       4.236E+01
   43    2       302.505545     47983.318549       4.015E-02       1.322E+02
   43    3      1156.145970     48836.958974       5.310E-02       9.998E+01
   43    4      1498.342811     49179.155814       2.707E-04       1.961E+04
   43    5      2953.743790     50634.556794       9.901E-02       5.362E+01
   43    6      3421.487940     51102.300944       1.963E-01       2.705E+01
   43    7      3688.204515     51369.017519       2.810E-01       1.890E+01
   43    8      3947.760492     51628.573496       9.922E-01       5.351E+00
   43    9      4445.589631     52126.402634       4.769E-01       1.113E+01
   43   10      4684.167581     52364.980584       8.513E-04       6.236E+03
   43   11      4916.021550     52596.834553       8.007E-01       6.630E+00
   43   12      5210.824123     52891.637127       7.523E-03       7.057E+02
   43   13      5494.984717     53175.797720       3.525E-01       1.506E+01
   43   14      5768.958965     53449.771968       4.167E-01       1.274E+01
   43   15      6033.154101     53713.967104       6.752E-02       7.863E+01
   43   16      6287.986757     53968.799761       2.919E-01       1.819E+01
   43   17      6347.812668     54028.625672       8.965E-01       5.922E+00
   43   18      6591.491115     54272.304118       1.163E-01       4.566E+01
   43   19      6648.769441     54329.582445       9.688E-01       5.480E+00
   43   20      6881.799535     54562.612539       5.096E-01       1.042E+01
   43   21      6936.587314     54617.400318       2.291E-01       2.317E+01
   43   22      7211.978864     54892.791867       2.444E-01       2.172E+01
   43   23      7263.971676     54944.784680       3.050E-01       1.740E+01
   43   24      7525.147038     55205.960042       7.804E-01       6.803E+00
   43   25      7574.551418     55255.364422       1.116E-03       4.756E+03
   43   26      7623.555827     55304.368830       8.551E-01       6.209E+00
   44    2       312.285077     47993.098080       9.282E-01       5.719E+00
   44    3      1170.548234     48851.361238       8.425E-01       6.301E+00
   44    4      2063.664262     49744.477266       5.909E-01       8.985E+00
   44    5      2273.178783     49953.991786       6.691E-01       7.935E+00
   44    6      2968.159668     50648.972672       3.418E-02       1.553E+02
   44    7      3435.529232     51116.342235       8.520E-03       6.231E+02
   44    8      3702.016144     51382.829148       6.380E-01       8.320E+00
   44    9      4458.596167     52139.409171       5.751E-01       9.231E+00
   44   10      4696.897474     52377.710478       1.338E-03       3.969E+03
   44   11      4928.475571     52609.288575       8.935E-01       5.942E+00
   44   12      5222.947509     52903.760513       1.536E-03       3.457E+03
   44   13      5506.751627     53187.564630       1.639E-01       3.240E+01
   44   14      5780.364130     53461.177133       1.659E-01       3.201E+01
   44   15      6044.208810     53725.021813       2.398E-04       2.214E+04
   44   16      6298.640135     53979.453139       6.945E-01       7.644E+00
   44   17      6358.359596     54039.172599       4.227E-01       1.256E+01
   44   18      6601.708724     54282.521728       4.265E-01       1.245E+01
   44   19      6658.861183     54339.674187       4.551E-01       1.166E+01
   44   20      6946.293590     54627.106593       2.414E-02       2.199E+02
   44   21      7221.229016     54902.042020       6.638E-01       7.997E+00
   44   22      7273.172755     54953.985759       5.187E-02       1.023E+02
   44   23      7583.292477     55264.105480       8.432E-02       6.296E+01
   44   24      7632.162267     55312.975270       3.717E-01       1.428E+01
   45    2       218.366361     47899.179364       1.952E-02       2.719E+02
   45    3       596.458985     48277.271988       2.842E-01       1.868E+01
   45    4       719.930338     48400.743342       2.081E-01       2.551E+01
   45    5      1310.504172     48991.317175       4.662E-01       1.139E+01
   45    6      1866.356237     49547.169241       1.969E-01       2.696E+01
   45    7      2078.855550     49759.668554       2.896E-03       1.833E+03
   45    8      2288.318993     49969.131997       4.879E-03       1.088E+03
   45    9      2494.381883     50175.194887       4.805E-01       1.105E+01
   45   10      2982.887585     50663.700588       4.847E-01       1.095E+01
   45   11      3449.856398     51130.669401       7.396E-02       7.178E+01
   45   12      4471.860359     52152.673362       6.979E-01       7.607E+00
   45   13      4709.879545     52390.692548       2.959E-03       1.794E+03
   45   14      4941.179486     52621.992490       9.701E-01       5.472E+00
   45   15      5235.306517     52916.119520       2.402E-02       2.210E+02
   45   16      5518.753198     53199.566202       5.021E-02       1.057E+02
   45   17      5792.003323     53472.816327       3.046E-02       1.743E+02
   45   18      6055.481516     53736.294520       8.176E-02       6.493E+01
   45   19      6369.154487     54049.967490       1.237E-01       4.290E+01
   45   20      6612.096296     54292.909300       9.198E-01       5.772E+00
   45   21      6669.196049     54350.009053       1.298E-01       4.092E+01
   45   22      6956.207001     54637.020004       2.884E-02       1.841E+02
   45   23      7010.428784     54691.241788       9.622E-01       5.518E+00
   45   24      7282.577769     54963.390773       1.011E-02       5.253E+02
   45   25      7334.027734     55014.840738       8.282E-01       6.410E+00
   45   26      7592.194373     55273.007377       3.769E-01       1.409E+01
   45   27      7640.989716     55321.802720       8.170E-02       6.498E+01
   46    2       226.317417     47907.130421       5.984E-01       8.872E+00
   46    3       488.844516     48169.657519       3.133E-03       1.694E+03
   46    4       609.592483     48290.405487       7.815E-01       6.793E+00
   46    5       733.604005     48414.417009       8.600E-01       6.173E+00
   46    6       858.223194     48539.036197       1.116E-02       4.755E+02
   46    7      1325.752734     49006.565738       2.148E-01       2.472E+01
   46    8      1666.908144     49347.721148       4.615E-01       1.150E+01
   46    9      1881.885374     49562.698377       2.308E-01       2.301E+01
   46   10      2094.370924     49775.183927       7.955E-01       6.674E+00
   46   11      2303.764692     49984.577696       4.856E-01       1.093E+01
   46   12      2509.730060     50190.543064       7.762E-07       6.840E+06
   46   13      3191.176852     50871.989855       3.854E-01       1.377E+01
   46   14      3464.479868     51145.292872       4.186E-01       1.268E+01
   46   15      4485.388743     52166.201746       8.518E-01       6.232E+00
   46   16      4723.112280     52403.925284       6.875E-03       7.722E+02
   46   17      5247.898817     52928.711821       6.768E-02       7.844E+01
   46   18      5530.984655     53211.797658       2.749E-03       1.931E+03
   46   19      5803.867915     53484.680918       2.599E-03       2.043E+03
   46   20      6066.961419     53747.774423       3.019E-01       1.758E+01
   46   21      6380.174897     54060.987901       2.951E-03       1.799E+03
   46   22      6679.753510     54360.566513       1.969E-03       2.696E+03
   46   23      6966.307136     54647.120140       2.439E-01       2.177E+01
   46   24      7020.382037     54701.195041       4.375E-01       1.213E+01
   46   25      7292.164308     54972.977311       1.842E-01       2.882E+01
   46   26      7343.484048     55024.297052       3.450E-01       1.539E+01
   46   27      7601.229944     55282.042948       8.713E-01       6.093E+00
   46   28      7650.013948     55330.826951       1.839E-03       2.886E+03
   46   29      7698.361981     55379.174985       6.866E-01       7.732E+00
   47    2       385.909831     48066.722835       6.695E-02       7.930E+01
   47    3       997.955399     48678.768403       6.319E-05       8.402E+04
   47    4      1682.742065     49363.555069       1.234E-01       4.301E+01
   47    5      2525.388744     50206.201748       5.057E-01       1.050E+01
   47    6      2727.570362     50408.383365       2.062E-01       2.575E+01
   47    7      3206.336492     50887.149495       2.033E-02       2.611E+02
   47    8      3923.822032     51604.635036       9.831E-01       5.400E+00
   47    9      4736.594190     52417.407194       1.498E-02       3.545E+02
   47   10      5260.722446     52941.535449       1.255E-01       4.229E+01
   47   11      5543.441571     53224.254574       1.192E-02       4.455E+02
   47   12      5815.950509     53496.763513       7.174E-02       7.400E+01
   47   13      6078.638203     53759.451207       6.466E-01       8.211E+00
   47   14      6140.243533     53821.056537       6.164E-01       8.613E+00
   47   15      6391.405861     54072.218864       5.738E-02       9.252E+01
   47   16      6690.515019     54371.328023       7.285E-02       7.287E+01
   47   17      6976.572074     54657.385078       6.614E-01       8.027E+00
   47   18      7030.577045     54711.390049       1.138E-01       4.665E+01
   47   19      7301.909632     54982.722636       5.699E-01       9.315E+00
   47   20      7353.163537     55033.976541       6.663E-02       7.967E+01
   47   21      7659.211818     55340.024822       1.391E-01       3.816E+01
   47   22      7707.439426     55388.252430       2.545E-01       2.086E+01
   48    3       288.728983     47969.541986       6.440E-01       8.243E+00
   48    4      1139.547137     48820.360140       5.608E-01       9.466E+00
   48    5      1482.225342     49163.038345       2.209E-01       2.404E+01
   48    6      2743.395817     50424.208821       4.170E-02       1.273E+02
   48    7      3221.780914     50902.593917       1.238E-01       4.288E+01
   48    8      3938.560441     51619.373445       5.271E-01       1.007E+01
   48    9      4191.616426     51872.429429       7.191E-01       7.382E+00
   48   10      4750.323776     52431.136780       2.994E-02       1.773E+02
   48   11      5273.775607     52954.588611       1.910E-01       2.779E+01
   48   12      5556.120254     53236.933257       6.758E-02       7.856E+01
   48   13      5828.244705     53509.057708       2.253E-01       2.356E+01
   48   14      6152.041059     53832.854062       2.781E-01       1.909E+01
   48   15      6402.832987     54083.645990       2.781E-01       1.909E+01
   48   16      6461.704027     54142.517030       7.944E-01       6.682E+00
   48   17      6701.462532     54382.275535       3.361E-01       1.580E+01
   48   18      6757.785643     54438.598647       4.862E-01       1.092E+01
   48   19      7040.984382     54721.797386       1.239E-04       4.283E+04
   48   20      7363.043377     55043.856380       5.460E-03       9.722E+02
   48   21      7413.823668     55094.636672       8.223E-01       6.456E+00
   48   22      7668.558490     55349.371494       4.908E-01       1.082E+01
   48   23      7716.725824     55397.538827       3.013E-02       1.762E+02
   49    3       298.750375     47979.563379       2.133E-01       2.489E+01
   49    4      1155.446335     48836.259338       3.318E-01       1.600E+01
   49    5      1498.586059     49179.399063       4.892E-01       1.085E+01
   49    6      2759.539370     50440.352373       7.614E-01       6.972E+00
   49    7      2957.601486     50638.414489       5.497E-01       9.657E+00
   49    8      3237.535764     50918.348768       7.319E-01       7.254E+00
   49    9      3693.614347     51374.427351       4.495E-01       1.181E+01
   49   10      3953.551512     51634.364515       1.986E-01       2.673E+01
   49   11      4206.312904     51887.125907       4.094E-01       1.297E+01
   49   12      4764.299597     52445.112601       5.525E-02       9.609E+01
   49   13      5287.057331     52967.870335       2.581E-01       2.057E+01
   49   14      5569.017618     53249.830622       1.594E-01       3.330E+01
   49   15      5840.744763     53521.557767       4.497E-01       1.181E+01
   49   16      6164.064785     53844.877789       7.548E-02       7.034E+01
   49   17      6414.441126     54095.254130       6.506E-01       8.160E+00
   49   18      6473.209675     54154.022679       3.676E-01       1.444E+01
   49   19      6712.579072     54393.392076       7.783E-01       6.821E+00
   49   20      6768.828770     54449.641774       1.502E-01       3.534E+01
   49   21      7051.582428     54732.395432       9.848E-02       5.391E+01
   49   22      7104.959321     54785.772325       6.429E-01       8.258E+00
   49   23      7373.100481     55053.913485       1.642E-01       3.233E+01
   49   24      7423.741696     55104.554700       3.381E-01       1.570E+01
   49   25      7726.197211     55407.010215       2.560E-02       2.074E+02
   49   26      7773.883753     55454.696757       4.788E-01       1.109E+01
   50    2       582.623244     48263.436247       8.326E-01       6.376E+00
   50    3       706.005975     48386.818979       5.717E-01       9.286E+00
   50    4      1297.337027     48978.150030       7.328E-01       7.244E+00
   50    5      1854.259346     49535.072349       4.625E-01       1.148E+01
   50    6      2067.244140     49748.057143       6.143E-02       8.642E+01
   50    7      2277.253624     49958.066628       2.104E-01       2.523E+01
   50    8      2973.875358     50654.688361       1.526E-02       3.478E+02
   50    9      3442.213804     51123.026808       8.238E-01       6.444E+00
   50   10      3709.170609     51389.983613       8.868E-02       5.986E+01
   50   11      3968.801286     51649.614290       2.270E-02       2.338E+02
   50   12      4221.260034     51902.073038       1.748E-01       3.036E+01
   50   13      4778.520145     52459.333149       9.522E-02       5.575E+01
   50   14      5300.565706     52981.378709       3.217E-01       1.650E+01
   50   15      5582.131250     53262.944253       2.774E-01       1.914E+01
   50   16      5853.447816     53534.260819       7.300E-01       7.272E+00
   50   17      5917.019072     53597.832075       6.817E-01       7.788E+00
   50   18      6176.303139     53857.116143       8.556E-04       6.205E+03
   50   19      6484.943119     54165.756123       1.045E-01       5.080E+01
   50   20      6780.087350     54460.900353       6.183E-03       8.586E+02
   50   21      7062.350596     54743.163599       4.021E-01       1.320E+01
   50   22      7115.620063     54796.433066       2.313E-01       2.295E+01
   50   23      7383.310369     55064.123373       5.359E-01       9.906E+00
   50   24      7433.881428     55114.694432       6.288E-02       8.443E+01
   50   25      7735.828306     55416.641309       2.426E-01       2.188E+01
   50   26      7783.414976     55464.227979       1.307E-01       4.063E+01
   51    2       476.646163     48157.459166       9.643E-02       5.505E+01
   51    3       596.794788     48277.607792       4.423E-01       1.200E+01
   51    4       720.883764     48401.696768       6.627E-01       8.010E+00
   51    5       846.019104     48526.832107       3.319E-03       1.599E+03
   51    6      1314.071637     48994.884641       2.006E-01       2.647E+01
   51    7      1655.902565     49336.715569       5.382E-01       9.864E+00
   51    8      1871.376614     49552.189617       1.462E-01       3.632E+01
   51    9      2084.360556     49765.173560       5.289E-01       1.004E+01
   51   10      2294.299366     49975.112369       1.900E-01       2.793E+01
   51   11      2500.848634     50181.661638       1.426E-01       3.724E+01
   51   12      2990.437634     50671.250637       2.623E-01       2.024E+01
   51   13      3458.351119     51139.164123       1.920E-01       2.764E+01
   51   14      3724.990926     51405.803929       8.193E-03       6.480E+02
   51   15      3984.314544     51665.127548       2.493E-02       2.129E+02
   51   16      4236.460886     51917.273890       3.344E-02       1.588E+02
   51   17      4481.542521     52162.355525       7.680E-01       6.912E+00
   51   18      4792.984148     52473.797152       1.551E-01       3.423E+01
   51   19      5022.494574     52703.307577       9.941E-01       5.340E+00
   51   20      5314.299938     52995.112942       3.773E-01       1.407E+01
   51   21      5595.459975     53276.272978       4.118E-01       1.289E+01
   51   22      5929.838792     53610.651795       4.075E-01       1.303E+01
   51   23      6188.746575     53869.559579       4.300E-02       1.235E+02
   51   24      6496.888228     54177.701231       2.023E-03       2.624E+03
   51   25      6791.542650     54472.355653       5.129E-02       1.035E+02
   51   26      6847.168941     54527.981945       9.924E-01       5.349E+00
   51   27      7073.265640     54754.078643       8.955E-01       5.928E+00
   51   28      7126.494700     54807.307704       2.511E-02       2.114E+02
   51   29      7444.215598     55125.028601       6.619E-03       8.020E+02
   51   30      7494.303716     55175.116719       7.596E-01       6.989E+00
   51   31      7745.595234     55426.408237       6.728E-01       7.891E+00
   51   32      7793.141486     55473.954489       7.263E-04       7.310E+03
   52    2       375.039542     48055.852545       6.687E-02       7.939E+01
   52    3       987.207336     48668.020339       1.453E-02       3.654E+02
   52    4      1673.297765     49354.110768       1.959E-01       2.709E+01
   52    5      2518.087489     50198.900492       2.075E-01       2.559E+01
   52    6      2720.849355     50401.662359       7.155E-01       7.420E+00
   52    7      3200.945094     50881.758098       8.159E-01       6.507E+00
   52    8      3474.739744     51155.552747       2.607E-03       2.036E+03
   52    9      3741.087127     51421.900130       2.416E-01       2.198E+01
   52   10      4000.097934     51680.910938       2.290E-01       2.318E+01
   52   11      4251.916396     51932.729399       4.282E-03       1.240E+03
   52   12      4496.690722     52177.503726       4.883E-01       1.087E+01
   52   13      4807.690436     52488.503439       2.408E-01       2.204E+01
   52   14      5036.872559     52717.685562       9.171E-01       5.789E+00
   52   15      5328.260328     53009.073332       4.207E-01       1.262E+01
   52   16      5609.000560     53289.813563       5.536E-01       9.590E+00
   52   17      5942.878885     53623.691889       2.121E-01       2.503E+01
   52   18      6201.386959     53882.199963       1.880E-01       2.825E+01
   52   19      6509.031482     54189.844486       5.117E-02       1.037E+02
   52   20      6803.177398     54483.990401       2.755E-01       1.927E+01
   52   21      6858.655970     54539.468974       4.897E-01       1.084E+01
   52   22      7137.562150     54818.375154       2.635E-02       2.015E+02
   52   23      7190.247944     54871.060947       8.310E-01       6.388E+00
   52   24      7454.720387     55135.533391       1.691E-01       3.140E+01
   52   25      7504.677795     55185.490799       2.977E-01       1.783E+01
   53    2       276.188077     47957.001081       8.999E-02       5.899E+01
   53    3      1130.324622     48811.137626       1.791E-01       2.963E+01
   53    4      1473.824059     49154.637062       3.076E-02       1.726E+02
   53    5      2738.248612     50419.061616       5.803E-03       9.148E+02
   53    6      3217.924846     50898.737849       9.599E-02       5.531E+01
   53    7      3491.409595     51172.222598       3.067E-01       1.731E+01
   53    8      3757.480055     51438.293058       8.132E-01       6.529E+00
   53    9      4016.160262     51696.973266       6.552E-01       8.103E+00
   53   10      4267.629708     51948.442711       1.064E-01       4.989E+01
   53   11      4512.077874     52192.890877       2.568E-01       2.067E+01
   53   12      4822.638211     52503.451215       3.594E-01       1.477E+01
   53   13      5051.492449     52732.305452       8.231E-01       6.450E+00
   53   14      5342.444353     53023.257357       4.501E-01       1.179E+01
   53   15      5622.755715     53303.568719       6.946E-01       7.643E+00
   53   16      5688.373912     53369.186916       8.562E-01       6.201E+00
   53   17      5956.130112     53636.943116       8.613E-02       6.164E+01
   53   18      6214.218009     53895.031013       4.201E-01       1.264E+01
   53   19      6274.738114     53955.551118       7.018E-01       7.565E+00
   53   20      6521.360938     54202.173942       2.383E-01       2.228E+01
   53   21      6579.258961     54260.071964       7.341E-01       7.232E+00
   53   22      6814.973539     54495.786543       6.630E-01       8.008E+00
   53   23      6870.371117     54551.184120       1.624E-01       3.270E+01
   53   24      7148.801820     54829.614824       2.286E-01       2.323E+01
   53   25      7201.349405     54882.162408       3.585E-01       1.481E+01
   53   26      7465.373111     55146.186115       5.406E-01       9.821E+00
   53   27      7515.259093     55196.072096       4.707E-02       1.128E+02
   54    3       285.786858     47966.599862       7.905E-01       6.715E+00
   54    4      2045.029402     49725.842405       8.794E-01       6.037E+00
   54    5      2755.941796     50436.754800       5.062E-01       1.049E+01
   54    6      3235.164724     50915.977728       9.321E-02       5.695E+01
   54    7      4283.605893     51964.418897       3.583E-01       1.482E+01
   54    8      4527.707873     52208.520876       9.097E-02       5.836E+01
   54    9      4837.826344     52518.639348       5.188E-01       1.023E+01
   54   10      5066.343106     52747.156109       7.131E-01       7.444E+00
   54   11      5356.848503     53037.661507       4.628E-01       1.147E+01
   54   12      5636.718936     53317.531940       8.286E-01       6.407E+00
   54   13      5702.232595     53383.045599       6.938E-01       7.652E+00
   54   14      5969.588859     53650.401862       1.912E-02       2.777E+02
   54   15      6227.231688     53908.044692       7.217E-01       7.356E+00
   54   16      6287.653165     53968.466169       3.895E-01       1.363E+01
   54   17      6533.865547     54214.678550       5.461E-01       9.722E+00
   54   18      6591.655779     54272.468782       3.585E-01       1.481E+01
   54   19      6882.290388     54563.103392       1.209E-02       4.393E+02
   54   20      7160.192741     54841.005745       6.174E-01       8.599E+00
   54   21      7212.666143     54893.479147       8.107E-02       6.549E+01
   54   22      7526.026611     55206.839615       1.238E-02       4.288E+02
   54   23      7575.424817     55256.237820       6.604E-01       8.039E+00
   55    3       574.568375     48255.381378       1.223E-01       4.342E+01
   55    4       698.224634     48379.037637       1.278E-02       4.154E+02
   55    5       823.657072     48504.470075       5.591E-01       9.495E+00
   55    6      1291.711333     48972.524337       3.778E-02       1.405E+02
   55    7      1849.961126     49530.774130       3.485E-02       1.523E+02
   55    8      2063.427483     49744.240486       2.280E-02       2.328E+02
   55    9      2273.958485     49954.771489       3.096E-02       1.715E+02
   55   10      2972.359769     50653.172772       1.120E-01       4.741E+01
   55   11      3252.715033     50933.528036       8.622E-01       6.157E+00
   55   12      4299.852751     51980.665755       7.763E-01       6.838E+00
   55   13      4543.579283     52224.392286       6.879E-03       7.717E+02
   55   14      4853.259184     52534.072187       7.264E-01       7.309E+00
   55   15      5081.420718     52762.233721       5.913E-01       8.978E+00
   55   16      5371.474327     53052.287331       4.582E-01       1.159E+01
   55   17      5650.899185     53331.712189       9.469E-01       5.607E+00
   55   18      5716.312697     53397.125700       5.641E-01       9.410E+00
   55   19      5983.250744     53664.063747       2.004E-05       2.649E+05
   55   20      6300.779025     53981.592029       1.762E-01       3.014E+01
   55   21      6546.542892     54227.355896       9.566E-01       5.550E+00
   55   22      6604.260630     54285.073634       1.202E-01       4.418E+01
   55   23      6894.398163     54575.211166       3.125E-02       1.699E+02
   55   24      6949.177960     54629.990963       9.833E-01       5.399E+00
   55   25      7224.176193     54904.989196       7.226E-04       7.347E+03
   55   26      7536.956749     55217.769753       1.896E-01       2.800E+01
   55   27      7586.226809     55267.039812       2.415E-01       2.199E+01
   56    2       354.810654     48035.623658       6.176E-01       8.596E+00
   56    3       469.443337     48150.256341       2.027E-01       2.619E+01
   56    4       840.288376     48521.101379       8.998E-01       5.900E+00
   56    5       965.898133     48646.711137       2.429E-01       2.186E+01
   56    6      1652.688051     49333.501054       1.900E-04       2.795E+04
   56    7      2292.593963     49973.406966       7.133E-01       7.443E+00
   56    8      2499.654235     50180.467238       1.008E-02       5.266E+02
   56    9      2990.445264     50671.258267       1.715E-01       3.095E+01
   56   10      3459.419273     51140.232277       8.958E-01       5.927E+00
   56   11      3726.623493     51407.436496       4.336E-01       1.224E+01
   56   12      3986.412652     51667.225656       6.511E-01       8.154E+00
   56   13      4559.693308     52240.506312       2.216E-02       2.396E+02
   56   14      4868.938249     52549.751252       9.940E-01       5.341E+00
   56   15      5096.727268     52777.540271       4.628E-01       1.147E+01
   56   16      5386.319472     53067.132475       4.365E-01       1.216E+01
   56   17      5730.600163     53411.413166       4.671E-01       1.137E+01
   56   18      5997.112584     53677.925588       1.799E-02       2.951E+02
   56   19      6314.106032     53994.919035       5.098E-02       1.041E+02
   56   20      6617.064757     54297.877761       1.059E-02       5.012E+02
   56   21      6906.679842     54587.492846       2.068E-01       2.567E+01
   56   22      6961.306791     54642.119795       5.105E-01       1.040E+01
   56   23      7235.859633     54916.672637       1.108E-01       4.793E+01
   56   24      7287.692927     54968.505931       4.957E-01       1.071E+01
   56   25      7548.026456     55228.839459       5.653E-01       9.392E+00
   56   26      7597.229571     55278.042574       2.846E-02       1.865E+02
   57    2       366.748660     48047.561664       5.810E-01       9.137E+00
   57    3      1109.860429     48790.673432       7.036E-01       7.545E+00
   57    4      1453.912834     49134.725838       2.742E-01       1.936E+01
   57    5      2518.475439     50199.288442       7.270E-01       7.303E+00
   57    6      2721.725275     50402.538279       3.623E-01       1.465E+01
   57    7      3477.304054     51158.117057       1.287E-01       4.123E+01
   57    8      3744.160552     51424.973555       2.521E-02       2.106E+02
   57    9      4003.613107     51684.426111       1.555E-01       3.413E+01
   57   10      4576.052259     52256.865262       1.546E-01       3.433E+01
   57   11      4812.165386     52492.978390       9.664E-01       5.494E+00
   57   12      5112.256919     52793.069922       3.347E-01       1.586E+01
   57   13      5401.382149     53082.195153       3.985E-01       1.332E+01
   57   14      5745.099230     53425.912233       3.947E-01       1.345E+01
   57   15      6011.171939     53691.984942       6.262E-02       8.478E+01
   57   16      6327.628004     54008.441007       1.913E-03       2.775E+03
   57   17      6630.056614     54310.869618       1.706E-02       3.112E+02
   57   18      6919.121011     54599.934015       5.207E-01       1.020E+01
   57   19      6973.649416     54654.462419       1.941E-01       2.735E+01
   57   20      7247.698092     54928.511095       3.970E-01       1.337E+01
   57   21      7299.426724     54980.239727       1.625E-01       3.267E+01
   57   22      7608.408833     55289.221836       2.291E-02       2.318E+02
   57   23      7657.108939     55337.921942       5.533E-01       9.594E+00
   58    3      1128.300943     48809.113946       6.500E-01       8.168E+00
   58    4      1473.024412     49153.837416       8.846E-01       6.001E+00
   58    5      2740.664044     50421.477048       8.454E-02       6.279E+01
   58    6      3221.399038     50902.212042       1.310E-01       4.054E+01
   58    7      3495.430137     51176.243141       6.284E-02       8.448E+01
   58    8      3761.951226     51442.764230       1.280E-01       4.149E+01
   58    9      4021.051508     51701.864512       1.301E-03       4.082E+03
   58   10      4272.871102     51953.684106       4.307E-01       1.233E+01
   58   11      4592.661459     52273.474462       4.218E-01       1.258E+01
   58   12      4828.420109     52509.233113       6.290E-01       8.440E+00
   58   13      5128.008955     52808.821959       2.147E-01       2.473E+01
   58   14      5416.659377     53097.472381       3.463E-01       1.533E+01
   58   15      5759.802144     53440.615148       3.444E-01       1.542E+01
   58   16      6025.426897     53706.239901       1.243E-01       4.273E+01
   58   17      6341.339482     54022.152485       1.576E-02       3.368E+02
   58   18      6643.227668     54324.040671       1.242E-01       4.273E+01
   58   19      6700.153719     54380.966722       8.317E-01       6.383E+00
   58   20      6931.711609     54612.524612       9.512E-01       5.581E+00
   58   21      6986.187360     54667.000364       2.989E-02       1.776E+02
   58   22      7259.677463     54940.490467       8.396E-01       6.323E+00
   58   23      7311.353617     54992.166620       1.117E-02       4.751E+02
   58   24      7619.742220     55300.555223       2.165E-01       2.452E+01
   58   25      7668.323058     55349.136061       1.855E-01       2.862E+01
   59    3       555.946717     48236.759721       4.098E-01       1.296E+01
   59    4       679.331705     48360.144708       1.482E-01       3.583E+01
   59    5       805.225480     48486.038484       8.384E-01       6.332E+00
   59    6      1274.003857     48954.816860       6.770E-02       7.842E+01
   59    7      1833.389736     49514.202740       6.605E-02       8.038E+01
   59    8      2047.375963     49728.188966       2.210E-03       2.402E+03
   59    9      2258.496314     49939.309317       1.070E-01       4.961E+01
   59   10      2958.955221     50639.768225       5.655E-01       9.388E+00
   59   11      3240.124794     50920.937797       1.322E-01       4.017E+01
   59   12      3513.846247     51194.659251       7.574E-01       7.009E+00
   59   13      3780.030870     51460.843873       7.799E-01       6.807E+00
   59   14      4038.747331     51719.560334       2.309E-01       2.299E+01
   59   15      4290.204772     51971.017776       8.518E-02       6.233E+01
   59   16      4609.525317     52290.338320       8.390E-01       6.328E+00
   59   17      4844.893579     52525.706582       3.452E-01       1.538E+01
   59   18      5143.981377     52824.794380       1.120E-01       4.742E+01
   59   19      5432.151457     53112.964461       2.836E-01       1.872E+01
   59   20      5774.709407     53455.522410       3.125E-01       1.699E+01
   59   21      6039.875915     53720.688919       1.942E-01       2.734E+01
   59   22      6355.236457     54036.049461       7.915E-02       6.708E+01
   59   23      6656.570478     54337.383481       3.152E-01       1.684E+01
   59   24      6713.362474     54394.175478       4.844E-01       1.096E+01
   59   25      6998.906348     54679.719351       7.433E-03       7.143E+02
   59   26      7323.453871     55004.266874       3.429E-02       1.548E+02
   59   27      7374.579552     55055.392556       6.555E-01       8.099E+00
   59   28      7631.210135     55312.023139       5.932E-01       8.950E+00
   59   29      7679.726160     55360.539164       1.404E-02       3.782E+02
   59   30      7727.897061     55408.710064       9.552E-01       5.558E+00
   60    3       333.901166     48014.714170       1.219E-01       4.354E+01
   60    4       451.348291     48132.161295       1.575E-01       3.371E+01
   60    5       822.715352     48503.528356       8.874E-01       5.983E+00
   60    6       948.990480     48629.803483       2.175E-01       2.440E+01
   60    7      1636.938175     49317.751179       4.284E-03       1.239E+03
   60    8      2278.388634     49959.201638       6.554E-01       8.100E+00
   60    9      2486.048507     50166.861510       4.226E-02       1.256E+02
   60   10      2978.277604     50659.090608       8.862E-03       5.991E+02
   60   11      4056.729025     51737.542028       8.709E-01       6.096E+00
   60   12      4307.773284     51988.586288       7.849E-03       6.764E+02
   60   13      4861.589447     52542.402451       1.350E-01       3.932E+01
   60   14      5160.172861     52840.985864       3.690E-02       1.439E+02
   60   15      5447.854439     53128.667443       2.139E-01       2.482E+01
   60   16      5789.819414     53470.632418       2.972E-01       1.786E+01
   60   17      6054.518198     53735.331202       2.648E-01       2.005E+01
   60   18      6116.551553     53797.364557       9.552E-01       5.558E+00
   60   19      6369.315931     54050.128935       1.790E-01       2.966E+01
   60   20      6428.623121     54109.436125       8.793E-01       6.037E+00
   60   21      6670.079810     54350.892813       5.720E-01       9.280E+00
   60   22      6726.771721     54407.584725       2.400E-01       2.212E+01
   60   23      7011.794548     54692.607551       1.120E-01       4.741E+01
   60   24      7065.567583     54746.380586       6.023E-01       8.815E+00
   60   25      7335.711286     55016.524290       2.179E-01       2.436E+01
   60   26      7386.706127     55067.519131       2.777E-01       1.911E+01
   60   27      7691.295236     55372.108240       3.568E-02       1.488E+02
   60   28      7739.298868     55420.111872       4.581E-01       1.159E+01
   61    3      1093.941871     48774.754874       4.307E-01       1.233E+01
   61    4      1438.804636     49119.617639       9.738E-02       5.452E+01
   61    5      2506.114910     50186.927914       7.347E-01       7.226E+00
   61    6      2709.960693     50390.773697       4.683E-01       1.134E+01
   61    7      2997.891695     50678.704699       9.072E-01       5.852E+00
   61    8      3467.680193     51148.493196       7.327E-01       7.246E+00
   61    9      3735.268783     51416.081786       6.804E-01       7.802E+00
   61   10      4325.590907     52006.403910       2.327E-01       2.282E+01
   61   11      4569.149716     52249.962719       5.634E-01       9.424E+00
   61   12      4878.506166     52559.319170       1.765E-02       3.008E+02
   61   13      5176.582139     52857.395143       1.286E-03       4.128E+03
   61   14      5463.767951     53144.580954       1.435E-01       3.700E+01
   61   15      5805.130243     53485.943247       2.974E-01       1.785E+01
   61   16      6069.351716     53750.164720       3.296E-01       1.611E+01
   61   17      6131.258831     53812.071835       8.156E-01       6.509E+00
   61   18      6383.576077     54064.389081       3.028E-01       1.753E+01
   61   19      6442.753455     54123.566459       6.397E-01       8.299E+00
   61   20      6683.758690     54364.571693       8.773E-01       6.051E+00
   61   21      6740.368488     54421.181492       8.698E-02       6.104E+01
   61   22      7024.842254     54705.655257       3.257E-01       1.630E+01
   61   23      7078.494537     54759.307540       2.854E-01       1.860E+01
   61   24      7348.111431     55028.924434       5.427E-01       9.782E+00
   61   25      7399.024373     55079.837377       6.190E-02       8.577E+01
   61   26      7703.010553     55383.823556       2.384E-01       2.227E+01
   61   27      7750.902350     55431.715353       1.415E-01       3.751E+01
   62    2      2015.309005     49696.122009       7.936E-01       6.690E+00
   62    3      2730.137169     50410.950173       9.806E-02       5.414E+01
   62    4      3212.230967     50893.043970       3.597E-01       1.476E+01
   62    5      3487.007352     51167.820355       2.481E-02       2.139E+02
   62    6      3754.228684     51435.041688       4.955E-02       1.071E+02
   62    7      4013.970194     51694.783197       4.990E-01       1.064E+01
   62    8      4343.682242     52024.495245       7.860E-01       6.754E+00
   62    9      4586.829385     52267.642389       1.740E-01       3.051E+01
   62   10      4895.646474     52576.459478       1.342E-02       3.955E+02
   62   11      5193.208623     52874.021626       1.796E-02       2.955E+02
   62   12      5479.889679     53160.702682       7.902E-02       6.718E+01
   62   13      5820.640465     53501.453469       3.131E-01       1.696E+01
   62   14      6084.375825     53765.188829       3.836E-01       1.384E+01
   62   15      6146.161958     53826.974962       7.111E-01       7.466E+00
   62   16      6398.015129     54078.828132       4.394E-01       1.208E+01
   62   17      6457.075549     54137.888553       4.552E-01       1.166E+01
   62   18      6754.145019     54434.958022       1.259E-02       4.218E+02
   62   19      7038.039055     54718.852059       6.291E-01       8.439E+00
   62   20      7091.607929     54772.420932       9.058E-02       5.861E+01
   62   21      7360.645280     55041.458283       9.859E-01       5.385E+00
   62   22      7411.514965     55092.327968       4.768E-04       1.114E+04
   62   23      7461.939201     55142.752204       8.632E-01       6.150E+00
   62   24      7714.852815     55395.665819       6.032E-01       8.801E+00
   62   25      7762.682577     55443.495580       6.269E-03       8.468E+02
   63    3       420.204673     48101.017677       4.564E-01       1.163E+01
   63    4       540.184724     48220.997728       3.532E-02       1.503E+02
   63    5       663.833169     48344.646172       1.925E-03       2.758E+03
   63    6       790.313685     48471.126689       1.896E-01       2.800E+01
   63    7      1260.726364     48941.539367       7.875E-02       6.742E+01
   63    8      1604.879468     49285.692472       7.705E-01       6.890E+00
   63    9      1821.608835     49502.421838       3.870E-02       1.372E+02
   63   10      2036.187173     49717.000177       1.964E-01       2.703E+01
   63   11      2247.901345     49928.714349       2.162E-05       2.455E+05
   63   12      2456.264571     50137.077574       9.850E-01       5.390E+00
   63   13      2950.230870     50631.043874       5.357E-01       9.909E+00
   63   14      3232.153163     50912.966166       4.931E-02       1.077E+02
   63   15      3506.580078     51187.393082       3.142E-01       1.690E+01
   63   16      3773.425570     51454.238574       1.595E-01       3.329E+01
   63   17      4032.791670     51713.604674       3.124E-02       1.700E+02
   63   18      4604.725535     52285.538538       4.489E-03       1.183E+03
   63   19      4913.014607     52593.827611       1.428E-01       3.717E+01
   63   20      5210.052625     52890.865628       1.007E-01       5.271E+01
   63   21      5496.217895     53177.030899       2.868E-02       1.851E+02
   63   22      5771.819791     53452.632794       9.989E-01       5.315E+00
   63   23      5836.348066     53517.161069       3.454E-01       1.537E+01
   63   24      6099.591117     53780.404121       4.224E-01       1.257E+01
   63   25      6161.257379     53842.070383       6.363E-01       8.343E+00
   63   26      6412.631486     54093.444490       5.786E-01       9.175E+00
   63   27      6471.583966     54152.396970       3.170E-01       1.675E+01
   63   28      6768.095553     54448.908556       3.276E-03       1.620E+03
   63   29      7104.896204     54785.709208       6.115E-03       8.682E+02
   63   30      7424.164051     55104.977055       7.985E-02       6.648E+01
   63   31      7474.440083     55155.253087       4.478E-01       1.186E+01
   63   32      7774.619834     55455.432838       4.450E-02       1.193E+02
   64    3       936.043487     48616.856491       5.484E-02       9.681E+01
   64    4      1625.886068     49306.699071       4.962E-01       1.070E+01
   64    5      2477.261891     50158.074894       2.556E-02       2.077E+02
   64    6      2970.771532     50651.584535       4.718E-02       1.125E+02
   64    7      4051.849400     51732.662404       1.371E-01       3.871E+01
   64    8      4303.459071     51984.272075       4.071E-01       1.304E+01
   64    9      4622.850599     52303.663602       8.866E-02       5.988E+01
   64   10      4930.616812     52611.429816       4.253E-01       1.248E+01
   64   11      5227.115684     52907.928687       2.639E-01       2.012E+01
   64   12      5512.751093     53193.564097       1.892E-03       2.806E+03
   64   13      5787.853146     53468.666149       8.856E-01       5.995E+00
   64   14      5852.253936     53533.066940       3.973E-01       1.336E+01
   64   15      6114.993859     53795.806862       4.437E-01       1.196E+01
   64   16      6176.543446     53857.356449       5.872E-01       9.041E+00
   64   17      6427.429502     54108.242505       7.115E-01       7.462E+00
   64   18      6486.274335     54167.087338       2.166E-01       2.451E+01
   64   19      6782.215747     54463.028750       4.520E-02       1.175E+02
   64   20      6838.031236     54518.844239       9.129E-01       5.816E+00
   64   21      7118.350074     54799.163078       1.754E-02       3.026E+02
   64   22      7171.280192     54852.093196       8.364E-01       6.347E+00
   64   23      7436.960026     55117.773029       2.824E-01       1.880E+01
   64   24      7487.121728     55167.934732       1.724E-01       3.079E+01
   64   25      7786.696641     55467.509644       2.415E-01       2.198E+01
   65    3      1082.423722     48763.236726       3.009E-02       1.764E+02
   65    4      1428.386155     49109.199158       2.461E-01       2.157E+01
   65    5      2702.962088     50383.775092       9.640E-02       5.507E+01
   65    6      3462.562711     51143.375714       8.670E-01       6.123E+00
   65    7      4071.187848     51752.000851       8.573E-01       6.193E+00
   65    8      4322.364600     52003.177603       2.587E-02       2.052E+02
   65    9      4641.220310     52322.033313       4.547E-01       1.168E+01
   65   10      4948.462180     52629.275184       8.784E-01       6.044E+00
   65   11      5244.400283     52925.213286       5.224E-01       1.016E+01
   65   12      5529.488150     53210.301153       9.303E-03       5.707E+02
   65   13      5804.088296     53484.901299       7.551E-01       7.031E+00
   65   14      5868.355257     53549.168260       4.719E-01       1.125E+01
   65   15      6130.586333     53811.399337       4.462E-01       1.190E+01
   65   16      6192.015390     53872.828394       5.618E-01       9.449E+00
   65   17      6442.396521     54123.209524       8.314E-01       6.386E+00
   65   18      6501.143932     54181.956935       1.460E-01       3.635E+01
   65   19      6796.502353     54477.315357       1.248E-01       4.252E+01
   65   20      6852.179214     54532.992217       6.520E-01       8.142E+00
   65   21      7131.962488     54812.775492       1.087E-01       4.882E+01
   65   22      7184.749633     54865.562636       5.095E-01       1.042E+01
   65   23      7449.891686     55130.704689       5.876E-01       9.036E+00
   65   24      7499.975776     55180.788779       2.886E-02       1.839E+02
   65   25      7798.900499     55479.713502       5.772E-01       9.198E+00
   66    3       387.726987     48068.539990       6.657E-01       7.975E+00
   66    4       510.236222     48191.049225       9.627E-01       5.515E+00
   66    5       633.527198     48314.340202       8.824E-01       6.017E+00
   66    6      1230.496114     48911.309118       2.317E-01       2.291E+01
   66    7      1792.522493     49473.335497       1.528E-01       3.474E+01
   66    8      2007.734029     49688.547032       1.043E-02       5.089E+02
   66    9      2220.096562     49900.909566       2.667E-01       1.991E+01
   66   10      2724.364375     50405.177379       6.283E-01       8.449E+00
   66   11      3207.660507     50888.473511       1.598E-01       3.322E+01
   66   12      3483.067096     51163.880100       1.881E-02       2.822E+02
   66   13      3750.899514     51431.712518       1.495E-01       3.552E+01
   66   14      4341.496402     52022.309405       1.111E-01       4.779E+01
   66   15      4894.373860     52575.186864       5.793E-01       9.164E+00
   66   16      5192.318522     52873.131526       8.011E-01       6.627E+00
   66   17      5261.914702     52942.727706       8.896E-01       5.967E+00
   66   18      5546.428668     53227.241671       6.270E-02       8.467E+01
   66   19      5820.511238     53501.324242       6.111E-01       8.687E+00
   66   20      5884.651408     53565.464411       5.740E-01       9.249E+00
   66   21      6146.363189     53827.176193       4.288E-01       1.238E+01
   66   22      6207.674011     53888.487015       5.587E-01       9.502E+00
   66   23      6457.548454     54138.361457       9.300E-01       5.708E+00
   66   24      6516.189512     54197.002515       9.840E-02       5.395E+01
   66   25      6810.953464     54491.766467       2.295E-01       2.314E+01
   66   26      6866.504442     54547.317446       4.520E-01       1.175E+01
   66   27      7145.728486     54826.541490       2.630E-01       2.019E+01
   66   28      7198.394187     54879.207191       2.737E-01       1.940E+01
   66   29      7462.955792     55143.768795       9.731E-01       5.455E+00
   66   30      7512.988796     55193.801800       4.214E-03       1.260E+03
   66   31      7562.563970     55243.376974       7.069E-01       7.510E+00
   67    3       400.329506     48081.142510       7.994E-01       6.641E+00
   67    4       778.651414     48459.464417       5.795E-01       9.161E+00
   67    5       906.691652     48587.504656       2.579E-01       2.059E+01
   67    6      1597.208610     49278.021613       3.918E-02       1.355E+02
   67    7      2242.132943     49922.945947       6.994E-01       7.590E+00
   67    8      2451.057529     50131.870532       6.890E-02       7.706E+01
   67    9      2946.185169     50626.998172       6.831E-02       7.772E+01
   67   10      3228.767176     50909.580180       2.725E-01       1.948E+01
   67   11      3503.806552     51184.619556       4.571E-01       1.162E+01
   67   12      3771.227931     51452.040935       1.078E-01       4.925E+01
   67   13      4031.126766     51711.939769       1.852E-01       2.866E+01
   67   14      4360.892369     52041.705373       7.012E-01       7.571E+00
   67   15      4604.034831     52284.847835       4.768E-01       1.113E+01
   67   16      4912.774129     52593.587133       1.792E-01       2.963E+01
   67   17      5210.172545     52890.985549       4.089E-01       1.298E+01
   67   18      5563.573334     53244.386338       1.748E-01       3.037E+01
   67   19      5837.127785     53517.940788       4.628E-01       1.147E+01
   67   20      5901.143900     53581.956904       7.096E-01       7.482E+00
   67   21      6162.326827     53843.139830       3.935E-01       1.349E+01
   67   22      6223.513819     53904.326823       5.769E-01       9.202E+00
   67   23      6531.409201     54212.222204       6.767E-02       7.845E+01
   67   24      6825.567254     54506.380257       3.475E-01       1.528E+01
   67   25      6881.000415     54561.813419       3.030E-01       1.752E+01
   67   26      7159.644747     54840.457751       4.638E-01       1.145E+01
   67   27      7212.208864     54893.021867       1.187E-01       4.473E+01
   67   28      7526.150761     55206.963765       8.267E-02       6.422E+01
   67   29      7575.585686     55256.398690       3.801E-01       1.397E+01
   68    3      1053.996410     48734.809414       1.625E-01       3.266E+01
   68    4      1400.339874     49081.152877       2.450E-03       2.167E+03
   68    5      2678.375285     50359.188289       4.310E-01       1.232E+01
   68    6      2967.934146     50648.747150       6.256E-01       8.486E+00
   68    7      4051.285170     51732.098174       4.275E-02       1.242E+02
   68    8      4303.309052     51984.122055       9.429E-01       5.630E+00
   68    9      4623.217003     52304.030007       6.014E-02       8.828E+01
   68   10      4931.373019     52612.186022       4.619E-03       1.149E+03
   68   11      5228.215941     52909.028945       1.349E-01       3.937E+01
   68   12      5580.924298     53261.737301       3.590E-01       1.479E+01
   68   13      5853.934350     53534.747353       3.178E-01       1.670E+01
   68   14      5917.830961     53598.643965       8.849E-01       5.999E+00
   68   15      6178.472675     53859.285678       3.420E-01       1.552E+01
   68   16      6239.536192     53920.349196       6.188E-01       8.579E+00
   68   17      6546.801048     54227.614051       4.915E-02       1.080E+02
   68   18      6840.341572     54521.154576       4.691E-01       1.132E+01
   68   19      6895.665482     54576.478485       1.962E-01       2.706E+01
   68   20      7173.709051     54854.522054       6.949E-01       7.640E+00
   68   21      7226.185200     54906.998204       3.202E-02       1.658E+02
   68   22      7539.453948     55220.266951       2.465E-01       2.154E+01
   68   23      7588.775165     55269.588168       1.611E-01       3.296E+01
   69    3      1202.645182     48883.458186       7.618E-01       6.969E+00
   69    4      1766.103667     49446.916671       4.245E-01       1.251E+01
   69    5      1981.926843     49662.739846       1.121E-01       4.735E+01
   69    6      2194.887383     49875.700387       5.449E-01       9.742E+00
   69    7      2700.695514     50381.508518       2.918E-01       1.820E+01
   69    8      3185.626585     50866.439588       5.669E-01       9.365E+00
   69    9      3461.980737     51142.793740       3.294E-01       1.612E+01
   69   10      3730.724370     51411.537374       8.290E-01       6.404E+00
   69   11      4071.712689     51752.525693       7.291E-01       7.281E+00
   69   12      4323.315735     52004.128739       1.696E-01       3.129E+01
   69   13      4642.607309     52323.420313       4.736E-02       1.121E+02
   69   14      4950.185557     52630.998561       9.139E-02       5.809E+01
   69   15      5246.456018     52927.269021       6.252E-03       8.492E+02
   69   16      5531.778905     53212.591909       7.244E-01       7.328E+00
   69   17      5598.483400     53279.296403       6.287E-01       8.444E+00
   69   18      5870.927806     53551.740810       1.870E-01       2.839E+01
   69   19      6194.800309     53875.613313       2.784E-01       1.907E+01
   69   20      6255.746087     53936.559091       6.859E-01       7.740E+00
   69   21      6562.363503     54243.176506       3.939E-02       1.348E+02
   69   22      6855.277990     54536.090994       5.850E-01       9.076E+00
   69   23      6910.495178     54591.308182       1.226E-01       4.331E+01
   69   24      7187.912191     54868.725194       9.412E-01       5.641E+00
   69   25      7240.318089     54921.131092       7.502E-04       7.076E+03
   69   26      7552.893736     55233.706739       4.775E-01       1.112E+01
   69   27      7602.123839     55282.936843       3.887E-02       1.366E+02
   70    3       495.839042     48176.652046       9.244E-01       5.743E+00
   70    4       622.515123     48303.328126       6.756E-01       7.858E+00
   70    5       750.267987     48431.080991       1.264E-01       4.200E+01
   70    6       879.119399     48559.932403       6.865E-01       7.734E+00
   70    7      1570.998337     49251.811341       4.065E-04       1.306E+04
   70    8      2217.847095     49898.660098       5.195E-01       1.022E+01
   70    9      2427.431539     50108.244543       1.557E-01       3.410E+01
   70   10      2924.138675     50604.951679       2.180E-01       2.435E+01
   70   11      3207.656330     50888.469333       6.370E-02       8.334E+01
   70   12      3483.607466     51164.420470       1.038E-01       5.117E+01
   70   13      3751.956189     51432.769193       1.510E-02       3.515E+02
   70   14      4012.684354     51693.497358       9.487E-01       5.596E+00
   70   15      4343.512456     52024.325459       2.891E-02       1.836E+02
   70   16      4662.237787     52343.050790       4.795E-01       1.107E+01
   70   17      4969.229986     52650.042990       4.687E-01       1.133E+01
   70   18      5264.899629     52945.712633       5.013E-02       1.059E+02
   70   19      5549.677201     53230.490204       3.908E-01       1.358E+01
   70   20      5616.260314     53297.073318       9.981E-01       5.319E+00
   70   21      5888.106760     53568.919764       8.182E-02       6.489E+01
   70   22      6211.307052     53892.120056       2.076E-01       2.557E+01
   70   23      6272.131645     53952.944649       7.814E-01       6.794E+00
   70   24      6578.095215     54258.908218       3.630E-02       1.463E+02
   70   25      6870.378730     54551.191734       6.870E-01       7.727E+00
   70   26      6925.486789     54606.299793       7.413E-02       7.162E+01
   70   27      7254.603598     54935.416602       1.200E-02       4.423E+02
   70   28      7306.421024     54987.234028       7.390E-01       7.184E+00
   70   29      7566.463380     55247.276383       7.564E-01       7.019E+00
   70   30      7615.622071     55296.435074       3.077E-05       1.725E+05
   70   31      7664.366936     55345.179940       7.417E-01       7.158E+00
   71    4      1027.860458     48708.673462       3.085E-01       1.721E+01
   71    5      1374.708354     49055.521357       5.435E-04       9.769E+03
   71    6      2450.584208     50131.397212       9.477E-01       5.602E+00
   71    7      2656.357237     50337.170240       5.182E-01       1.024E+01
   71    8      2946.796684     50627.609688       4.564E-01       1.163E+01
   71    9      3773.416536     51454.229540       4.682E-01       1.134E+01
   71   10      4033.738907     51714.551910       7.159E-02       7.415E+01
   71   11      4363.961730     52044.774733       5.830E-01       9.106E+00
   71   12      4607.396796     52288.209799       8.666E-01       6.126E+00
   71   13      4916.443490     52597.256494       7.379E-01       7.194E+00
   71   14      5283.556628     52964.369632       2.916E-01       1.820E+01
   71   15      5567.755847     53248.568850       1.464E-01       3.627E+01
   71   16      5905.470356     53586.283360       1.553E-02       3.419E+02
   71   17      6227.991108     53908.804112       1.358E-01       3.909E+01
   71   18      6288.695453     53969.508456       9.117E-01       5.823E+00
   71   19      6593.994880     54274.807883       3.915E-02       1.356E+02
   71   20      6885.634585     54566.447589       7.718E-01       6.878E+00
   71   21      6940.637810     54621.450813       4.395E-02       1.208E+02
   71   22      7269.038854     54949.851858       5.358E-02       9.909E+01
   71   23      7320.719888     55001.532891       5.345E-01       9.932E+00
   71   24      7629.263555     55310.076558       2.972E-02       1.786E+02
   71   25      7677.864197     55358.677201       4.635E-01       1.145E+01
   72    3       447.968363     48128.781366       9.453E-02       5.616E+01
   72    4      1177.173241     48857.986245       7.842E-01       6.770E+00
   72    5      1742.281414     49423.094418       3.267E-01       1.625E+01
   72    6      1958.658289     49639.471292       5.896E-02       9.005E+01
   72    7      2172.221967     49853.034971       4.309E-01       1.232E+01
   72    8      2679.606228     50360.419232       3.261E-01       1.628E+01
   72    9      3166.077111     50846.890114       7.011E-01       7.573E+00
   72   10      3443.337928     51124.150931       5.531E-01       9.598E+00
   72   11      4054.988480     51735.801484       2.128E-01       2.494E+01
   72   12      4307.368874     51988.181878       8.223E-01       6.456E+00
   72   13      4627.629654     52308.442658       1.631E-01       3.256E+01
   72   14      4936.071394     52616.884397       1.814E-01       2.927E+01
   72   15      5233.089823     52913.902827       8.012E-01       6.626E+00
   72   16      5302.445268     52983.258272       7.524E-01       7.056E+00
   72   17      5586.019644     53266.832648       1.541E-02       3.445E+02
   72   18      5923.018352     53603.831356       2.667E-03       1.991E+03
   72   19      6244.850379     53925.663383       7.090E-02       7.488E+01
   72   20      6552.141763     54232.954766       9.496E-01       5.591E+00
   72   21      6610.061175     54290.874179       4.861E-02       1.092E+02
   72   22      6901.053782     54581.866786       8.335E-01       6.370E+00
   72   23      6955.946479     54636.759483       2.638E-02       2.013E+02
   72   24      7283.621804     54964.434808       1.143E-01       4.646E+01
   72   25      7335.176493     55015.989496       3.801E-01       1.397E+01
   72   26      7643.043621     55323.856625       1.128E-01       4.705E+01
   72   27      7691.520353     55372.333357       2.617E-01       2.029E+01
   73    3       723.265198     48404.078201       1.918E-01       2.768E+01
   73    4       852.999402     48533.812406       5.214E-01       1.018E+01
   73    5      1547.286010     49228.099013       3.848E-02       1.380E+02
   73    6      2196.111816     49876.924820       8.265E-01       6.424E+00
   73    7      2406.347829     50087.160833       5.271E-02       1.007E+02
   73    8      2904.641758     50585.454762       1.544E-01       3.438E+01
   73    9      3189.020772     50869.833775       6.406E-02       8.287E+01
   73   10      3465.858465     51146.671468       5.429E-02       9.779E+01
   73   11      3735.063304     51415.876307       9.705E-02       5.470E+01
   73   12      4328.427156     52009.240159       6.592E-02       8.053E+01
   73   13      4648.044924     52328.857927       2.098E-02       2.530E+02
   73   14      4955.875954     52636.688957       7.004E-04       7.579E+03
   73   15      5252.322227     52933.135230       2.840E-01       1.869E+01
   73   16      5604.473390     53285.286394       2.232E-02       2.378E+02
   73   17      5940.751461     53621.564465       5.877E-02       9.034E+01
   73   18      6261.883743     53942.696747       2.219E-02       2.393E+02
   73   19      6568.517095     54249.330099       8.549E-01       6.210E+00
   73   20      6626.292790     54307.105793       6.675E-02       7.953E+01
   73   21      6916.639054     54597.452057       8.669E-01       6.124E+00
   73   22      6971.411264     54652.224267       1.707E-02       3.109E+02
   73   23      7298.350814     54979.163817       1.842E-01       2.882E+01
   73   24      7349.784549     55030.597552       2.664E-01       1.992E+01
   73   25      7656.958738     55337.771742       2.347E-01       2.262E+01
   73   26      7705.324988     55386.137991       1.262E-01       4.208E+01
   74    3      1003.597182     48684.410186       7.204E-02       7.370E+01
   74    4      1351.282169     49032.095172       8.454E-02       6.280E+01
   74    5      2636.879044     50317.692047       2.458E-01       2.160E+01
   74    6      2928.216597     50609.029601       7.016E-01       7.567E+00
   74    7      3757.387277     51438.200280       3.327E-01       1.596E+01
   74    8      4018.507585     51699.320588       2.343E-01       2.266E+01
   74    9      4349.676317     52030.489321       1.720E-01       3.086E+01
   74   10      4668.695081     52349.508084       4.982E-01       1.066E+01
   74   11      4975.892742     52656.705746       2.434E-01       2.181E+01
   74   12      5271.726066     52952.539070       2.292E-02       2.316E+02
   74   13      5623.124499     53303.937503       1.908E-01       2.782E+01
   74   14      5895.025555     53575.838559       9.832E-01       5.400E+00
   74   15      5958.671916     53639.484919       2.000E-01       2.655E+01
   74   16      6279.090043     53959.903047       2.742E-04       1.936E+04
   74   17      6585.050360     54265.863363       7.389E-01       7.185E+00
   74   18      6642.688601     54323.501604       9.699E-02       5.474E+01
   74   19      6932.377798     54613.190801       8.747E-01       6.069E+00
   74   20      6987.030777     54667.843781       1.310E-02       4.052E+02
   74   21      7313.225568     54994.038572       2.546E-01       2.085E+01
   74   22      7364.541687     55045.354691       1.853E-01       2.865E+01
   74   23      7671.007654     55351.820658       3.812E-01       1.393E+01
   74   24      7719.272699     55400.085703       4.518E-02       1.175E+02
   75    4       548.191240     48229.004243       1.447E-01       3.668E+01
   75    5      1154.040167     48834.853170       2.452E-01       2.165E+01
   75    6      1720.911438     49401.724442       1.721E-02       3.085E+02
   75    7      1937.854257     49618.667260       3.423E-02       1.551E+02
   75    8      2152.091316     49832.904320       6.671E-02       7.958E+01
   75    9      2661.061392     50341.874396       7.929E-01       6.696E+00
   75   10      3149.044858     50829.857862       4.226E-01       1.256E+01
   75   11      3427.150967     51107.963971       4.171E-01       1.273E+01
   75   12      4040.605782     51721.418786       1.040E-01       5.104E+01
   75   13      4614.840037     52295.653040       6.125E-01       8.667E+00
   75   14      4924.058744     52604.871747       8.500E-01       6.246E+00
   75   15      4996.161887     52676.974891       9.374E-01       5.663E+00
   75   16      5291.320724     52972.133727       6.058E-02       8.763E+01
   75   17      5575.554145     53256.367148       7.004E-01       7.580E+00
   75   18      5641.983717     53322.796720       5.422E-01       9.792E+00
   75   19      5913.302170     53594.115174       5.779E-01       9.186E+00
   75   20      5976.784163     53657.597167       4.425E-01       1.200E+01
   75   21      6296.468708     53977.281712       1.710E-02       3.105E+02
   75   22      6601.754070     54282.567073       6.075E-01       8.739E+00
   75   23      6659.247717     54340.060720       1.441E-01       3.684E+01
   75   24      6948.281386     54629.094389       8.538E-01       6.218E+00
   75   25      7002.803671     54683.616674       1.295E-02       4.101E+02
   75   26      7328.245642     55009.058646       3.189E-01       1.665E+01
   75   27      7379.445568     55060.258571       1.296E-01       4.096E+01
   75   28      7685.188863     55366.001867       5.399E-01       9.833E+00
   75   29      7733.359152     55414.172155       7.112E-03       7.465E+02
   75   30      7781.153279     55461.966282       7.771E-01       6.832E+00
   76    4       828.108228     48508.921231       2.139E-02       2.481E+02
   76    5      1526.055866     49206.868870       5.547E-01       9.571E+00
   76    6      2387.812692     50068.625695       5.895E-02       9.006E+01
   76    7      2887.665189     50568.478193       9.515E-04       5.579E+03
   76    8      3172.878561     50853.691564       2.804E-01       1.893E+01
   76    9      3450.556246     51131.369250       1.728E-01       3.072E+01
   76   10      3720.550615     51401.363619       5.498E-02       9.656E+01
   76   11      4315.602768     51996.415772       1.859E-01       2.855E+01
   76   12      4636.073425     52316.886428       2.737E-02       1.940E+02
   76   13      4944.680103     52625.493107       1.648E-01       3.221E+01
   76   14      5311.130241     52991.943245       4.303E-01       1.234E+01
   76   15      5594.759244     53275.572247       2.547E-01       2.085E+01
   76   16      5931.741329     53612.554332       2.616E-01       2.029E+01
   76   17      5995.092444     53675.905448       8.016E-01       6.623E+00
   76   18      6253.448646     53934.261649       9.699E-01       5.474E+00
   76   19      6314.019956     53994.832960       8.570E-02       6.195E+01
   76   20      6618.616887     54299.429890       4.679E-01       1.135E+01
   76   21      6675.969401     54356.782405       2.143E-01       2.477E+01
   76   22      6964.334273     54645.147277       8.070E-01       6.579E+00
   76   23      7018.728585     54699.541589       1.654E-02       3.209E+02
   76   24      7343.408957     55024.221960       3.709E-01       1.431E+01
   76   25      7394.493358     55075.306362       9.295E-02       5.712E+01
   76   26      7699.500738     55380.313741       7.001E-01       7.583E+00
   76   27      7747.581068     55428.394071       8.418E-04       6.306E+03
   76   28      7795.239504     55476.052508       5.824E-01       9.116E+00
   77    3       499.734269     48180.547272       7.979E-01       6.653E+00
   77    4       980.790074     48661.603078       2.359E-01       2.250E+01
   77    5      1329.946802     49010.759806       9.742E-01       5.449E+00
   77    6      1894.165735     49574.978739       8.951E-01       5.931E+00
   77    7      2619.931980     50300.744983       8.447E-04       6.285E+03
   77    8      3743.752072     51424.565075       5.374E-01       9.878E+00
   77    9      4005.606408     51686.419411       1.942E-01       2.733E+01
   77   10      4337.672753     52018.485757       9.969E-02       5.325E+01
   77   11      4657.500320     52338.313324       2.216E-01       2.396E+01
   77   12      4965.460517     52646.273520       1.718E-02       3.090E+02
   77   13      5261.965921     52942.778925       3.898E-01       1.362E+01
   77   14      5614.125251     53294.938255       2.377E-02       2.233E+02
   77   15      5950.346920     53631.159923       6.041E-02       8.787E+01
   77   16      6271.348131     53952.161135       6.361E-01       8.345E+00
   77   17      6331.745045     54012.558048       2.199E-01       2.414E+01
   77   18      6635.639606     54316.452610       3.285E-01       1.616E+01
   77   19      6692.855004     54373.668007       3.147E-01       1.687E+01
   77   20      6980.547124     54661.360128       7.345E-01       7.228E+00
   77   21      7034.804235     54715.617238       2.526E-02       2.102E+02
   77   22      7358.716926     55039.529929       4.071E-01       1.304E+01
   77   23      7409.683406     55090.496410       7.034E-02       7.547E+01
   77   24      7713.947850     55394.760854       8.515E-01       6.235E+00
   77   25      7761.936028     55442.749032       1.617E-02       3.283E+02
   78    4       651.562288     48332.375292       7.579E-02       7.005E+01
   78    5      1133.030322     48813.843325       1.226E-01       4.329E+01
   78    6      1482.175849     49162.988852       2.605E-01       2.038E+01
   78    7      1701.867323     49382.680326       4.653E-01       1.141E+01
   78    8      1919.520881     49600.333885       8.980E-01       5.912E+00
   78    9      2134.511320     49815.324324       2.236E-01       2.374E+01
   78   10      2346.267513     50027.080517       4.011E-01       1.324E+01
   78   11      2848.061334     50528.874338       6.056E-01       8.767E+00
   78   12      3134.515634     50815.328638       3.208E-02       1.655E+02
   78   13      3413.405978     51094.218981       7.482E-02       7.095E+01
   78   14      3684.592300     51365.405303       8.444E-01       6.287E+00
   78   15      4028.549644     51709.362647       1.973E-01       2.691E+01
   78   16      4604.265334     52285.078338       8.408E-01       6.314E+00
   78   17      4986.460367     52667.273370       4.634E-01       1.146E+01
   78   18      5282.314378     52963.127381       2.625E-02       2.022E+02
   78   19      5633.669955     53314.482959       4.507E-02       1.178E+02
   78   20      5969.122218     53649.935222       1.277E-03       4.157E+03
   78   21      6289.401266     53970.214269       3.526E-01       1.505E+01
   78   22      6349.646464     54030.459467       4.340E-01       1.223E+01
   78   23      6652.819024     54333.632028       1.996E-01       2.660E+01
   78   24      6709.902513     54390.715517       4.533E-01       1.171E+01
   78   25      6996.913094     54677.726098       6.412E-01       8.279E+00
   78   26      7051.029477     54731.842480       4.189E-02       1.267E+02
   78   27      7374.167299     55054.980302       4.246E-01       1.250E+01
   78   28      7425.014039     55105.827043       5.813E-02       9.132E+01
   78   29      7728.531009     55409.344012       9.889E-01       5.369E+00
   78   30      7776.422311     55457.235314       4.407E-02       1.205E+02
   79    4       804.184806     48484.997810       8.738E-01       6.075E+00
   79    5       936.482362     48617.295365       8.436E-01       6.293E+00
   79    6      1285.869624     48966.682628       9.379E-02       5.660E+01
   79    7      2579.837214     50260.650217       5.008E-01       1.060E+01
   79    8      2873.198121     50554.011124       3.887E-01       1.366E+01
   79    9      3437.712337     51118.525341       7.560E-01       7.022E+00
   79   10      3708.427485     51389.240488       1.249E-02       4.251E+02
   79   11      4305.049911     51985.862914       1.229E-01       4.319E+01
   79   12      4626.308522     52307.121526       5.251E-02       1.011E+02
   79   13      4935.619055     52616.432058       3.631E-01       1.462E+01
   79   14      5302.843407     52983.656410       1.007E-01       5.273E+01
   79   15      5587.008839     53267.821843       8.875E-01       5.982E+00
   79   16      5653.413044     53334.226048       3.502E-01       1.516E+01
   79   17      5988.075407     53668.888410       1.101E-01       4.822E+01
   79   18      6307.608794     53988.421798       1.395E-01       3.806E+01
   79   19      6367.732997     54048.546001       7.420E-01       7.155E+00
   79   20      6670.153385     54350.966389       9.292E-02       5.714E+01
   79   21      6727.114079     54407.927083       6.399E-01       8.297E+00
   79   22      7013.426729     54694.239733       5.320E-01       9.978E+00
   79   23      7067.403412     54748.216416       7.064E-02       7.515E+01
   79   24      7389.760265     55070.573268       4.224E-01       1.257E+01
   79   25      7440.483879     55121.296883       5.407E-02       9.819E+01
   79   26      7791.038724     55471.851727       7.685E-02       6.908E+01
   80    4       605.414117     48286.227121       9.139E-01       5.809E+00
   80    5      1089.902331     48770.715335       7.727E-01       6.870E+00
   80    6      1659.121767     49339.934771       9.511E-02       5.582E+01
   80    7      1877.454749     49558.267753       3.490E-03       1.521E+03
   80    8      2093.238688     49774.051692       1.109E-01       4.786E+01
   80    9      2605.549173     50286.362176       7.343E-01       7.230E+00
   80   10      3097.099930     50777.912933       5.742E-01       9.246E+00
   80   11      3377.164247     51057.977251       6.967E-01       7.620E+00
   80   12      3995.046084     51675.859087       1.785E-02       2.974E+02
   80   13      4327.938279     52008.751282       2.230E-01       2.380E+01
   80   14      4648.523911     52329.336914       2.307E-01       2.301E+01
   80   15      4957.172278     52637.985281       1.444E-05       3.676E+05
   80   16      5254.268589     52935.081593       7.581E-01       7.003E+00
   80   17      5323.594781     53004.407784       6.513E-01       8.151E+00
   80   18      5607.123198     53287.936202       2.841E-01       1.869E+01
   80   19      5673.384498     53354.197502       9.602E-01       5.529E+00
   80   20      5943.923117     53624.736121       5.388E-01       9.854E+00
   80   21      6007.217786     53688.030790       4.103E-01       1.294E+01
   80   22      6325.974509     54006.787513       1.876E-02       2.830E+02
   80   23      6687.641654     54368.454657       2.172E-02       2.444E+02
   80   24      6744.496369     54425.309372       8.832E-01       6.011E+00
   80   25      7030.090405     54710.903409       4.127E-01       1.286E+01
   80   26      7083.925364     54764.738368       1.170E-01       4.536E+01
   80   27      7405.492993     55086.305997       4.005E-01       1.326E+01
   80   28      7456.091522     55136.904525       5.735E-02       9.257E+01
   81    3       759.222540     48440.035543       2.330E-02       2.278E+02
   81    4      1464.705504     49145.518507       5.443E-01       9.753E+00
   81    5      2331.945923     50012.758926       1.490E-01       3.563E+01
   81    6      2835.213651     50516.026655       6.219E-03       8.537E+02
   81    7      3122.471764     50803.284767       3.397E-01       1.563E+01
   81    8      3402.100033     51082.913037       1.437E-01       3.694E+01
   81    9      3674.043259     51354.856262       1.505E-01       3.527E+01
   81   10      4018.848698     51699.661702       6.825E-01       7.778E+00
   81   11      4273.262446     51954.075449       7.911E-01       6.711E+00
   81   12      4595.936470     52276.749473       6.503E-01       8.164E+00
   81   13      4978.927330     52659.740333       3.906E-01       1.359E+01
   81   14      5275.377950     52956.190954       1.186E-01       4.475E+01
   81   15      5627.381898     53308.194901       1.065E-02       4.985E+02
   81   16      5963.399049     53644.212053       1.552E-01       3.421E+01
   81   17      6026.572893     53707.385897       9.218E-01       5.759E+00
   81   18      6344.501311     54025.314315       1.320E-02       4.022E+02
   81   19      6705.283747     54386.096750       6.436E-04       8.248E+03
   81   20      7046.899083     54727.712087       2.917E-01       1.820E+01
   81   21      7100.594959     54781.407962       1.879E-01       2.825E+01
   81   22      7421.365634     55102.178638       3.607E-01       1.472E+01
   81   23      7471.835805     55152.648808       6.861E-02       7.737E+01
   82    4       556.101846     48236.914850       5.884E-01       9.023E+00
   82    5       915.107129     48595.920132       4.312E-01       1.231E+01
   82    6      1836.507589     49517.320592       4.504E-01       1.179E+01
   82    7      2052.960993     49733.773997       9.525E-01       5.573E+00
   82    8      2567.088513     50247.901516       1.187E-01       4.471E+01
   82    9      3698.726292     51379.539295       5.290E-01       1.004E+01
   82   10      3962.440394     51643.253397       3.425E-01       1.550E+01
   82   11      4296.773259     51977.586262       1.166E-04       4.553E+04
   82   12      4618.751628     52299.564631       1.766E-03       3.006E+03
   82   13      4928.713372     52609.526376       3.142E-01       1.689E+01
   82   14      5296.638603     52977.451607       4.121E-02       1.288E+02
   82   15      5647.814126     53328.627129       1.175E-01       4.518E+01
   82   16      5983.025381     53663.838384       1.287E-03       4.124E+03
   82   17      6302.994626     53983.807629       7.026E-01       7.557E+00
   82   18      6363.195606     54044.008610       1.452E-01       3.657E+01
   82   19      6666.037714     54346.850717       7.674E-01       6.918E+00
   82   20      6723.080871     54403.893875       4.538E-02       1.170E+02
   82   21      7063.850432     54744.663435       1.782E-01       2.979E+01
   82   22      7117.412482     54798.225486       2.912E-01       1.823E+01
   82   23      7437.375252     55118.188256       3.059E-01       1.735E+01
   82   24      7487.715702     55168.528705       8.989E-02       5.906E+01
   83    4       714.164486     48394.977490       5.679E-01       9.349E+00
   83    5      1071.339282     48752.152286       6.311E-01       8.412E+00
   83    6      1423.009598     49103.822601       2.481E-03       2.140E+03
   83    7      2079.766536     49760.579539       9.841E-01       5.395E+00
   83    8      2293.019895     49973.832898       1.321E-02       4.019E+02
   83    9      2798.247552     50479.060556       1.107E-01       4.798E+01
   83   10      3086.640279     50767.453283       4.238E-02       1.253E+02
   83   11      3367.465898     51048.278901       1.215E-04       4.370E+04
   83   12      3640.571230     51321.384234       5.730E-01       9.265E+00
   83   13      3986.832608     51667.645611       1.944E-01       2.731E+01
   83   14      4320.501737     52001.314740       7.792E-01       6.813E+00
   83   15      4641.769345     52322.582349       5.451E-01       9.740E+00
   83   16      4951.021597     52631.834601       1.385E-02       3.833E+02
   83   17      5248.673584     52929.486587       7.929E-01       6.695E+00
   83   18      5318.113425     52998.926429       5.798E-01       9.156E+00
   83   19      5602.119112     53282.932116       4.819E-01       1.102E+01
   83   20      5668.458633     53349.271636       6.382E-01       8.318E+00
   83   21      6002.821383     53683.634387       1.138E-01       4.667E+01
   83   22      6322.033328     54002.846332       2.981E-01       1.781E+01
   83   23      6382.067077     54062.880080       4.353E-01       1.220E+01
   83   24      6684.160505     54364.973509       4.403E-01       1.206E+01
   83   25      6741.035763     54421.848766       1.722E-01       3.083E+01
   83   26      7080.943233     54761.756237       8.331E-02       6.372E+01
   83   27      7134.377623     54815.190627       4.359E-01       1.218E+01
   83   28      7453.521615     55134.334618       2.400E-01       2.212E+01
   83   29      7503.730401     55184.543405       1.246E-01       4.261E+01
   84    4       871.190081     48552.003084       1.088E-02       4.880E+02
   84    5      1226.353619     48907.166623       9.379E-02       5.660E+01
   84    6      2529.608973     50210.421977       9.030E-04       5.879E+03
   84    7      3665.877609     51346.690612       1.805E-01       2.941E+01
   84    8      3930.714110     51611.527114       8.229E-01       6.451E+00
   84    9      4266.493716     51947.306720       1.371E-01       3.872E+01
   84   10      4589.828224     52270.641228       1.969E-01       2.696E+01
   84   11      4973.549807     52654.362810       6.518E-01       8.144E+00
   84   12      5270.516998     52951.330001       8.764E-02       6.058E+01
   84   13      5623.090300     53303.903303       4.024E-02       1.319E+02
   84   14      5959.588115     53640.401118       3.791E-01       1.400E+01
   84   15      6022.810285     53703.623288       5.212E-01       1.019E+01
   84   16      6341.208222     54022.021226       5.549E-02       9.566E+01
   84   17      6401.128345     54081.941349       9.008E-01       5.893E+00
   84   18      6702.424083     54383.237087       1.892E-01       2.806E+01
   84   19      6759.153214     54439.966218       3.973E-01       1.336E+01
   84   20      7098.176262     54778.989266       1.950E-02       2.722E+02
   84   21      7151.496807     54832.309810       6.319E-01       8.401E+00
   84   22      7469.801134     55150.614138       1.695E-01       3.133E+01
   84   23      7519.879319     55200.692323       1.775E-01       2.991E+01
   85    5       667.940380     48348.753384       5.462E-01       9.720E+00
   85    6      1029.181898     48709.994902       2.863E-02       1.854E+02
   85    7      1381.994016     49062.807019       4.386E-01       1.210E+01
   85    8      1603.624162     49284.437166       3.565E-01       1.489E+01
   85    9      1823.719759     49504.532762       9.847E-01       5.392E+00
   85   10      2040.971103     49721.784106       3.650E-01       1.455E+01
   85   11      2255.004023     49935.817027       2.202E-01       2.410E+01
   85   12      2762.255464     50443.068468       3.620E-01       1.467E+01
   85   13      3051.779631     50732.592634       1.712E-03       3.101E+03
   85   14      3333.790365     51014.603369       5.071E-02       1.047E+02
   85   15      3608.004111     51288.817115       9.922E-01       5.351E+00
   85   16      3955.742230     51636.555234       3.210E-02       1.654E+02
   85   17      4290.789597     51971.602600       3.470E-01       1.530E+01
   85   18      4613.407088     52294.220091       1.587E-01       3.345E+01
   85   19      4923.961176     52604.774180       7.556E-02       7.026E+01
   85   20      5292.503228     52973.316231       1.025E-01       5.179E+01
   85   21      5644.217884     53325.030888       9.684E-02       5.482E+01
   85   22      5979.894077     53660.707081       3.860E-02       1.376E+02
   85   23      6360.532038     54041.345041       8.326E-03       6.376E+02
   85   24      6720.826663     54401.639666       3.601E-02       1.474E+02
   85   25      6777.439391     54458.252395       7.355E-01       7.218E+00
   85   26      7061.880836     54742.693840       8.389E-01       6.328E+00
   85   27      7115.549414     54796.362417       6.071E-04       8.745E+03
   85   28      7168.763706     54849.576709       8.872E-01       5.984E+00
   85   29      7486.212000     55167.025004       1.010E-01       5.255E+01
   85   30      7536.162102     55216.975105       2.547E-01       2.085E+01
   86    4       827.160489     48507.973492       2.304E-01       2.304E+01
   86    5      1185.699677     48866.512681       5.242E-02       1.013E+02
   86    6      2493.057071     50173.870075       6.864E-02       7.734E+01
   86    7      3633.961041     51314.774044       6.222E-02       8.533E+01
   86    8      4237.089842     51917.902845       3.636E-01       1.460E+01
   86    9      4561.755496     52242.568500       5.202E-01       1.021E+01
   86   10      4947.018373     52627.831376       2.261E-01       2.347E+01
   86   11      5245.190904     52926.003908       4.621E-01       1.149E+01
   86   12      5314.723705     52995.536708       8.912E-01       5.957E+00
   86   13      5599.134545     53279.947548       4.046E-01       1.312E+01
   86   14      5665.560551     53346.373555       6.928E-01       7.663E+00
   86   15      6000.351559     53681.164563       5.757E-02       9.222E+01
   86   16      6319.920733     54000.733737       5.696E-01       9.320E+00
   86   17      6380.019809     54060.832813       1.867E-01       2.843E+01
   86   18      6682.389952     54363.202955       9.672E-01       5.489E+00
   86   19      6739.373210     54420.186213       5.065E-03       1.048E+03
   86   20      7079.577085     54760.390089       5.331E-01       9.959E+00
   86   21      7133.063568     54813.876572       4.154E-02       1.278E+02
   86   22      7502.752973     55183.565976       4.354E-02       1.219E+02
   86   23      7552.580028     55233.393031       3.630E-01       1.462E+01
   87    4       617.527791     48298.340794       2.335E-02       2.273E+02
   87    5       986.903730     48667.716734       3.878E-02       1.369E+02
   87    6      1564.427685     49245.240689       6.581E-02       8.066E+01
   87    7      1785.070186     49465.883190       5.242E-01       1.013E+01
   87    8      2003.055109     49683.868113       1.331E-01       3.988E+01
   87    9      2217.963596     49898.776599       4.479E-01       1.185E+01
   87   10      2727.196619     50408.009622       5.312E-01       9.993E+00
   87   11      3017.911494     50698.724498       2.239E-02       2.371E+02
   87   12      3301.047479     50981.860482       1.077E-01       4.929E+01
   87   13      3925.558227     51606.371231       1.920E-03       2.764E+03
   87   14      4261.984200     51942.797203       1.748E-01       3.037E+01
   87   15      4585.922072     52266.735076       3.163E-02       1.678E+02
   87   16      4897.732289     52578.545292       2.992E-01       1.774E+01
   87   17      5267.729623     52948.542626       1.428E-04       3.718E+04
   87   18      5620.794569     53301.607573       5.632E-03       9.427E+02
   87   19      5957.712900     53638.525904       3.943E-01       1.346E+01
   87   20      6020.999769     53701.812772       4.738E-01       1.121E+01
   87   21      6339.744430     54020.557434       1.492E-01       3.559E+01
   87   22      6399.693581     54080.506584       6.145E-01       8.639E+00
   87   23      6701.290857     54382.103861       4.926E-01       1.078E+01
   87   24      6758.071331     54438.884335       1.201E-01       4.421E+01
   87   25      7097.392753     54778.205756       2.776E-01       1.912E+01
   87   26      7150.721017     54831.534020       1.578E-01       3.363E+01
   87   27      7469.244204     55150.057207       8.040E-01       6.603E+00
   87   28      7519.422812     55200.235815       7.090E-03       7.488E+02
   87   29      7569.133015     55249.946019       5.108E-01       1.039E+01
   88    5       782.552263     48463.365266       1.419E-01       3.742E+01
   88    6      1145.582517     48826.395521       2.379E-01       2.232E+01
   88    7      2457.489009     50138.302013       1.187E-01       4.471E+01
   88    8      3602.979757     51283.792761       4.135E-02       1.284E+02
   88    9      4208.576697     51889.389701       5.044E-01       1.052E+01
   88   10      4534.554279     52215.367283       7.656E-01       6.934E+00
   88   11      4921.349577     52602.162581       6.752E-02       7.863E+01
   88   12      5220.658706     52901.471710       8.945E-01       5.935E+00
   88   13      5290.451870     52971.264873       4.501E-01       1.180E+01
   88   14      5575.943750     53256.756754       9.190E-01       5.777E+00
   88   15      5642.618550     53323.431553       2.524E-01       2.103E+01
   88   16      5978.679718     53659.492722       2.110E-02       2.516E+02
   88   17      6359.699743     54040.512747       6.561E-07       8.091E+06
   88   18      6720.307499     54401.120502       1.606E-01       3.307E+01
   88   19      6776.931752     54457.744755       4.026E-01       1.319E+01
   88   20      7115.336185     54796.149189       9.446E-02       5.620E+01
   88   21      7168.526696     54849.339700       3.650E-01       1.454E+01
   88   22      7486.213694     55167.026697       5.629E-01       9.431E+00
   88   23      7536.221026     55217.034029       3.069E-03       1.730E+03
   88   24      7585.820954     55266.633957       7.063E-01       7.516E+00
   89    5       944.322517     48625.135520       5.926E-02       8.959E+01
   89    6      1525.998102     49206.811105       1.645E-02       3.226E+02
   89    7      1747.205818     49428.018821       3.823E-01       1.389E+01
   89    8      1966.111951     49646.924955       8.530E-02       6.224E+01
   89    9      2181.951738     49862.764742       4.961E-01       1.070E+01
   89   10      2693.110881     50373.923885       5.069E-01       1.047E+01
   89   11      2984.999095     50665.812099       1.308E-02       4.059E+02
   89   12      3269.261191     50950.074195       8.793E-02       6.037E+01
   89   13      3896.300031     51577.113034       1.410E-03       3.765E+03
   89   14      4234.071536     51914.884540       1.386E-01       3.831E+01
   89   15      4559.312987     52240.125991       6.581E-03       8.067E+02
   89   16      4872.341412     52553.154416       4.874E-01       1.089E+01
   89   17      5243.774118     52924.587122       5.236E-02       1.014E+02
   89   18      5598.161044     53278.974048       1.241E-01       4.278E+01
   89   19      5936.261296     53617.074299       9.064E-01       5.857E+00
   89   20      5999.796149     53680.609152       1.257E-01       4.224E+01
   89   21      6319.664156     54000.477160       5.835E-01       9.098E+00
   89   22      6379.810931     54060.623934       1.621E-01       3.275E+01
   89   23      6739.451487     54420.264491       6.733E-03       7.884E+02
   89   24      6795.971918     54476.784922       8.690E-01       6.109E+00
   89   25      7079.834953     54760.647957       9.652E-01       5.500E+00
   89   26      7133.408969     54814.221973       5.162E-03       1.029E+03
   89   27      7186.488955     54867.301958       6.780E-01       7.830E+00
   89   28      7503.298984     55184.111987       3.467E-01       1.531E+01
   89   29      7553.147927     55233.960931       4.402E-02       1.206E+02
   89   30      7602.652124     55283.465127       9.580E-01       5.541E+00
   90    4       736.196513     48417.009517       1.210E-01       4.389E+01
   90    5      1105.468871     48786.281874       2.120E-01       2.505E+01
   90    6      2422.934323     50103.747327       7.071E-02       7.508E+01
   90    7      3572.954609     51253.767613       8.491E-02       6.252E+01
   90    8      4180.979818     51861.792822       4.782E-01       1.110E+01
   90    9      4508.229342     52189.042345       8.197E-01       6.477E+00
   90   10      4896.528261     52577.341265       2.699E-02       1.967E+02
   90   11      5267.021348     52947.834351       2.602E-01       2.040E+01
   90   12      5620.493930     53301.306933       7.705E-02       6.890E+01
   90   13      5957.768859     53638.581862       1.820E-01       2.918E+01
   90   14      6021.120400     53701.933403       7.442E-01       7.134E+00
   90   15      6340.117498     54020.930502       1.121E-01       4.737E+01
   90   16      6400.109393     54080.922397       6.630E-01       8.007E+00
   90   17      6701.912479     54382.725483       6.040E-01       8.790E+00
   90   18      6758.736539     54439.549543       6.347E-02       8.364E+01
   90   19      7098.241888     54779.054891       5.296E-01       1.002E+01
   90   20      7151.615829     54832.428833       3.194E-02       1.662E+02
   90   21      7520.501184     55201.314188       1.688E-01       3.146E+01
   90   22      7570.204981     55251.017985       1.433E-01       3.705E+01
   91    5       664.702101     48345.515105       8.159E-01       6.507E+00
   91    6       901.220057     48582.033060       9.510E-03       5.582E+02
   91    7      1488.105165     49168.918168       4.445E-02       1.194E+02
   91    8      1710.211419     49391.024422       4.802E-01       1.106E+01
   91    9      1930.165627     49610.978631       1.668E-01       3.183E+01
   91   10      2146.887057     49827.700061       3.164E-01       1.678E+01
   91   11      2660.035512     50340.848515       2.945E-01       1.803E+01
   91   12      2953.020923     50633.833927       4.237E-03       1.253E+03
   91   13      3238.453780     50919.266784       1.542E-02       3.442E+02
   91   14      3516.066283     51196.879287       8.821E-01       6.018E+00
   91   15      3867.971426     51548.784430       2.672E-02       1.987E+02
   91   16      4207.066148     51887.879151       2.055E-01       2.583E+01
   91   17      4533.576595     52214.389599       1.200E-02       4.423E+02
   91   18      4847.812947     52528.625950       5.315E-01       9.988E+00
   91   19      5220.638019     52901.451023       1.081E-01       4.911E+01
   91   20      5576.320103     53257.133106       2.681E-01       1.981E+01
   91   21      5643.054898     53323.867901       8.389E-01       6.329E+00
   91   22      5979.378813     53660.191817       1.489E-02       3.566E+02
   91   23      6360.693362     54041.506366       1.292E-02       4.109E+02
   91   24      6721.531491     54402.344495       1.755E-01       3.024E+01
   91   25      6778.182308     54458.995311       3.581E-01       1.483E+01
   91   26      7116.759531     54797.572535       2.061E-01       2.575E+01
   91   27      7169.964694     54850.777698       1.962E-01       2.705E+01
   91   28      7537.822757     55218.635761       4.713E-02       1.127E+02
   91   29      7587.395350     55268.208354       3.146E-01       1.687E+01
   92    5      1064.941620     48745.754624       1.636E-02       3.245E+02
   92    6      2389.310299     50070.123302       2.654E-04       2.000E+04
   92    7      3543.874411     51224.687415       2.662E-01       1.994E+01
   92    8      3813.093223     51493.906227       8.593E-01       6.178E+00
   92    9      4154.294662     51835.107666       2.961E-01       1.793E+01
   92   10      4482.813869     52163.626872       6.619E-01       8.021E+00
   92   11      4872.558643     52553.371647       3.616E-02       1.468E+02
   92   12      5244.421043     52925.234047       2.164E-01       2.453E+01
   92   13      5599.172623     53279.985627       2.673E-02       1.986E+02
   92   14      5937.621721     53618.434725       3.624E-01       1.465E+01
   92   15      6001.169174     53681.982177       4.665E-01       1.138E+01
   92   16      6321.264229     54002.077233       3.260E-01       1.629E+01
   92   17      6381.433378     54062.246381       3.308E-01       1.605E+01
   92   18      6741.263956     54422.076960       1.748E-03       3.036E+03
   92   19      6797.813600     54478.626604       9.085E-01       5.844E+00
   92   20      7135.390605     54816.203609       2.654E-02       2.000E+02
   92   21      7188.466891     54869.279895       5.168E-01       1.027E+01
   92   22      7505.372445     55186.185449       6.217E-01       8.539E+00
   92   23      7555.264466     55236.077469       6.331E-05       8.386E+04
   92   24      7604.722495     55285.535498       5.721E-01       9.279E+00
   93    5       857.093805     48537.906808       8.077E-01       6.573E+00
   93    6      1226.116107     48906.929111       7.148E-01       7.427E+00
   93    7      1450.718354     49131.531358       2.512E-01       2.113E+01
   93    8      1674.143512     49354.956515       9.432E-01       5.628E+00
   93    9      1895.078244     49575.891247       5.278E-01       1.006E+01
   93   10      2112.632075     49793.445079       5.702E-02       9.311E+01
   93   11      2627.907688     50308.720692       4.378E-02       1.213E+02
   93   12      2922.016667     50602.829671       1.539E-01       3.449E+01
   93   13      3208.595691     50889.408695       3.759E-02       1.412E+02
   93   14      3487.317640     51168.130644       4.257E-01       1.247E+01
   93   15      3840.565704     51521.378708       1.778E-01       2.986E+01
   93   16      4180.981330     51861.794333       4.396E-01       1.208E+01
   93   17      4508.722833     52189.535836       6.938E-02       7.652E+01
   93   18      4824.154749     52504.967753       4.078E-01       1.302E+01
   93   19      5198.334910     52879.147914       9.657E-02       5.497E+01
   93   20      5555.281394     53236.094398       3.260E-01       1.628E+01
   93   21      5622.229558     53303.042561       7.295E-01       7.277E+00
   93   22      5959.733420     53640.546423       2.617E-05       2.029E+05
   93   23      6342.320257     54023.133261       5.959E-03       8.908E+02
   93   24      6704.304551     54385.117555       4.375E-01       1.214E+01
   93   25      6761.135402     54441.948406       1.228E-01       4.323E+01
   93   26      7100.760544     54781.573548       5.566E-01       9.537E+00
   93   27      7154.146947     54834.959950       2.071E-02       2.563E+02
   93   28      7523.112822     55203.925826       3.122E-01       1.701E+01
   93   29      7572.829978     55253.642982       4.657E-02       1.140E+02
   93   30      7622.202874     55303.015878       9.251E-01       5.739E+00
   94    5       787.453903     48468.266906       6.130E-01       8.661E+00
   94    6      1023.757966     48704.570970       2.947E-01       1.801E+01
   94    7      2356.544991     50037.357994       1.632E-01       3.252E+01
   94    8      3515.749296     51196.562300       7.643E-01       6.946E+00
   94    9      3786.041638     51466.854641       3.676E-01       1.444E+01
   94   10      4128.516043     51809.329046       7.108E-02       7.469E+01
   94   11      4458.293767     52139.106771       3.543E-01       1.499E+01
   94   12      4849.453568     52530.266572       1.149E-01       4.622E+01
   94   13      5222.656149     52903.469153       2.888E-01       1.838E+01
   94   14      5578.652692     53259.465696       2.640E-02       2.011E+02
   94   15      5918.252483     53599.065487       4.496E-01       1.181E+01
   94   16      5982.004287     53662.817290       3.677E-01       1.444E+01
   94   17      6303.152203     53983.965206       4.987E-01       1.064E+01
   94   18      6363.516097     54044.329100       1.869E-01       2.840E+01
   94   19      6724.498332     54405.311336       5.878E-02       9.031E+01
   94   20      6781.178748     54461.991752       5.669E-01       9.366E+00
   94   21      7119.831113     54800.644116       1.732E-01       3.065E+01
   94   22      7173.043729     54853.856733       2.155E-01       2.464E+01
   94   23      7540.956352     55221.769356       9.716E-02       5.464E+01
   94   24      7590.525555     55271.338559       2.053E-01       2.586E+01
   95    5      1188.055478     48868.868482       2.843E-02       1.867E+02
   95    6      2079.190160     49760.003164       7.151E-02       7.424E+01
   95    7      2596.666698     50277.479701       8.463E-02       6.273E+01
   95    8      2892.008253     50572.821257       7.613E-01       6.974E+00
   95    9      3179.681712     50860.494716       4.294E-01       1.236E+01
   95   10      3459.527088     51140.340091       4.918E-02       1.080E+02
   95   11      3814.113382     51494.926385       6.562E-01       8.090E+00
   95   12      4155.832660     51836.645664       9.963E-01       5.329E+00
   95   13      4484.771212     52165.584215       2.955E-01       1.797E+01
   95   14      4801.362521     52482.175524       1.805E-01       2.942E+01
   95   15      5176.868871     52857.681874       3.001E-02       1.769E+02
   95   16      5535.059081     53215.872084       2.607E-01       2.037E+01
   95   17      5602.233361     53283.046364       8.177E-01       6.492E+00
   95   18      5940.862019     53621.675023       6.119E-04       8.676E+03
   95   19      6324.689368     54005.502372       2.799E-02       1.897E+02
   95   20      6384.922001     54065.735005       8.984E-01       5.909E+00
   95   21      6687.789643     54368.602647       6.543E-01       8.114E+00
   95   22      6744.808379     54425.621383       3.775E-02       1.406E+02
   95   23      7085.422212     54766.235216       8.966E-01       5.921E+00
   95   24      7139.008115     54819.821119       4.681E-03       1.134E+03
   95   25      7192.100592     54872.913596       6.312E-01       8.411E+00
   95   26      7509.015870     55189.828874       6.618E-01       8.022E+00
   95   27      7558.910602     55239.723606       2.357E-03       2.252E+03
   95   28      7608.361837     55289.174840       4.936E-01       1.076E+01
   96    5      1574.330850     49255.143854       3.971E-01       1.337E+01
   96    6      1796.503181     49477.316184       5.711E-01       9.297E+00
   96    7      2324.692491     50005.505494       9.726E-01       5.458E+00
   96    8      2832.547804     50513.360808       2.075E-01       2.558E+01
   96    9      3121.805851     50802.618855       2.943E-01       1.804E+01
   96   10      3759.919888     51440.732892       2.078E-02       2.555E+02
   96   11      4103.656808     51784.469811       2.066E-02       2.570E+02
   96   12      4434.658180     52115.471183       6.122E-02       8.671E+01
   96   13      4827.222588     52508.035592       3.724E-01       1.426E+01
   96   14      5130.994447     52811.807451       7.320E-01       7.253E+00
   96   15      5201.741150     52882.554153       5.294E-01       1.003E+01
   96   16      5558.940302     53239.753305       7.599E-02       6.986E+01
   96   17      5899.675091     53580.488094       3.988E-01       1.331E+01
   96   18      5963.624569     53644.437573       4.048E-01       1.312E+01
   96   19      6285.800791     53966.613794       5.487E-01       9.676E+00
   96   20      6346.349124     54027.162128       1.518E-01       3.498E+01
   96   21      6708.443167     54389.256171       1.212E-01       4.379E+01
   96   22      6765.277135     54446.090139       4.131E-01       1.285E+01
   96   23      7104.941033     54785.754037       3.364E-01       1.578E+01
   96   24      7158.310392     54839.123396       8.672E-02       6.122E+01
   96   25      7527.274023     55208.087026       2.814E-01       1.886E+01
   96   26      7576.983885     55257.796888       5.258E-02       1.010E+02
   96   27      7626.350386     55307.163389       9.228E-01       5.753E+00
   97    5       912.534369     48593.347373       4.228E-02       1.256E+02
   97    6      1149.334993     48830.147996       7.319E-01       7.254E+00
   97    7      2046.656407     49727.469411       9.068E-01       5.854E+00
   97    8      2262.709089     49943.522092       3.892E-01       1.364E+01
   97    9      2566.360662     50247.173665       8.989E-01       5.906E+00
   97   10      3432.679805     51113.492809       1.279E-01       4.149E+01
   97   11      4051.463245     51732.276248       4.854E-01       1.094E+01
   97   12      4461.747770     52142.560774       8.961E-01       5.925E+00
   97   13      4779.437389     52460.250392       7.302E-03       7.271E+02
   97   14      5156.241329     52837.054332       7.188E-03       7.385E+02
   97   15      5515.652400     53196.465404       1.122E-01       4.731E+01
   97   16      5922.771065     53603.584069       4.223E-03       1.257E+03
   97   17      6307.806224     53988.619227       2.403E-02       2.210E+02
   97   18      6368.217057     54049.030061       9.063E-01       5.858E+00
   97   19      6672.000463     54352.813467       7.429E-01       7.146E+00
   97   20      6729.194827     54410.007830       1.765E-02       3.008E+02
   97   21      7124.544275     54805.357279       3.675E-02       1.445E+02
   97   22      7177.766178     54858.579182       4.470E-01       1.188E+01
   97   23      7495.554873     55176.367877       9.673E-01       5.488E+00
   97   24      7545.626191     55226.439195       5.254E-02       1.011E+02
   97   25      7595.188914     55276.001918       2.703E-01       1.964E+01
   98    5      1313.111155     48993.924159       9.455E-02       5.615E+01
   98    6      1539.502281     49220.315284       6.812E-02       7.794E+01
   98    7      1763.115614     49443.928618       3.637E-03       1.460E+03
   98    8      1983.833940     49664.646944       6.046E-01       8.781E+00
   98    9      2505.756625     50186.569628       2.145E-01       2.475E+01
   98   10      2803.747600     50484.560603       7.311E-02       7.262E+01
   98   11      3094.204553     50775.017557       2.270E-02       2.339E+02
   98   12      3376.740588     51057.553592       4.268E-01       1.244E+01
   98   13      3734.722301     51415.535304       2.108E-01       2.518E+01
   98   14      4079.739707     51760.552711       4.710E-01       1.127E+01
   98   15      4411.916787     52092.729791       5.330E-02       9.960E+01
   98   16      4731.588172     52412.401176       5.695E-01       9.323E+00
   98   17      4805.896791     52486.709795       9.997E-01       5.311E+00
   98   18      5110.707415     52791.520419       2.868E-01       1.851E+01
   98   19      5472.267400     53153.080404       8.337E-01       6.368E+00
   98   20      5540.048838     53220.861842       2.537E-01       2.092E+01
   98   21      5881.887340     53562.700343       2.333E-01       2.276E+01
   98   22      5946.037953     53626.850957       5.982E-01       8.874E+00
   98   23      6269.211073     53950.024077       4.530E-01       1.172E+01
   98   24      6329.932623     54010.745627       2.016E-01       2.634E+01
   98   25      6693.106389     54373.919393       1.280E-01       4.149E+01
   98   26      6750.100602     54430.913606       3.918E-01       1.355E+01
   98   27      7090.735144     54771.548148       4.279E-01       1.241E+01
   98   28      7144.258281     54825.071285       4.548E-02       1.167E+02
   98   29      7514.228677     55195.041681       4.417E-01       1.202E+01
   98   30      7564.084419     55244.897422       7.789E-03       6.815E+02
   98   31      7613.542637     55294.355641       6.726E-01       7.893E+00
   99    5      2232.112159     49912.925163       6.655E-02       7.977E+01
   99    6      2744.604274     50425.417278       9.369E-01       5.666E+00
   99    7      3036.589846     50717.402850       9.016E-01       5.888E+00
   99    8      3680.809722     51361.622725       1.683E-01       3.154E+01
   99    9      4027.870692     51708.683696       7.018E-03       7.564E+02
   99   10      4362.079257     52042.892261       2.200E-01       2.413E+01
   99   11      4758.393412     52439.206415       1.445E-01       3.675E+01
   99   12      5136.470313     52817.283317       2.144E-01       2.477E+01
   99   13      5497.058251     53177.871254       1.775E-03       2.990E+03
   99   14      5840.905670     53521.718674       9.938E-01       5.342E+00
   99   15      5905.464915     53586.277918       7.033E-02       7.549E+01
   99   16      6291.675784     53972.488788       1.484E-03       3.578E+03
   99   17      6656.953193     54337.766197       6.727E-01       7.892E+00
   99   18      6714.297674     54395.110678       2.825E-02       1.879E+02
   99   19      7110.759850     54791.572853       5.052E-02       1.051E+02
   99   20      7164.119137     54844.932141       3.967E-01       1.338E+01
   99   21      7532.979795     55213.792799       1.058E-01       5.017E+01
   99   22      7582.666414     55263.479418       1.757E-01       3.022E+01


==> anc/7LiF_Tun_Res.dat <==
    J    N          EN            EN-E_00           Gamma          Tun_Gamma        tau/ps
   18    1         2.223489     47683.036492       5.446E-10       5.446E-10       9.748E+09
   19    1         7.355656     47688.168660       4.109E-04       5.305E-04       1.292E+04
   20    1        12.387971     47693.200975       3.972E-02       5.676E-02       1.337E+02
   28    1         3.784460     47684.597464       8.275E-22       8.275E-22       6.415E+21
   29    1        13.757183     47694.570186       2.370E-09       2.370E-09       2.240E+09
   30    1        23.599112     47704.412115       4.528E-05       5.089E-05       1.172E+05
   31    1        33.168389     47713.981393       8.710E-03       1.038E-02       6.095E+02
   32    1        42.236925     47723.049929       1.805E-01       2.487E-01       2.941E+01
   33    1        50.632420     47731.445424       9.149E-01       1.691E+00       5.803E+00
   36    1         7.557127     47688.370131       1.700E-26       1.700E-26       3.122E+26
   37    1        21.807844     47702.620847       6.166E-13       6.166E-13       8.609E+12
   38    1        35.935860     47716.748863       1.860E-07       1.954E-07       2.854E+07
   39    1        49.788519     47730.601523       2.357E-04       2.529E-04       2.253E+04
   40    1        63.141274     47743.954278       2.045E-02       2.318E-02       2.596E+02
   41    1        75.652385     47756.465389       3.200E-01       4.260E-01       1.659E+01
   43    1        16.248739     47697.061743       3.026E-25       3.026E-25       1.754E+25
   44    1        34.183434     47714.996438       3.676E-14       3.676E-14       1.444E+14
   45    1        52.029951     47732.842954       1.184E-08       1.184E-08       4.485E+08
   46    1        69.628342     47750.441346       2.650E-05       2.771E-05       2.003E+05
   47    1        86.745288     47767.558292       4.442E-03       4.743E-03       1.195E+03
   48    1         1.962533     47682.775536       1.462E-74       1.462E-74       3.632E+74
   48    2       103.000437     47783.813441       1.315E-01       1.530E-01       4.037E+01
   49    1        23.046320     47703.859324       1.891E-27       1.891E-27       2.808E+27
   49    2       117.900125     47798.713129       9.930E-01       1.479E+00       5.346E+00
   50    1        44.209556     47725.022560       2.306E-16       2.306E-16       2.302E+16
   51    1        65.351672     47746.164675       1.990E-10       1.990E-10       2.668E+10
   52    1        86.330853     47767.143857       1.128E-06       1.189E-06       4.705E+06
   53    1       106.938995     47787.751999       4.362E-04       4.564E-04       1.217E+04
   54    1        20.522628     47701.335631       2.856E-37       2.856E-37       1.859E+37
   54    2       126.842097     47807.655101       2.759E-02       2.964E-02       1.924E+02
   55    1        44.522182     47725.335185       5.381E-22       5.381E-22       9.865E+21
   55    2       145.488756     47826.301760       4.264E-01       5.255E-01       1.245E+01
   56    1        68.594626     47749.407630       2.610E-14       2.610E-14       2.034E+14
   57    1        92.636570     47773.449574       1.725E-09       1.725E-09       3.077E+09
   58    1         1.758425     47682.571429       4.448-103       4.448-103       1.193+103
   58    2       116.498455     47797.311459       3.321E-06       3.530E-06       1.598E+06
   59    1        28.191134     47709.004138       1.210E-37       1.210E-37       4.387E+37
   59    2       139.952453     47820.765456       7.905E-04       8.292E-04       6.716E+03
   60    1        54.793610     47735.606614       1.872E-23       1.872E-23       2.836E+23
   60    2       162.614588     47843.427592       4.005E-02       4.278E-02       1.326E+02
   61    1        81.502314     47762.315317       9.574E-16       9.574E-16       5.545E+15
   61    2       183.821012     47864.634015       5.599E-01       6.792E-01       9.482E+00
   62    1       108.229516     47789.042519       9.739E-11       9.739E-11       5.451E+10
   63    1        17.853072     47698.666075       1.280E-55       1.280E-55       4.148E+55
   63    2       134.849047     47815.662050       2.972E-07       3.247E-07       1.786E+07
   64    1        46.742809     47727.555812       2.569E-32       2.569E-32       2.067E+32
   64    2       161.169948     47841.982951       1.154E-04       1.228E-04       4.600E+04
   65    1        75.800423     47756.613426       1.297E-21       1.297E-21       4.092E+21
   65    2       186.877720     47867.690724       9.470E-03       9.973E-03       5.606E+02
   66    1       104.964538     47785.777541       5.150E-15       5.150E-15       1.031E+15
   66    2       211.396009     47892.209013       2.208E-01       2.456E-01       2.404E+01
   67    1        14.204055     47695.017059       3.118E-69       3.118E-69       1.702E+69
   67    2       134.150512     47814.963516       1.825E-10       1.825E-10       2.908E+10
   68    1        45.250795     47726.063798       1.151E-38       1.151E-38       4.612E+38
   68    2       163.236219     47844.049222       3.411E-07       3.799E-07       1.556E+07
   69    1        76.494516     47757.307520       6.089E-26       6.089E-26       8.718E+25
   69    2       192.035069     47872.848073       1.088E-04       1.173E-04       4.880E+04
   70    1       107.886264     47788.699267       2.865E-18       2.865E-18       1.853E+18
   70    2       220.235033     47901.048036       8.449E-03       8.933E-03       6.284E+02
   71    1        17.620535     47698.433539       1.247E-70       1.247E-70       4.259E+70
   71    2       139.360642     47820.173646       5.166E-13       5.166E-13       1.028E+13
   71    3       247.248615     47928.061618       2.029E-01       2.227E-01       2.616E+01
   72    1        50.739236     47731.552240       4.065E-41       4.065E-41       1.306E+41
   72    2       170.826540     47851.639544       3.555E-09       3.555E-09       1.493E+09
   73    1        84.067207     47764.880211       4.143E-28       4.143E-28       1.281E+28
   73    2       202.150274     47882.963277       2.516E-06       2.826E-06       2.110E+06
   74    1       117.561621     47798.374625       4.068E-20       4.068E-20       1.305E+20
   74    2       233.121690     47913.934694       4.395E-04       4.760E-04       1.208E+04
   75    1        28.322290     47709.135293       2.205E-63       2.205E-63       2.407E+63
   75    2       151.166471     47831.979474       1.410E-14       1.410E-14       3.765E+14
   75    3       263.370928     47944.183931       2.278E-02       2.419E-02       2.331E+02
   76    1        63.447987     47744.260990       4.399E-40       4.399E-40       1.207E+40
   76    2       184.805597     47865.618600       1.714E-10       1.714E-10       3.098E+10
   76    3       292.186296     47972.999299       4.006E-01       4.508E-01       1.325E+01
   77    1        98.784911     47779.597915       3.239E-28       3.239E-28       1.639E+28
   77    2       218.370240     47899.183244       1.928E-07       2.246E-07       2.753E+07
   78    1         9.599146     47690.412150       2.977-104       2.977-104       1.783+104
   78    2       134.293053     47815.106056       1.432E-20       1.432E-20       3.708E+20
   78    3       251.694964     47932.507968       5.315E-05       5.936E-05       9.989E+04
   79    1        46.438773     47727.251777       3.187E-54       3.187E-54       1.666E+54
   79    2       169.920713     47850.733716       3.919E-15       3.919E-15       1.354E+15
   79    3       284.503344     47965.316348       4.258E-03       4.588E-03       1.247E+03
   80    1        83.515519     47764.328523       6.115E-37       6.115E-37       8.682E+36
   80    2       205.598592     47886.411596       4.695E-11       4.695E-11       1.131E+11
   80    3       316.264123     47997.077127       1.200E-01       1.290E-01       4.422E+01
   81    1       120.798010     47801.611013       8.227E-27       8.227E-27       6.453E+26
   81    2       241.229326     47922.042329       6.702E-08       6.702E-08       7.922E+07
   82    1        33.291359     47714.104362       3.010E-70       3.010E-70       1.764E+70
   82    2       158.246968     47839.059972       6.639E-20       6.639E-20       7.996E+19
   82    3       276.667441     47957.480445       1.766E-05       2.024E-05       3.006E+05
   83    1        72.040404     47752.853407       1.010E-45       1.010E-45       5.258E+45
   83    2       195.811874     47876.624878       7.828E-15       7.828E-15       6.782E+14
   83    3       311.675605     47992.488609       1.674E-03       1.838E-03       3.171E+03
   84    1       111.015556     47791.828560       6.885E-33       6.885E-33       7.711E+32
   84    2       233.425407     47914.238411       6.002E-11       6.002E-11       8.845E+10
   84    3       345.808144     48026.621148       5.791E-02       6.211E-02       9.167E+01
   85    1        24.171787     47704.984791       5.729E-87       5.729E-87       9.266E+86
   85    2       150.184798     47830.997802       1.676E-24       1.676E-24       3.168E+24
   85    3       270.993591     47951.806595       6.746E-08       6.746E-08       7.870E+07
   85    4       378.201401     48059.014405       7.508E-01       8.747E-01       7.071E+00
   86    1        64.544466     47745.357469       8.744E-54       8.744E-54       6.071E+53
   86    2       189.507975     47870.320979       1.802E-18       1.802E-18       2.946E+18
   86    3       308.376823     47989.189826       1.547E-05       1.805E-05       3.433E+05
   87    1       105.154840     47785.967843       2.348E-38       2.348E-38       2.261E+38
   87    2       228.933365     47909.746368       6.742E-14       6.742E-14       7.874E+13
   87    3       345.348386     48026.161390       1.402E-03       1.561E-03       3.786E+03
   88    1        19.194324     47700.007327       2.190-101       2.190-101       2.424+101
   88    2       145.975592     47826.788596       1.239E-28       1.239E-28       4.286E+28
   88    3       268.391938     47949.204941       2.555E-10       2.555E-10       2.078E+10
   88    4       381.483260     48062.296264       4.888E-02       5.270E-02       1.086E+02
   89    1        61.152895     47741.965899       2.945E-60       2.945E-60       1.803E+60
   89    2       186.972980     47867.785984       9.361E-22       9.361E-22       5.671E+21
   89    3       307.787083     47988.600087       1.470E-07       1.824E-07       3.612E+07
   89    4       415.932724     48096.745727       6.699E-01       7.676E-01       7.925E+00
   90    1       103.354760     47784.167764       8.394E-43       8.394E-43       6.324E+42
   90    2       228.104435     47908.917439       1.397E-16       1.397E-16       3.801E+16
   90    3       346.974472     48027.787476       3.064E-05       3.609E-05       1.732E+05
   91    1        18.439557     47699.252561       3.599-109       3.599-109       1.475+109
   91    2       145.775859     47826.588862       4.731E-32       4.731E-32       1.122E+32
   91    3       269.314755     47950.127759       1.520E-12       1.520E-12       3.492E+12
   91    4       385.716473     48066.529477       2.270E-03       2.542E-03       2.339E+03
   92    1        61.952802     47742.765806       1.865E-64       1.865E-64       2.847E+64
   92    2       188.386745     47869.199748       1.624E-24       1.624E-24       3.269E+24
   92    3       310.529651     47991.342655       2.532E-09       2.532E-09       2.097E+09
   92    4       423.557157     48104.370160       6.873E-02       7.444E-02       7.725E+01
   93    1       105.710572     47786.523576       6.042E-46       6.042E-46       8.786E+45
   93    2       231.150731     47911.963735       7.186E-19       7.186E-19       7.388E+18
   93    3       351.643933     48032.456936       8.182E-07       1.018E-06       6.488E+06
   93    4       459.587604     48140.400608       8.429E-01       9.797E-01       6.299E+00
   94    1        21.964884     47702.777888       1.469-108       1.469-108       3.615+108
   94    2       149.691156     47830.504159       1.358E-34       1.358E-34       3.908E+34
   94    3       274.021078     47954.834081       1.810E-14       1.810E-14       2.933E+14
   94    4       392.497491     48073.310495       1.129E-04       1.330E-04       4.700E+04
   95    1        67.005421     47747.818425       3.668E-66       3.668E-66       1.447E+66
   95    2       193.868133     47874.681137       1.215E-26       1.215E-26       4.369E+26
   95    3       316.936444     47997.749448       5.957E-11       5.957E-11       8.912E+10
   95    4       432.817396     48113.630399       6.134E-03       6.855E-03       8.654E+02
   96    1       112.288385     47793.101389       1.088E-47       1.088E-47       4.881E+47
   96    2       238.208835     47919.021839       1.115E-20       1.115E-20       4.761E+20
   96    3       359.812997     48040.626000       4.254E-08       4.254E-08       1.248E+08
   96    4       472.056761     48152.869764       1.442E-01       1.569E-01       3.681E+01
   97    1        29.810878     47710.623882       3.146-102       3.146-102       1.687+102
   97    2       157.793787     47838.606791       3.365E-36       3.365E-36       1.578E+36
   97    3       282.672074     47963.485078       5.061E-16       5.061E-16       1.049E+16
   97    4       402.529376     48083.342380       7.418E-06       9.164E-06       7.157E+05
   98    1        76.353434     47757.166437       1.158E-65       1.158E-65       4.585E+65
   98    2       203.497397     47884.310400       4.352E-28       4.352E-28       1.220E+28
   98    3       327.204632     48008.017636       2.729E-12       2.729E-12       1.945E+12
   98    4       444.894190     48125.707193       6.364E-04       7.423E-04       8.342E+03
   99    1       123.133692     47803.946695       3.967E-48       3.967E-48       1.338E+48
   99    2       249.369381     47930.182385       5.697E-22       5.697E-22       9.319E+21
   99    3       371.735416     48052.548419       2.988E-09       2.988E-09       1.777E+09
   99    4       486.560090     48167.373094       2.359E-02       2.614E-02       2.250E+02


==> anc/7LiF_XLevels.dat <==
    J    V         E_VJ             E_VJ-E_00
    0    0    -47680.8130036         0.0000000
    0    1    -46786.4726607       894.3403429
    0    2    -45908.0435385      1772.7694650
    0    3    -45045.1986633      2635.6143403
    0    4    -44197.6172065      3483.1957971
    0    5    -43364.9847872      4315.8282164
    0    6    -42546.9936934      5133.8193102
    0    7    -41743.3430340      5937.4699696
    0    8    -40953.7388280      6727.0741756
    0    9    -40177.8940409      7502.9189627
    0   10    -39415.5285751      8265.2844285
    0   11    -38666.3692215      9014.4437821
    0   12    -37930.1495787      9750.6634249
    0   13    -37206.6099452     10474.2030583
    0   14    -36495.4971903     11185.3158132
    0   15    -35796.5646070     11884.2483966
    0   16    -35109.5717521     12571.2412515
    0   17    -34434.2842768     13246.5287268
    0   18    -33770.4737499     13910.3392537
    0   19    -33117.9174768     14562.8955268
    0   20    -32476.3983169     15204.4146867
    0   21    -31845.7045000     15835.1085035
    0   22    -31225.6294450     16455.1835586
    0   23    -30615.9715797     17064.8414239
    0   24    -30016.5341657     17664.2788379
    0   25    -29427.1251266     18253.6878770
    0   26    -28847.5568812     18833.2561224
    0   27    -28277.6461828     19403.1668208
    0   28    -27717.2139633     19963.5990402
    0   29    -27166.0851843     20514.7278193
    0   30    -26624.0886930     21056.7243105
    0   31    -26091.0570857     21589.7559179
    0   32    -25566.8265759     22113.9864277
    0   33    -25051.2368696     22629.5761340
    0   34    -24544.1310459     23136.6819577
    0   35    -24045.3554434     23635.4575602
    0   36    -23554.7595523     24126.0534513
    0   37    -23072.1959119     24608.6170917
    0   38    -22597.5200131     25083.2929905
    0   39    -22130.5902059     25550.2227977
    0   40    -21671.2676118     26009.5453918
    0   41    -21219.4160403     26461.3969633
    0   42    -20774.9019101     26905.9110935
    0   43    -20337.5941740     27343.2188296
    0   44    -19907.3642480     27773.4487556
    0   45    -19484.0859432     28196.7270604
    0   46    -19067.6354024     28613.1776012
    0   47    -18657.8910385     29022.9219650
    0   48    -18254.7334770     29426.0795266
    0   49    -17858.0455005     29822.7675031
    0   50    -17467.7119963     30213.1010073
    0   51    -17083.6199067     30597.1930968
    0   52    -16705.6581810     30975.1548226
    0   53    -16333.7177300     31347.0952736
    0   54    -15967.6913826     31713.1216210
    0   55    -15607.4738445     32073.3391591
    0   56    -15252.9616579     32427.8513456
    0   57    -14904.0531642     32776.7598394
    0   58    -14560.6484665     33120.1645371
    0   59    -14222.6493956     33458.1636079
    0   60    -13889.9594758     33790.8535278
    0   61    -13562.4838926     34118.3291110
    0   62    -13240.1294616     34440.6835420
    0   63    -12922.8045988     34758.0084048
    0   64    -12610.4192915     35070.3937121
    0   65    -12302.8850703     35377.9279333
    0   66    -12000.1149826     35680.6980210
    0   67    -11702.0235661     35978.7894374
    0   68    -11408.5268243     36272.2861793
    0   69    -11119.5422015     36561.2708021
    0   70    -10834.9885596     36845.8244440
    0   71    -10554.7861551     37126.0268485
    0   72    -10278.8566173     37401.9563863
    0   73    -10007.1229262     37673.6900774
    0   74     -9739.5093920     37941.3036116
    0   75     -9475.9416347     38204.8713689
    0   76     -9216.3465644     38464.4664391
    0   77     -8960.6523622     38720.1606414
    0   78     -8708.7884610     38972.0245426
    0   79     -8460.6855280     39220.1274756
    0   80     -8216.2754466     39464.5375570
    0   81     -7975.4912989     39705.3217047
    0   82     -7738.2673495     39942.5456541
    0   83     -7504.5390286     40176.2739750
    0   84     -7274.2429161     40406.5700875
    0   85     -7047.3167262     40633.4962774
    0   86     -6823.6992921     40857.1137115
    0   87     -6603.3305514     41077.4824522
    0   88     -6386.1515315     41294.6614721
    0   89     -6172.1043360     41508.7086675
    0   90     -5961.1321311     41719.6808725
    0   91     -5753.1791324     41927.6338712
    0   92     -5548.1905926     42132.6224110
    0   93     -5346.1127894     42334.7002142
    0   94     -5146.8930141     42533.9199895
    0   95     -4950.4795606     42730.3334430
    0   96     -4756.8217157     42923.9912879
    0   97     -4565.8697496     43114.9432540
    0   98     -4377.5749077     43303.2380958
    0   99     -4191.8894039     43488.9235997
    0  100     -4008.7664144     43672.0465892
    0  101     -3828.1600746     43852.6529290
    0  102     -3650.0254771     44030.7875265
    0  103     -3474.3186728     44206.4943308
    0  104     -3300.9966761     44379.8163275
    0  105     -3130.0174742     44550.7955294
    0  106     -2961.3400425     44719.4729611
    0  107     -2794.9243685     44885.8886350
    0  108     -2630.7314870     45050.0815165
    0  109     -2468.7235300     45212.0894736
    0  110     -2308.8637989     45371.9492047
    0  111     -2151.1168676     45529.6961360
    0  112     -1995.4487320     45685.3642716
    0  113     -1841.8270287     45838.9859749
    0  114     -1690.2213640     45990.5916396
    0  115     -1540.6038217     46140.2091819
    0  116     -1392.9497804     46287.8632231
    0  117     -1247.2392993     46433.5737043
    0  118     -1103.4596368     46577.3533668
    0  119      -961.6102351     46719.2027685
    0  120      -821.7134608     46859.0995428
    0  121      -683.8392285     46996.9737751
    0  122      -548.1624924     47132.6505112
    0  123      -415.0951956     47265.7178080
    0  124      -285.5936791     47395.2193245
    0  125      -162.0905592     47518.7224444
    0  126       -53.8113669     47627.0016367
    1    0    -47678.1427423         2.6702613
    1    1    -46783.8423516       896.9706520
    1    2    -45905.4525643      1775.3604392
    1    3    -45042.6464117      2638.1665919
    1    4    -44195.1030710      3485.7099326
    1    5    -43362.5081679      4318.3048357
    1    6    -42544.5539977      5136.2590059
    1    7    -41740.9396770      5939.8733266
    1    8    -40951.3712327      6729.4417709
    1    9    -40175.5616389      7505.2513646
    1   10    -39413.2308067      8267.5821969
    1   11    -38664.1055358      9016.7074678
    1   12    -37927.9194337      9752.8935698
    1   13    -37204.4128082     10476.4001954
    1   14    -36493.3325373     11187.4804663
    1   15    -35794.4319231     11886.3810805
    1   16    -35107.4705315     12573.3424721
    1   17    -34432.2140225     13248.5989811
    1   18    -33768.4339735     13912.3790301
    1   19    -33115.9076988     14564.9053048
    1   20    -32474.4180660     15206.3949376
    1   21    -31843.7533134     15837.0596902
    1   22    -31223.7068678     16457.1061358
    1   23    -30614.0771653     17066.7358383
    1   24    -30014.6674751     17666.1455285
    1   25    -29425.2857284     18255.5272752
    1   26    -28845.7443514     18835.0686521
    1   27    -28275.8601048     19404.9528988
    1   28    -27715.4539274     19965.3590761
    1   29    -27164.3507878     20516.4622158
    1   30    -26622.3795399     21058.4334637
    1   31    -26089.3727864     21591.4402172
    1   32    -25565.1667474     22115.6462562
    1   33    -25049.6011350     22631.2118686
    1   34    -24542.5190344     23138.2939692
    1   35    -24043.7667901     23637.0462135
    1   36    -23553.1938982     24127.6191054
    1   37    -23070.6529035     24610.1601000
    1   38    -22595.9993025     25084.8137011
    1   39    -22129.0914506     25551.7215530
    1   40    -21669.7904744     26011.0225291
    1   41    -21217.9601888     26462.8528148
    1   42    -20773.4670173     26907.3459863
    1   43    -20336.1799177     27344.6330858
    1   44    -19905.9703109     27774.8426927
    1   45    -19482.7120127     28198.1009909
    1   46    -19066.2811704     28614.5318332
    1   47    -18656.5562017     29024.2568019
    1   48    -18253.4177363     29427.3952673
    1   49    -17856.7485612     29824.0644424
    1   50    -17466.4335681     30214.3794355
    1   51    -17082.3597035     30598.4533000
    1   52    -16704.4159208     30976.3970828
    1   53    -16332.4931349     31348.3198687
    1   54    -15966.4841787     31714.3288249
    1   55    -15606.2837617     32074.5292419
    1   56    -15251.7884302     32429.0245734
    1   57    -14902.8965292     32777.9164744
    1   58    -14559.5081657     33121.3048379
    1   59    -14221.5251742     33459.2878294
    1   60    -13888.8510825     33791.9619211
    1   61    -13561.3910797     34119.4219238
    1   62    -13239.0519852     34441.7610184
    1   63    -12921.7422182     34759.0707854
    1   64    -12609.3717695     35071.4412341
    1   65    -12301.8521732     35378.9608304
    1   66    -11999.0964799     35681.7165237
    1   67    -11701.0192308     35979.7937728
    1   68    -11407.5364324     36273.2765711
    1   69    -11118.5655324     36562.2474711
    1   70    -10834.0253959     36846.7876077
    1   71    -10553.8362825     37126.9767210
    1   72    -10277.9198246     37402.8931790
    1   73    -10006.1990052     37674.6139984
    1   74     -9738.5981376     37942.2148660
    1   75     -9475.0428448     38205.7701588
    1   76     -9215.4600399     38465.3529637
    1   77     -8959.7779068     38721.0350968
    1   78     -8707.9258814     38972.8871221
    1   79     -8459.8346338     39220.9783698
    1   80     -8215.4360501     39465.3769535
    1   81     -7974.6632154     39706.1497882
    1   82     -7737.4503969     39943.3626067
    1   83     -7503.7330276     40177.0799760
    1   84     -7273.4476902     40407.3653134
    1   85     -7046.5321015     40634.2809021
    1   86     -6822.9250975     40857.8879061
    1   87     -6602.5666182     41078.2463854
    1   88     -6385.3976939     41295.4153097
    1   89     -6171.3604307     41509.4525729
    1   90     -5960.3979972     41720.4150064
    1   91     -5752.4546118     41928.3583918
    1   92     -5547.4755296     42133.3374740
    1   93     -5345.4070309     42335.4059727
    1   94     -5146.1964093     42534.6165943
    1   95     -4949.7919615     42731.0210421
    1   96     -4756.1429765     42924.6700271
    1   97     -4565.1997270     43115.6132766
    1   98     -4376.9134609     43303.8995426
    1   99     -4191.2363945     43489.5766091
    1  100     -4008.1217065     43672.6912971
    1  101     -3827.5235347     43853.2894689
    1  102     -3649.3969740     44031.4160296
    1  103     -3473.6980780     44207.1149256
    1  104     -3300.3838635     44380.4291401
    1  105     -3129.4123201     44551.4006835
    1  106     -2960.7424260     44720.0705776
    1  107     -2794.3341712     44886.4788323
    1  108     -2630.1485934     45050.6644101
    1  109     -2468.1478275     45212.6651761
    1  110     -2308.2951781     45372.5178255
    1  111     -2150.5552227     45530.2577809
    1  112     -1994.8939610     45685.9190425
    1  113     -1841.2790346     45839.5339690
    1  114     -1689.6800554     45991.1329482
    1  115     -1540.0691147     46140.7438889
    1  116     -1392.4216014     46288.3914021
    1  117     -1246.7175896     46434.0954139
    1  118     -1102.9443621     46577.8686415
    1  119      -961.1014036     46719.7116000
    1  120      -821.2111654     46859.6018382
    1  121      -683.3437435     46997.4692601
    1  122      -547.6745000     47133.1385036
    1  123      -414.6163014     47266.1967022
    1  124      -285.1276781     47395.6853255
    1  125      -161.6482176     47519.1647860
    1  126       -53.4433910     47627.3696126
    2    0    -47672.8025002         8.0105034
    2    1    -46778.5820112       902.2309924
    2    2    -45900.2708909      1780.5421127
    2    3    -45037.5421806      2643.2708230
    2    4    -44190.0750693      3490.7379343
    2    5    -43357.5551959      4323.2578077
    2    6    -42539.6748700      5141.1381336
    2    7    -41736.1332236      5944.6797800
    2    8    -40946.6362999      6734.1767036
    2    9    -40170.8970899      7509.9159136
    2   10    -39408.6355220      8272.1774816
    2   11    -38659.5784136      9021.2345900
    2   12    -37923.4593902      9757.3536134
    2   13    -37200.0187775     10480.7942261
    2   14    -36489.0034717     11191.8095318
    2   15    -35790.1667930     11890.6462106
    2   16    -35103.2683251     12577.5446785
    2   17    -34428.0737458     13252.7392578
    2   18    -33764.3546499     13916.4583536
    2   19    -33111.8883690     14568.9246346
    2   20    -32470.4577877     15210.3552159
    2   21    -31839.8511608     15840.9618427
    2   22    -31219.8619316     16460.9510720
    2   23    -30610.2885518     17070.5244518
    2   24    -30010.9343065     17669.8786971
    2   25    -29421.6071419     18259.2058617
    2   26    -28842.1194992     18838.6935044
    2   27    -28272.2881534     19408.5248502
    2   28    -27711.9340577     19968.8789459
    2   29    -27160.8821942     20519.9308094
    2   30    -26618.9614305     21061.8515731
    2   31    -26086.0043822     21594.8086214
    2   32    -25561.8472822     22118.9657214
    2   33    -25046.3298552     22634.4831484
    2   34    -24539.2951984     23141.5178052
    2   35    -24040.5896682     23640.2233354
    2   36    -23550.0627722     24130.7502314
    2   37    -23067.5670666     24613.2459370
    2   38    -22592.9580588     25087.8549448
    2   39    -22126.0941150     25554.7188886
    2   40    -21666.8363725     26013.9766311
    2   41    -21215.0486562     26465.7643474
    2   42    -20770.5973999     26910.2156037
    2   43    -20333.3515712     27347.4614324
    2   44    -19903.1826005     27777.6304031
    2   45    -19479.9643132     28200.8486903
    2   46    -19063.5728660     28617.2401376
    2   47    -18653.8866853     29026.9263183
    2   48    -18250.7864100     29430.0265936
    2   49    -17854.1548358     29826.6581678
    2   50    -17463.8768629     30216.9361406
    2   51    -17079.8394463     30600.9735573
    2   52    -16701.9315476     30978.8814560
    2   53    -16330.0440898     31350.7689138
    2   54    -15964.0699139     31716.7430896
    2   55    -15603.9037374     32076.9092662
    2   56    -15249.4421141     32431.3708895
    2   57    -14900.5833967     32780.2296069
    2   58    -14557.2276997     33123.5853038
    2   59    -14219.2768650     33461.5361385
    2   60    -13886.6344278     33794.1785758
    2   61    -13559.2055842     34121.6074194
    2   62    -13236.8971607     34443.9158429
    2   63    -12919.6175836     34761.1954200
    2   64    -12607.2768504     35073.5361532
    2   65    -12299.7865021     35381.0265015
    2   66    -11997.0595960     35683.7534076
    2   67    -11699.0106799     35981.8023237
    2   68    -11405.5557668     36275.2572368
    2   69    -11116.6123109     36564.2006927
    2   70    -10832.0991835     36848.7138201
    2   71    -10551.9366506     37128.8763529
    2   72    -10276.0463508     37404.7666528
    2   73    -10004.3512733     37676.4617303
    2   74     -9736.7757374     37944.0372662
    2   75     -9473.2453721     38207.5676315
    2   76     -9213.6870964     38467.1259072
    2   77     -8958.0291001     38722.7839035
    2   78     -8706.2008249     38974.6121787
    2   79     -8458.1329466     39222.6800570
    2   80     -8213.7573570     39467.0556466
    2   81     -7973.0071467     39707.8058569
    2   82     -7735.8165887     39944.9964149
    2   83     -7502.1211213     40178.6918823
    2   84     -7271.8573327     40408.9556709
    2   85     -7044.9629451     40635.8500585
    2   86     -6821.3767998     40859.4362038
    2   87     -6601.0388422     41079.7741614
    2   88     -6383.8901077     41296.9228959
    2   89     -6169.8727076     41510.9402959
    2   90     -5958.9298159     41721.8831877
    2   91     -5751.0056557     41929.8073478
    2   92     -5546.0454875     42134.7675160
    2   93     -5343.9955965     42336.8174071
    2   94     -5144.8032814     42536.0097222
    2   95     -4948.4168435     42732.3961600
    2   96     -4754.7855772     42926.0274264
    2   97     -4563.8597598     43116.9532437
    2   98     -4375.5906443     43305.2223593
    2   99     -4189.9304516     43490.8825520
    2  100     -4006.8323655     43673.9806381
    2  101     -3826.2505285     43854.5624751
    2  102     -3648.1400405     44032.6729631
    2  103     -3472.4569600     44208.3560436
    2  104     -3299.1583088     44381.6546948
    2  105     -3128.2020815     44552.6109220
    2  106     -2959.5472615     44721.2657421
    2  107     -2793.1538443     44887.6591593
    2  108     -2628.9828729     45051.8301307
    2  109     -2466.9964883     45213.8165153
    2  110     -2307.1580014     45373.6550022
    2  111     -2149.4319968     45531.3810068
    2  112     -1993.7844823     45687.0285212
    2  113     -1840.1831088     45840.6298948
    2  114     -1688.5974998     45992.2155037
    2  115     -1538.9997617     46141.8132419
    2  116     -1391.3653038     46289.4476998
    2  117     -1245.6742303     46435.1387733
    2  118     -1101.9138724     46578.8991312
    2  119      -960.0838007     46720.7292029
    2  120      -820.2066358     46860.6063678
    2  121      -682.3528382     46998.4601654
    2  122      -546.6985877     47134.1144159
    2  123      -413.6586047     47267.1543989
    2  124      -284.1958141     47396.6171894
    2  125      -160.7638288     47520.0491748
    2  126       -52.7085914     47628.1044122
    3    0    -47664.7928383        16.0201653
    3    1    -46770.6921948       910.1208088
    3    2    -45892.4990680      1788.3139356
    3    3    -45029.8865142      2650.9264894
    3    4    -44182.5337400      3498.2792636
    3    5    -43350.1264039      4330.6865997
    3    6    -42532.3568373      5148.4561663
    3    7    -41728.9241952      5951.8888084
    3    8    -40939.5345453      6741.2784583
    3    9    -40163.9009038      7516.9120998
    3   10    -39401.7432250      8279.0697786
    3   11    -38652.7883531      9028.0246505
    3   12    -37916.7699405      9764.0430631
    3   13    -37193.4283399     10487.3846637
    3   14    -36482.5104747     11198.3025289
    3   15    -35783.7696920     11897.0433116
    3   16    -35096.9656025     12583.8474010
    3   17    -34421.8639106     13258.9490930
    3   18    -33758.2362374     13922.5767662
    3   19    -33105.8599402     14574.9530633
    3   20    -32464.5179292     15216.2950744
    3   21    -31833.9984840     15846.8145196
    3   22    -31214.0950723     16466.7179313
    3   23    -30604.6061699     17076.2068337
    3   24    -30005.3350851     17675.4779185
    3   25    -29416.0897870     18264.7232166
    3   26    -28836.6827390     18844.1302645
    3   27    -28266.9307380     19413.8822656
    3   28    -27706.6547582     19974.1582453
    3   29    -27155.6798025     20525.1332010
    3   30    -26613.8347586     21066.9782450
    3   31    -26080.9522618     21599.8607418
    3   32    -25556.8685642     22123.9444394
    3   33    -25041.4234089     22639.3895947
    3   34    -24534.4599116     23146.3530919
    3   35    -24035.8244465     23644.9885571
    3   36    -23545.3665383     24135.4464652
    3   37    -23062.9387604     24617.8742432
    3   38    -22588.3966366     25092.4163670
    3   39    -22121.5985493     25559.2144543
    3   40    -21662.4056514     26018.4073522
    3   41    -21210.6817835     26470.1312201
    3   42    -20766.2933943     26914.5196093
    3   43    -20329.1094664     27351.7035372
    3   44    -19899.0014445     27781.8115591
    3   45    -19475.8431682     28204.9698354
    3   46    -19059.5108081     28621.3021955
    3   47    -18649.8828042     29030.9301994
    3   48    -18246.8398088     29433.9731948
    3   49    -17850.2646307     29830.5483729
    3   50    -17460.0421830     30220.7708206
    3   51    -17076.0594333     30604.7535703
    3   52    -16698.2053555     30982.6076481
    3   53    -16326.3708851     31354.4421185
    3   54    -15960.4488748     31720.3641287
    3   55    -15600.3340540     32080.4789495
    3   56    -15245.9229883     32434.8900153
    3   57    -14897.1140415     32783.6989620
    3   58    -14553.8073397     33127.0056638
    3   59    -14215.9047357     33464.9082679
    3   60    -13883.3097755     33797.5032281
    3   61    -13555.9276663     34124.8853373
    3   62    -13233.6652448     34447.1477587
    3   63    -12916.4309481     34764.3820555
    3   64    -12604.1347839     35076.6782197
    3   65    -12296.6883033     35384.1247003
    3   66    -11994.0045738     35686.8084298
    3   67    -11695.9981529     35984.8148506
    3   68    -11402.5850637     36278.2279399
    3   69    -11113.6827697     36567.1302339
    3   70    -10829.2101519     36851.6028516
    3   71    -10549.0874859     37131.7255176
    3   72    -10273.2364194     37407.5765842
    3   73    -10001.5799508     37679.2330528
    3   74     -9734.0424086     37946.7705950
    3   75     -9470.5494307     38210.2635729
    3   76     -9211.0279451     38469.7850585
    3   77     -8955.4061502     38725.4068533
    3   78     -8703.6134967     38977.1995069
    3   79     -8455.5806686     39225.2323349
    3   80     -8211.2395666     39469.5734370
    3   81     -7970.5232895     39710.2897141
    3   82     -7733.3661186     39947.4468849
    3   83     -7499.7035007     40181.1095029
    3   84     -7269.4720318     40411.3409717
    3   85     -7042.6094425     40638.2035610
    3   86     -6819.0545820     40861.7584216
    3   87     -6598.7474036     41082.0655999
    3   88     -6381.6289507     41299.1840529
    3   89     -6167.6413422     41513.1716614
    3   90     -5956.7277598     41724.0852437
    3   91     -5748.8324346     41931.9805690
    3   92     -5543.9006343     42136.9123693
    3   93     -5341.8786518     42338.9343518
    3   94     -5142.7137933     42538.0992103
    3   95     -4946.3543676     42734.4586360
    3   96     -4752.7496763     42928.0633273
    3   97     -4561.8500043     43118.9629993
    3   98     -4373.6066117     43307.2063919
    3   99     -4187.9717269     43492.8412767
    3  100     -4004.8985408     43675.9144627
    3  101     -3824.3412034     43856.4718002
    3  102     -3646.2548219     44034.5581817
    3  103     -3470.5954621     44210.2175415
    3  104     -3297.3201532     44383.4928504
    3  105     -3126.3868976     44554.4261060
    3  106     -2957.7546863     44723.0583173
    3  107     -2791.3835229     44889.4294807
    3  108     -2627.2344588     45053.5785448
    3  109     -2465.2696438     45215.5433598
    3  110     -2305.4523985     45375.3606051
    3  111     -2147.7473180     45533.0656856
    3  112     -1992.1204222     45688.6925814
    3  113     -1838.5393760     45842.2736276
    3  114     -1686.9738206     45993.8391830
    3  115     -1537.3958846     46143.4171190
    3  116     -1389.7810083     46291.0319953
    3  117     -1244.1093411     46436.7036624
    3  118     -1100.3682872     46580.4447164
    3  119      -958.5575463     46722.2554572
    3  120      -818.6999946     46862.1130090
    3  121      -680.8666416     46999.9463620
    3  122      -545.2349011     47135.5781025
    3  123      -412.2222891     47268.5907145
    3  124      -282.7983644     47398.0146391
    3  125      -159.4379859     47521.3750177
    3  126       -51.6092945     47629.2037091
    4    0    -47654.1145980        26.6984056
    4    1    -46760.1737356       920.6392680
    4    2    -45882.1379204      1798.6750831
    4    3    -45019.6802288      2661.1327748
    4    4    -44172.4798907      3508.3331129
    4    5    -43340.2225911      4340.5904124
    4    6    -42522.6006902      5158.2123133
    4    7    -41719.3133738      5961.4996297
    4    8    -40930.0667422      6750.7462614
    4    9    -40154.5738450      7526.2391585
    4   10    -39392.5546717      8288.2583319
    4   11    -38643.7361017      9037.0769019
    4   12    -37907.8518233      9772.9611803
    4   13    -37184.6422254     10496.1707782
    4   14    -36473.8542676     11206.9587360
    4   15    -35775.2413330     11905.5716706
    4   16    -35088.5630681     12592.2499355
    4   17    -34413.5852128     13267.2277907
    4   18    -33750.0794234     13930.7335802
    4   19    -33097.8230914     14582.9899122
    4   20    -32456.5991610     15224.2138426
    4   21    -31826.1959452     15854.6170584
    4   22    -31206.4069441     16474.4060595
    4   23    -30597.0306655     17083.7823381
    4   24    -29997.8704487     17682.9425549
    4   25    -29408.7342934     18272.0787102
    4   26    -28829.4346928     18851.3783108
    4   27    -28259.7884724     19421.0245312
    4   28    -27699.6166351     19981.1963685
    4   29    -27148.7442110     20532.0687925
    4   30    -26607.0001149     21073.8128887
    4   31    -26074.2170083     21606.5959953
    4   32    -25550.2311687     22130.5818349
    4   33    -25034.8823643     22645.9306393
    4   34    -24528.0137350     23152.7992686
    4   35    -24029.4716785     23651.3413251
    4   36    -23539.1057430     24141.7072606
    4   37    -23056.7685242     24624.0444794
    4   38    -22582.3155680     25098.4974356
    4   39    -22115.6052784     25565.2077252
    4   40    -21656.4988294     26024.3141742
    4   41    -21204.8600820     26475.9529216
    4   42    -20760.5555053     26920.2574983
    4   43    -20323.4541013     27357.3589023
    4   44    -19893.4273342     27787.3856694
    4   45    -19470.3490624     28210.4639411
    4   46    -19054.0954751     28626.7175285
    4   47    -18644.5450304     29036.2679731
    4   48    -18241.5783985     29439.2346051
    4   49    -17845.0784055     29835.7345981
    4   50    -17454.9299818     30225.8830218
    4   51    -17071.0201117     30609.7928918
    4   52    -16693.2377860     30987.5752176
    4   53    -16321.4739560     31359.3390475
    4   54    -15955.6214909     31725.1915127
    4   55    -15595.5751354     32085.2378681
    4   56    -15241.2314708     32439.5815328
    4   57    -14892.4888762     32788.3241274
    4   58    -14549.2474925     33131.5655111
    4   59    -14211.4091874     33469.4038162
    4   60    -13878.8775215     33801.9354821
    4   61    -13551.5577162     34129.2552874
    4   62    -13229.3566226     34451.4563810
    4   63    -12912.1826915     34768.6303121
    4   64    -12599.9459445     35080.8670591
    4   65    -12292.5579462     35388.2550573
    4   66    -11989.9317775     35690.8812261
    4   67    -11691.9820092     35988.8309944
    4   68    -11398.6246773     36282.1883263
    4   69    -11109.7772583     36571.0357453
    4   70    -10825.3586459     36855.4543577
    4   71    -10545.2891282     37135.5238754
    4   72    -10269.4903653     37411.3226383
    4   73     -9997.8853680     37682.9276356
    4   74     -9730.3984768     37950.4145267
    4   75     -9466.9553418     38213.8576618
    4   76     -9207.4829026     38473.3301010
    4   77     -8951.9093694     38728.9036342
    4   78     -8700.1642045     38980.6487991
    4   79     -8452.1781035     39228.6349001
    4   80     -8207.8829781     39472.9300255
    4   81     -7967.2119387     39713.6010649
    4   82     -7730.0992776     39950.7137260
    4   83     -7496.4804524     40184.3325512
    4   84     -7266.2920703     40414.5209333
    4   85     -7039.4718724     40641.3411312
    4   86     -6815.9587188     40864.8542848
    4   87     -6595.6925732     41085.1204303
    4   88     -6378.6144896     41302.1985140
    4   89     -6164.6665973     41516.1464063
    4   90     -5953.7920883     41727.0209153
    4   91     -5745.9352037     41934.8777999
    4   92     -5541.0412217     42139.7717819
    4   93     -5339.0564449     42341.7565587
    4   94     -5139.9281896     42540.8848139
    4   95     -4943.6047747     42737.2082289
    4   96     -4750.0355115     42930.7774921
    4   97     -4559.1706946     43121.6423090
    4   98     -4370.9615940     43309.8514096
    4   99     -4185.3604479     43495.4525557
    4  100     -4002.3204568     43678.4925468
    4  101     -3821.7957805     43859.0172231
    4  102     -3643.7415359     44037.0714676
    4  103     -3468.1137988     44212.6992048
    4  104     -3294.8696084     44385.9433952
    4  105     -3123.9669770     44556.8460266
    4  106     -2955.3649061     44725.4480975
    4  107     -2789.0234099     44891.7895937
    4  108     -2624.9035511     45055.9094524
    4  109     -2462.9674914     45217.8455122
    4  110     -2303.1785639     45377.6344396
    4  111     -2145.5013782     45535.3116254
    4  112     -1989.9019700     45690.9110336
    4  113     -1836.3480233     45844.4649802
    4  114     -1684.8092024     45996.0038011
    4  115     -1535.2576662     46145.5553374
    4  116     -1387.6688959     46293.1441077
    4  117     -1242.0231019     46438.7899017
    4  118     -1098.3077857     46582.5052179
    4  119      -956.5228206     46724.2901829
    4  120      -816.6914255     46864.1215780
    4  121      -678.8853478     47001.9276558
    4  122      -543.2836588     47137.5293448
    4  123      -410.3076309     47270.5053726
    4  124      -280.9357472     47399.8772563
    4  125      -157.6715890     47523.1414146
    4  126       -50.1490448     47630.6639588
    5    0    -47640.7689011        40.0441025
    5    1    -46747.0277443       933.7852593
    5    2    -45869.1885477      1811.6244559
    5    3    -45006.9244126      2673.8885910
    5    4    -44159.9145985      3520.8984051
    5    5    -43327.8448232      4352.9681804
    5    6    -42510.4074829      5170.4055207
    5    7    -41707.3018021      5973.5112015
    5    8    -40918.2339215      6762.5790821
    5    9    -40142.9169333      7537.8960703
    5   10    -39381.0708701      8299.7421335
    5   11    -38632.4226558      9048.3903478
    5   12    -37896.7060236      9784.1069800
    5   13    -37173.6614074     10507.1515962
    5   14    -36463.0358122     11217.7771914
    5   15    -35764.5826663     11916.2303373
    5   16    -35078.0616608     12602.7513428
    5   17    -34403.2385801     13277.5744235
    5   18    -33739.8851241     13940.9278795
    5   19    -33087.7787277     14593.0342759
    5   20    -32446.7023772     15234.1106264
    5   21    -31816.4444273     15864.3685762
    5   22    -31196.7984190     16484.0145846
    5   23    -30587.5628996     17093.2501040
    5   24    -29988.5412476     17692.2717559
    5   25    -29399.5415008     18281.2715028
    5   26    -28820.3761893     18860.4368143
    5   27    -28250.8621750     19429.9508285
    5   28    -27690.8204962     19989.9925074
    5   29    -27140.0762174     20540.7367862
    5   30    -26598.4582869     21082.3547167
    5   31    -26065.7993990     21615.0136046
    5   32    -25541.9358631     22138.8771405
    5   33    -25026.7074787     22654.1055249
    5   34    -24519.9574158     23160.8555877
    5   35    -24021.5321021     23659.2809015
    5   36    -23531.2811143     24149.5318892
    5   37    -23049.0570766     24631.7559270
    5   38    -22574.7155624     25106.0974412
    5   39    -22108.1150025     25572.6980011
    5   40    -21649.1165973     26031.6964063
    5   41    -21197.5842336     26483.2287700
    5   42    -20753.3844055     26927.4285981
    5   43    -20316.3861398     27364.4268638
    5   44    -19886.4609247     27794.3520789
    5   45    -19463.4826423     28217.3303613
    5   46    -19047.3275048     28633.4854987
    5   47    -18637.8739933     29042.9390103
    5   48    -18235.0027999     29445.8102037
    5   49    -17838.5967728     29842.2162308
    5   50    -17448.5408637     30232.2721399
    5   51    -17064.7220781     30616.0909255
    5   52    -16687.0294273     30993.7835763
    5   53    -16315.3538832     31365.4591204
    5   54    -15949.5883347     31731.2246689
    5   55    -15589.6275464     32091.1854571
    5   56    -15235.3681189     32445.4448847
    5   57    -14886.7084502     32794.1045533
    5   58    -14543.5487002     33137.2643033
    5   59    -14205.7907550     33475.0222486
    5   60    -13873.3381933     33807.4748103
    5   61    -13546.0962545     34134.7167491
    5   62    -13223.9718073     34456.8411963
    5   63    -12906.8733201     34773.9396835
    5   64    -12594.7108315     35086.1021721
    5   65    -12287.3959233     35393.4170803
    5   66    -11984.8416929     35695.9713107
    5   67    -11686.9627277     35993.8502759
    5   68    -11393.6750800     36287.1379236
    5   69    -11104.8962424     36575.9167612
    5   70    -10820.5451246     36860.2678789
    5   71    -10540.5420303     37140.2709732
    5   72    -10264.8086352     37416.0043684
    5   73     -9993.2679653     37687.5450382
    5   74     -9725.8443764     37954.9686271
    5   75     -9462.4635335     38218.3494701
    5   76     -9203.0523910     38477.7606126
    5   77     -8947.5391738     38733.2738297
    5   78     -8695.8533587     38984.9596449
    5   79     -8447.9256555     39232.8873480
    5   80     -8203.6879903     39477.1250132
    5   81     -7963.0734875     39717.7395161
    5   82     -7726.0164530     39954.7965506
    5   83     -7492.4523585     40188.3606451
    5   84     -7262.3178246     40418.4951790
    5   85     -7035.5506060     40645.2623976
    5   86     -6812.0895760     40868.7234276
    5   87     -6591.8747118     41088.9382918
    5   88     -6374.8470801     41305.9659235
    5   89     -6160.9488235     41519.8641801
    5   90     -5950.1231467     41730.6898569
    5   91     -5742.3143037     41938.4986998
    5   92     -5537.4675852     42143.3454183
    5   93     -5335.5293066     42345.2836970
    5   94     -5136.4467966     42544.3662070
    5   95     -4940.1683862     42740.6446173
    5   96     -4746.6433994     42934.1696042
    5   97     -4555.8221429     43124.9908607
    5   98     -4367.6558989     43313.1571047
    5   99     -4182.0969178     43498.7160858
    5  100     -3999.0984123     43681.7145913
    5  101     -3818.6145543     43862.1984493
    5  102     -3640.6004731     44040.2125305
    5  103     -3465.0122566     44215.8007470
    5  104     -3291.8069565     44389.0060471
    5  105     -3120.9425979     44559.8704057
    5  106     -2952.3781950     44728.4348085
    5  107     -2786.0737757     44894.7392278
    5  108     -2621.9904165     45058.8225871
    5  109     -2460.0902939     45220.7227097
    5  110     -2300.3367571     45380.4762465
    5  111     -2142.6944333     45538.1185703
    5  112     -1987.1293784     45693.6836252
    5  113     -1833.6093001     45847.2037035
    5  114     -1682.1038918     45998.7091117
    5  115     -1532.5853501     46148.2276535
    5  116     -1385.0292080     46295.7837955
    5  117     -1239.4157523     46441.3972513
    5  118     -1095.7326069     46585.0803967
    5  119      -953.9798638     46726.8331398
    5  120      -814.1811739     46866.6318297
    5  121      -676.4092157     47004.4037879
    5  122      -540.8451531     47139.9678505
    5  123      -407.9150006     47272.8980030
    5  124      -278.6085249     47402.2044787
    5  125      -155.4658588     47525.3471448
    5  126       -48.3326716     47632.4803320
    6    0    -47624.7571495        56.0558541
    6    1    -46731.2556091       949.5573945
    6    2    -45853.6523240      1827.1606796
    6    3    -44991.6204258      2689.1925777
    6    4    -44144.8392093      3535.9737943
    6    5    -43312.9944317      4367.8185719
    6    6    -42495.7785326      5185.0344710
    6    7    -41692.8907828      5987.9222207
    6    8    -40904.0373719      6776.7756317
    6    9    -40128.9314426      7551.8815609
    6   10    -39367.2930799      8313.5199237
    6   11    -38618.8492606      9061.9637430
    6   12    -37883.3337720      9797.4792316
    6   13    -37160.4871023     10520.3259012
    6   14    -36450.0563107     11230.7566928
    6   15    -35751.7948797     11929.0181239
    6   16    -35065.4625542     12615.3504494
    6   17    -34390.8251717     13289.9878318
    6   18    -33727.6544849     13953.1585187
    6   19    -33075.7279803     14605.0850233
    6   20    -32434.8286951     15245.9843085
    6   21    -31804.7450340     15876.0679696
    6   22    -31185.2705866     16495.5424170
    6   23    -30576.2039484     17104.6090552
    6   24    -29977.3485445     17703.4644591
    6   25    -29388.5124582     18292.3005453
    6   26    -28809.5082645     18871.3047390
    6   27    -28240.1528688     19440.6601348
    6   28    -27680.2673513     20000.5456522
    6   29    -27129.6768184     20551.1361851
    6   30    -26588.2102585     21092.6027451
    6   31    -26055.7004052     21625.1125983
    6   32    -25531.9836063     22148.8293972
    6   33    -25016.8996986     22663.9133050
    6   34    -24510.2918885     23170.5211150
    6   35    -24012.0066393     23668.8063643
    6   36    -23521.8935625     24158.9194411
    6   37    -23039.8053159     24641.0076877
    6   38    -22565.5975062     25115.2154974
    6   39    -22099.1285964     25581.6844072
    6   40    -21640.2598185     26040.5531851
    6   41    -21188.8550902     26491.9579134
    6   42    -20744.7809358     26936.0320678
    6   43    -20307.9064116     27372.9065920
    6   44    -19878.1030347     27802.7099689
    6   45    -19455.2447157     28225.5682878
    6   46    -19039.2076945     28641.6053091
    6   47    -18629.8704793     29050.9425243
    6   48    -18227.1137891     29453.6992145
    6   49    -17830.8204982     29849.9925053
    6   50    -17440.8755842     30239.9374194
    6   51    -17057.1660777     30623.6469259
    6   52    -16679.5810148     31001.2319888
    6   53    -16308.0113919     31372.8016117
    6   54    -15942.3501219     31738.4628816
    6   55    -15582.4919931     32098.3210105
    6   56    -15228.3336289     32452.4793746
    6   57    -14879.7734508     32801.0395528
    6   58    -14536.7116407     33144.1013629
    6   59    -14199.0501069     33481.7628967
    6   60    -13866.6924502     33814.1205534
    6   61    -13539.5439314     34141.2690722
    6   62    -13217.5114404     34463.3015632
    6   63    -12900.5034665     34780.3095371
    6   64    -12588.4300690     35092.3829346
    6   65    -12281.2028499     35399.6101537
    6   66    -11978.7349268     35702.0780768
    6   67    -11680.9409069     35999.8720967
    6   68    -11387.7368621     36293.0761415
    6   69    -11099.0403043     36581.7726993
    6   70    -10814.7701622     36866.0428414
    6   71    -10534.8467584     37145.9662452
    6   72    -10259.1917872     37421.6212164
    6   73     -9987.7282931     37693.0847105
    6   74     -9720.3806500     37960.4323536
    6   75     -9457.0745408     38223.7384628
    6   76     -9197.7369379     38483.0760657
    6   77     -8942.2960836     38738.5169200
    6   78     -8690.6814721     38990.1315315
    6   79     -8442.8238305     39237.9891731
    6   80     -8198.6551018     39482.1579018
    6   81     -7958.1084272     39722.7045764
    6   82     -7721.1181294     39959.6948741
    6   83     -7487.6196965     40193.1933071
    6   84     -7257.5497656     40423.2632380
    6   85     -7030.8461074     40649.9668962
    6   86     -6807.4476112     40873.3653924
    6   87     -6587.2942701     41093.5187335
    6   88     -6370.3271666     41310.4858370
    6   89     -6156.4884588     41524.3245448
    6   90     -5945.7213669     41735.0916367
    6   91     -5737.9701602     41942.8428434
    6   92     -5533.1801445     42147.6328590
    6   93     -5331.2976504     42349.5153531
    6   94     -5132.2700215     42548.5429821
    6   95     -4936.0456038     42744.7673998
    6   96     -4742.5737359     42938.2392677
    6   97     -4551.8047393     43129.0082643
    6   98     -4363.6899109     43317.1230926
    6   99     -4178.1815156     43502.6314879
    6  100     -3995.2327809     43685.5802227
    6  101     -3814.7978932     43866.0151104
    6  102     -3636.8319963     44043.9810073
    6  103     -3461.2911931     44219.5218105
    6  104     -3288.1325502     44392.6804534
    6  105     -3117.3141079     44563.4988957
    6  106     -2948.7948960     44732.0181076
    6  107     -2782.5349583     44898.2780453
    6  108     -2618.4953882     45062.3176154
    6  109     -2456.6383800     45224.1746236
    6  110     -2296.9273022     45383.8857014
    6  111     -2139.3268031     45541.4862004
    6  112     -1983.8029631     45697.0100405
    6  113     -1830.3235181     45850.4894855
    6  114     -1678.8581968     46001.9548068
    6  115     -1529.3792411     46151.4337625
    6  116     -1381.8622465     46298.9507571
    6  117     -1236.2875918     46444.5254117
    6  118     -1092.6430495     46588.1699541
    6  119      -950.9289759     46729.8840276
    6  120      -811.1695464     46869.6434572
    6  121      -673.4385696     47007.3744340
    6  122      -537.9197505     47142.8932531
    6  123      -405.0448638     47275.7681398
    6  124      -275.8174082     47404.9955953
    6  125      -152.8223546     47527.9906489
    6  126       -46.1663798     47634.6466238
    7    0    -47606.0810256        74.7319780
    7    1    -46712.8589955       967.9540081
    7    2    -45835.5308982      1845.2821054
    7    3    -44973.7699004      2707.0431032
    7    4    -44127.2553379      3553.5576657
    7    5    -43295.6730144      4385.1399892
    7    6    -42478.7154200      5202.0975836
    7    7    -41676.0818795      6004.7311241
    7    8    -40887.4786394      6793.3343642
    7    9    -40112.6189017      7568.1941018
    7   10    -39351.2228123      8329.5901913
    7   11    -38603.0174101      9077.7955934
    7   12    -37867.7365454      9813.0764582
    7   13    -37145.1207696     10535.6922340
    7   14    -36434.9172053     11245.8957983
    7   15    -35736.8793982     11943.9336054
    7   16    -35050.7671562     12630.0458474
    7   17    -34376.3463787     13304.4666249
    7   18    -33713.3888798     13967.4241238
    7   19    -33061.6722064     14619.1407972
    7   20    -32420.9794552     15259.8335484
    7   21    -31791.0990889     15889.7139146
    7   22    -31171.8247545     16508.9882491
    7   23    -30562.9551030     17117.8579006
    7   24    -29964.2936142     17716.5193894
    7   25    -29375.6484247     18305.1645789
    7   26    -28796.8321615     18883.9808421
    7   27    -28227.6617806     19453.1512229
    7   28    -27667.9584121     20012.8545915
    7   29    -27117.5472102     20563.2657934
    7   30    -26576.2572106     21104.5557930
    7   31    -26043.9211926     21636.8918110
    7   32    -25520.3755488     22160.4374547
    7   33    -25005.4601596     22675.3528440
    7   34    -24499.0182740     23181.7947296
    7   35    -24000.8963965     23679.9166071
    7   36    -23510.9441793     24169.8688243
    7   37    -23029.0143197     24651.7986839
    7   38    -22554.9624629     25125.8505407
    7   39    -22088.6471097     25592.1658939
    7   40    -21629.9295289     26050.8834747
    7   41    -21178.6736741     26502.1393295
    7   42    -20734.7461049     26946.0668987
    7   43    -20298.0159120     27382.7970915
    7   44    -19868.3546465     27812.4583571
    7   45    -19445.6362519     28235.1767517
    7   46    -19029.7370004     28651.0760032
    7   47    -18620.5354322     29060.2775714
    7   48    -18217.9122972     29462.9007064
    7   49    -17821.7505005     29859.0625031
    7   50    -17431.9350496     30248.8779540
    7   51    -17048.3530046     30632.4599990
    7   52    -16670.8934307     31009.9195729
    7   53    -16299.4473526     31381.3656510
    7   54    -15933.9077112     31746.9052924
    7   55    -15574.1693223     32106.6436813
    7   56    -15220.1288366     32460.6841670
    7   57    -14871.6847020     32809.1283016
    7   58    -14528.7371268     33152.0758768
    7   59    -14191.1880452     33489.6249584
    7   60    -13858.9410834     33821.8719202
    7   61    -13531.9015272     34148.9114763
    7   62    -13209.9762915     34470.8367121
    7   63    -12893.0738897     34787.7391138
    7   64    -12581.1044054     35099.7085981
    7   65    -12273.9794643     35406.8335393
    7   66    -11971.6122074     35709.2007962
    7   67    -11673.9172650     36006.8957386
    7   68    -11380.8107317     36300.0022719
    7   69    -11092.2101421     36588.6028615
    7   70    -10808.0344472     36872.7785564
    7   71    -10528.2039915     37152.6090121
    7   72    -10252.6404910     37428.1725126
    7   73     -9981.2670117     37699.5459919
    7   74     -9714.0079486     37966.8050550
    7   75     -9450.7890058     38230.0239978
    7   76     -9191.5371762     38489.2758274
    7   77     -8936.1807228     38744.6322808
    7   78     -8684.6491599     38996.1638437
    7   79     -8436.8732348     39243.9397687
    7   80     -8192.7849103     39488.0280932
    7   81     -7952.3173473     39728.4956563
    7   82     -7715.4048879     39965.4081157
    7   83     -7481.9830394     40198.8299642
    7   84     -7251.9884579     40428.8245457
    7   85     -7025.3589331     40655.4540705
    7   86     -6802.0333729     40878.7796306
    7   87     -6581.9517890     41098.8612146
    7   88     -6365.0552822     41315.7577214
    7   89     -6151.2860287     41529.5269749
    7   90     -5940.5872668     41740.2257368
    7   91     -5732.9032836     41947.9097200
    7   92     -5528.1794028     42152.6336008
    7   93     -5326.3619723     42354.4510313
    7   94     -5127.3983533     42553.4146502
    7   95     -4931.2369093     42749.5760943
    7   96     -4737.8269959     42942.9860077
    7   97     -4547.1189520     43133.6940516
    7   98     -4359.0640914     43321.7489122
    7   99     -4173.6146962     43507.1983074
    7  100     -3990.7240108     43690.0889928
    7  101     -3810.3462387     43870.4667649
    7  102     -3632.4365410     44048.3764626
    7  103     -3456.9510376     44223.8619660
    7  104     -3283.8468126     44396.9661910
    7  105     -3113.0819241     44567.7310795
    7  106     -2944.6154200     44736.1975836
    7  107     -2778.4073629     44902.4056406
    7  108     -2614.4188659     45066.3941377
    7  109     -2452.6121439     45228.2008597
    7  110     -2292.9505880     45387.8624156
    7  111     -2135.3988714     45545.4141322
    7  112     -1979.9231026     45700.8899010
    7  113     -1826.4910511     45854.3219525
    7  114     -1675.0724867     46005.7405169
    7  115     -1525.6397045     46155.1732991
    7  116     -1378.1683733     46302.6446303
    7  117     -1232.6389801     46448.1740235
    7  118     -1089.0394721     46591.7735315
    7  119      -947.3705176     46733.4424860
    7  120      -807.6569114     46873.1560922
    7  121      -669.9737992     47010.8392043
    7  122      -534.5078929     47146.3051107
    7  123      -401.6977840     47279.1152196
    7  124      -272.5632617     47408.2497419
    7  125      -149.7429986     47531.0700050
    7  126       -43.6578646     47637.1551390
    8    0    -47584.7424915        96.0705121
    8    1    -46691.8398463       988.9731573
    8    2    -45814.8261935      1865.9868101
    8    3    -44953.3747397      2727.4382639
    8    4    -44107.1648680      3573.6481356
    8    5    -43275.8824350      4404.9305686
    8    6    -42459.2199886      5221.5930150
    8    7    -41656.8769154      6023.9360882
    8    8    -40868.5595272      6812.2534764
    8    9    -40093.9810937      7586.8319099
    8   10    -39332.8618302      8347.9511734
    8   11    -38584.9288470      9095.8841566
    8   12    -37849.9160661      9830.8969375
    8   13    -37127.5641114     10553.2488922
    8   14    -36417.6201781     11263.1928255
    8   15    -35719.8378841     11960.9751195
    8   16    -35033.9771090     12646.8358946
    8   17    -34359.8038234     13321.0091802
    8   18    -33697.0899114     13983.7230922
    8   19    -33045.6129891     14635.2000145
    8   20    -32405.1562210     15275.6567826
    8   21    -31775.5081365     15905.3048671
    8   22    -31156.4624476     16524.3505560
    8   23    -30547.8178693     17132.9951343
    8   24    -29949.3779438     17731.4350598
    8   25    -29360.9508685     18319.8621351
    8   26    -28782.3493299     18898.4636737
    8   27    -28213.3903420     19467.4226616
    8   28    -27653.8950915     20026.9179121
    8   29    -27103.6887877     20577.1242159
    8   30    -26562.6005201     21118.2124835
    8   31    -26030.4631205     21650.3498831
    8   32    -25507.1130325     22173.6999711
    8   33    -24992.3901862     22688.4228174
    8   34    -24486.1378794     23194.6751242
    8   35    -23988.2026640     23692.6103396
    8   36    -23498.4342384     24182.3787652
    8   37    -23016.6853450     24664.1276586
    8   38    -22542.8116732     25138.0013304
    8   39    -22076.6717667     25604.1412369
    8   40    -21618.1269366     26062.6860670
    8   41    -21167.0411775     26513.7718261
    8   42    -20723.2810893     26957.5319143
    8   43    -20286.7158022     27394.0972014
    8   44    -19857.2169058     27823.5960978
    8   45    -19434.6583812     28246.1546223
    8   46    -19018.9165380     28661.8964656
    8   47    -18609.8699524     29070.9430512
    8   48    -18207.3994101     29473.4135934
    8   49    -17811.3878511     29869.4251525
    8   50    -17421.7203171     30259.0926865
    8   51    -17038.2839019     30642.5291017
    8   52    -16660.9677039     31019.8452997
    8   53    -16289.6627802     31391.1502234
    8   54    -15924.2621039     31756.5508997
    8   55    -15564.6605220     32116.1524816
    8   56    -15210.7547163     32470.0582872
    8   57    -14862.4431652     32818.3698384
    8   58    -14519.6261069     33161.1868966
    8   59    -14182.2055053     33498.6074983
    8   60    -13850.0850154     33830.7279882
    8   61    -13523.1699521     34157.6430515
    8   62    -13201.3672582     34479.4457454
    8   63    -12884.5854752     34796.2275284
    8   64    -12572.7347141     35108.0782894
    8   65    -12265.7266278     35415.0863758
    8   66    -11963.4743840     35717.3386196
    8   67    -11665.8926394     36014.9203641
    8   68    -11372.8975149     36307.9154887
    8   69    -11084.4065706     36596.4064330
    8   70    -10800.3387830     36880.4742206
    8   71    -10520.6145217     37160.1984819
    8   72    -10245.1555275     37435.6574761
    8   73     -9973.8848911     37706.9281125
    8   74     -9706.7270316     37974.0859720
    8   75     -9443.6076770     38237.2053266
    8   76     -9184.4538440     38496.3591595
    8   77     -8929.1938191     38751.6191845
    8   78     -8677.7571397     39003.0558639
    8   79     -8430.0745760     39250.7384276
    8   80     -8186.0781134     39494.7348901
    8   81     -7945.7009354     39735.1120682
    8   82     -7708.8774063     39971.9355973
    8   83     -7475.5430552     40205.2699483
    8   84     -7245.6345602     40435.1784433
    8   85     -7019.0897325     40661.7232711
    8   86     -6795.8475014     40884.9655022
    8   87     -6575.8478995     41104.9651041
    8   88     -6359.0320488     41321.7809548
    8   89     -6145.3421462     41535.4708574
    8   90     -5934.7214506     41746.0915530
    8   91     -5727.1142695     41953.6987341
    8   92     -5522.4659468     42158.3470568
    8   93     -5320.7228507     42360.0901529
    8   94     -5121.8323622     42558.9806414
    8   95     -4925.7428646     42755.0701390
    8   96     -4732.4037333     42948.4092703
    8   97     -4541.7653267     43139.0476768
    8   98     -4353.7789784     43327.0340252
    8   99     -4168.3969897     43512.4160139
    8  100     -3985.5726246     43695.2403790
    8  101     -3805.2601061     43875.5528975
    8  102     -3627.4146148     44053.3983887
    8  103     -3451.9922905     44228.8207131
    8  104     -3278.9502371     44401.8627665
    8  105     -3108.2465329     44572.5664707
    8  106     -2939.8402466     44740.9727569
    8  107     -2773.6914625     44907.1215411
    8  108     -2609.7613157     45071.0516878
    8  109     -2448.0120453     45232.8009582
    8  110     -2288.4070681     45392.4059355
    8  111     -2130.9110855     45549.9019181
    8  112     -1975.4902386     45705.3227650
    8  113     -1822.1123354     45858.7006682
    8  114     -1670.7471925     46010.0658111
    8  115     -1521.3671666     46159.4458370
    8  116     -1373.9480106     46306.8649930
    8  117     -1228.4703364     46452.3426672
    8  118     -1084.9222929     46595.8907107
    8  119      -943.3049095     46737.5080941
    8  120      -803.6436993     46877.1693043
    8  121      -666.0153606     47014.7976429
    8  122      -530.6100982     47150.2029054
    8  123      -397.8744244     47282.9385792
    8  124      -268.8471103     47411.9658933
    8  125      -146.2301065     47534.5828971
    8  126       -40.8164525     47639.9965511
    9    0    -47560.7437893       120.0692143
    9    1    -46668.2003816      1012.6126220
    9    2    -45791.5404074      1889.2725962
    9    3    -44930.4371188      2750.3758848
    9    4    -44084.5699519      3596.2430516
    9    5    -43253.6248230      4427.1881806
    9    6    -42437.2943449      5243.5186587
    9    7    -41635.2779742      6045.5350294
    9    8    -40847.2820958      6833.5309078
    9    9    -40073.0200557      7607.7929479
    9   10    -39312.2121478      8368.6008558
    9   11    -38564.5855622      9116.2274413
    9   12    -37829.8743020      9850.9387015
    9   13    -37107.8190728     10572.9939308
    9   14    -36398.1671511     11282.6458525
    9   15    -35700.6722363     11980.1407673
    9   16    -35015.0942889     12665.7187147
    9   17    -34341.1993594     13339.6136442
    9   18    -33678.7594108     14002.0535927
    9   19    -33027.5521371     14653.2608665
    9   20    -32387.3607790     15293.4522246
    9   21    -31757.9739409     15922.8390627
    9   22    -31139.1854083     16541.6275953
    9   23    -30530.7939679     17150.0190357
    9   24    -29932.6032321     17748.2097714
    9   25    -29344.4214671     18336.3915365
    9   26    -28766.0614259     18914.7515777
    9   27    -28197.3401881     19483.4728154
    9   28    -27638.0790039     20042.7339997
    9   29    -27088.1031447     20592.7098589
    9   30    -26547.2417604     21133.5712431
    9   31    -26015.3277420     21665.4852616
    9   32    -25492.1975903     22188.6154132
    9   33    -24977.6912918     22703.1217118
    9   34    -24471.6521986     23209.1608050
    9   35    -23973.9269162     23706.8860874
    9   36    -23484.3651949     24196.4478087
    9   37    -23002.8198279     24677.9931757
    9   38    -22529.1465542     25151.6664493
    9   39    -22063.2039662     25617.6090374
    9   40    -21604.8534219     26075.9595817
    9   41    -21153.9589626     26526.8540410
    9   42    -20710.3872333     26970.4257703
    9   43    -20274.0074086     27406.8055950
    9   44    -19844.6911214     27836.1218822
    9   45    -19422.3123954     28258.5006082
    9   46    -19006.7475818     28674.0654218
    9   47    -18597.8752976     29082.9377060
    9   48    -18195.5763686     29485.2366350
    9   49    -17799.7337741     29881.0792295
    9   50    -17410.2325943     30270.5804092
    9   51    -17026.9599611     30653.8530424
    9   52    -16649.8050100     31031.0079936
    9   53    -16278.6588346     31402.1541690
    9   54    -15913.4144441     31767.3985595
    9   55    -15553.9667209     32126.8462827
    9   56    -15200.2123816     32480.6006219
    9   57    -14852.0499388     32828.7630648
    9   58    -14509.3796645     33171.4333390
    9   59    -14172.1035558     33508.7094478
    9   60    -13840.1253005     33840.6877031
    9   61    -13513.3502457     34167.4627579
    9   62    -13191.6853660     34489.1276375
    9   63    -12875.0392344     34805.7737692
    9   64    -12563.3219927     35117.4910109
    9   65    -12256.4453242     35424.3676794
    9   66    -11954.3224269     35726.4905767
    9   67    -11656.8679873     36023.9450163
    9   68    -11363.9981553     36316.8148483
    9   69    -11075.6305202     36605.1824834
    9   70    -10791.6840871     36889.1289165
    9   71    -10512.0792538     37168.7337498
    9   72    -10236.7377891     37444.0752145
    9   73     -9965.5828111     37715.2301925
    9   74     -9698.5387664     37982.2742372
    9   75     -9435.5314099     38245.2815937
    9   76     -9176.4877848     38504.3252187
    9   77     -8921.3362041     38759.4767995
    9   78     -8670.0062312     39010.8067724
    9   79     -8422.4286621     39258.3843415
    9   80     -8178.5355078     39502.2774957
    9   81     -7938.2599769     39742.5530267
    9   82     -7701.5364588     39979.2765448
    9   83     -7468.3005074     40212.5124962
    9   84     -7238.4888250     40442.3241785
    9   85     -7012.0392473     40668.7737563
    9   86     -6788.8907275     40891.9222761
    9   87     -6568.9833222     41111.8296814
    9   88     -6352.2581767     41328.5548269
    9   89     -6138.6575114     41542.1554922
    9   90     -5928.1246084     41752.6883952
    9   91     -5720.6037981     41960.2092055
    9   92     -5516.0404472     42164.7725564
    9   93     -5314.3809464     42366.4320571
    9   94     -5115.5726994     42565.2403042
    9   95     -4919.5641116     42761.2488919
    9   96     -4726.3045807     42954.5084229
    9   97     -4535.7444872     43145.0685164
    9   98     -4347.8351865     43332.9778171
    9   99     -4162.5290020     43518.2840016
    9  100     -3979.7792195     43701.0337841
    9  101     -3799.5400840     43881.2729196
    9  102     -3621.7667981     44059.0462055
    9  103     -3446.4155237     44234.3974799
    9  104     -3273.4433873     44407.3696163
    9  105     -3102.8084899     44578.0045137
    9  106     -2934.4699237     44746.3430798
    9  107     -2768.3877970     44912.4252066
    9  108     -2604.5232704     45076.2897332
    9  109     -2442.8386096     45237.9743939
    9  110     -2283.2972605     45397.5157431
    9  111     -2125.8639566     45554.9490469
    9  112     -1970.5048758     45710.3081278
    9  113     -1817.1878690     45863.6251346
    9  114     -1665.8828066     46014.9301969
    9  115     -1516.5621144     46164.2508892
    9  116     -1369.2016409     46311.6113626
    9  117     -1223.7821400     46457.0308636
    9  118     -1080.2919899     46600.5210137
    9  119      -938.7326325     46742.0803711
    9  120      -799.1304024     46881.6826012
    9  121      -661.5637764     47019.2492272
    9  122      -526.2269620     47154.5860416
    9  123      -393.5755513     47287.2374523
    9  124      -264.6701477     47416.1428559
    9  125      -142.2864261     47538.5265775
    9  126       -37.6532698     47643.1597338
   10    0    -47534.0874409       146.7255627
   10    1    -46641.9430981      1038.8699055
   10    2    -45765.6760116      1915.1369920
   10    3    -44904.9594839      2775.8535196
   10    4    -44059.4730103      3621.3399933
   10    5    -43228.9025732      4451.9104304
   10    6    -42412.9408581      5267.8721455
   10    7    -41611.2873989      6069.5256047
   10    8    -40823.6486623      6857.1643413
   10    9    -40049.7380791      7631.0749245
   10   10    -39289.2760302      8391.5369733
   10   11    -38541.9897951      9138.8232085
   10   12    -37807.6134666      9873.1995370
   10   13    -37085.8878410     10594.9251626
   10   14    -36376.5602858     11304.2527178
   10   15    -35679.3845907     12001.4284129
   10   16    -34994.1208060     12686.6921976
   10   17    -34320.5350713     13360.2779323
   10   18    -33658.3994374     14022.4135662
   10   19    -33007.4916843     14673.3213192
   10   20    -32367.5951381     15313.2178654
   10   21    -31738.4984863     15942.3145172
   10   22    -31119.9955960     16560.8174076
   10   23    -30511.8853338     17168.9276698
   10   24    -29913.9713901     17766.8416135
   10   25    -29326.0621070     18354.7508965
   10   26    -28747.9703124     18932.8426912
   10   27    -28179.5131581     19501.2998455
   10   28    -27620.5119650     20060.3010386
   10   29    -27070.7920737     20610.0209299
   10   30    -26530.1827011     21150.6303024
   10   31    -25998.5168038     21682.2961998
   10   32    -25475.6309466     22205.1820570
   10   33    -24961.3651781     22719.4478255
   10   34    -24455.5629114     23225.2500922
   10   35    -23958.0708110     23722.7421926
   10   36    -23468.7386851     24212.0743185
   10   37    -22987.4193835     24693.3936201
   10   38    -22513.9687001     25166.8443035
   10   39    -22048.2452811     25632.5677225
   10   40    -21590.1105374     26090.7024662
   10   41    -21139.4285614     26541.3844421
   10   42    -20696.0660488     26984.7469548
   10   43    -20259.8922231     27420.9207805
   10   44    -19830.7787654     27850.0342381
   10   45    -19408.5997470     28272.2132566
   10   46    -18993.2315649     28687.5814387
   10   47    -18584.5528819     29096.2601217
   10   48    -18182.4445680     29498.3684356
   10   49    -17786.7896462     29894.0233574
   10   50    -17397.4732397     30283.3397639
   10   51    -17014.3825224     30666.4304812
   10   52    -16637.4066710     31043.4063326
   10   53    -16266.4368202     31414.3761834
   10   54    -15901.3660187     31779.4469849
   10   55    -15542.0891884     32138.7238151
   10   56    -15188.5030847     32492.3099189
   10   57    -14840.5062580     32840.3067456
   10   58    -14497.9990180     33182.8139855
   10   59    -14160.8833986     33519.9296050
   10   60    -13829.0631241     33851.7498794
   10   61    -13502.4435773     34178.3694262
   10   62    -13180.9317683     34499.8812352
   10   63    -12864.4363048     34816.3766988
   10   64    -12552.8673629     35127.9456407
   10   65    -12246.1366600     35434.6763436
   10   66    -11944.1574274     35736.6555762
   10   67    -11646.8443846     36033.9686190
   10   68    -11354.1137141     36326.6992895
   10   69    -11065.8830375     36614.9299660
   10   70    -10782.0713916     36898.7416120
   10   71    -10502.5992056     37178.2137980
   10   72    -10227.3882792     37453.4247244
   10   73     -9956.3617613     37724.4512423
   10   74     -9689.4441287     37991.3688748
   10   75     -9426.5611663     38254.2518373
   10   76     -9167.6399470     38513.1730566
   10   77     -8912.6088128     38768.2041907
   10   78     -8661.3973563     39019.4156473
   10   79     -8413.9364021     39266.8766015
   10   80     -8170.1579896     39510.6550140
   10   81     -7929.9953552     39750.8176484
   10   82     -7693.3829163     39987.4300873
   10   83     -7460.2562542     40220.5567494
   10   84     -7230.5520985     40450.2609051
   10   85     -7004.2083116     40676.6046919
   10   86     -6781.1638737     40899.6491299
   10   87     -6561.3588675     41119.4541361
   10   88     -6344.7344648     41336.0785388
   10   89     -6131.2329118     41549.5800918
   10   90     -5920.7975163     41760.0154873
   10   91     -5713.3726343     41967.4403693
   10   92     -5508.9036578     42171.9093458
   10   93     -5307.3370027     42373.4760009
   10   94     -5108.6200975     42572.1929061
   10   95     -4912.7013724     42768.1116312
   10   96     -4719.5302498     42961.2827538
   10   97     -4529.0571347     43151.7558689
   10   98     -4341.2334070     43339.5795966
   10   99     -4156.0114143     43524.8015893
   10  100     -3973.3444669     43707.4685367
   10  101     -3793.1868341     43887.6261695
   10  102     -3615.4937430     44065.3192606
   10  103     -3440.2213802     44240.5916234
   10  104     -3267.3268971     44413.4861065
   10  105     -3096.7684200     44584.0445836
   10  106     -2928.5050673     44752.3079363
   10  107     -2762.4969740     44918.3160296
   10  108     -2598.7053288     45082.1076748
   10  109     -2437.0924274     45243.7205762
   10  110     -2277.6217479     45403.1912557
   10  111     -2120.2580597     45560.5549439
   10  112     -1964.9675814     45715.8454222
   10  113     -1811.7182124     45869.0947912
   10  114     -1660.4798827     46020.3331209
   10  115     -1511.2250956     46169.5879080
   10  116     -1363.9298070     46316.8831966
   10  117     -1218.5749298     46462.2380738
   10  118     -1075.1491011     46605.6639025
   10  119      -933.6542280     46747.1587756
   10  120      -794.1175753     46886.6954282
   10  121      -656.6196363     47024.1933673
   10  122      -521.3591589     47159.4538447
   10  123      -388.8020378     47292.0109658
   10  124      -260.0337466     47420.7792570
   10  125      -137.9151852     47542.8978184
   10  126       -34.1814395     47646.6315640
   11    0    -47504.7762475       176.0367561
   11    1    -46613.0707693      1067.7422342
   11    2    -45737.2357515      1943.5772520
   11    3    -44876.9445524      2803.8684512
   11    4    -44031.8767320      3648.9362716
   11    5    -43201.7183460      4479.0946576
   11    6    -42386.1621598      5294.6508438
   11    7    -41584.9077925      6095.9052111
   11    8    -40797.6618008      6883.1512028
   11    9    -40024.1377088      7656.6752948
   11   10    -39264.0559937      8416.7570098
   11   11    -38517.1440327      9163.6689708
   11   12    -37783.1360180      9897.6769856
   11   13    -37061.7728457     10619.0401579
   11   14    -36352.8019830     11328.0110205
   11   15    -35655.9773195     12024.8356841
   11   16    -34971.0590043     12709.7539993
   11   17    -34297.8132747     13382.9997289
   11   18    -33636.0122782     14044.8007253
   11   19    -32985.4338902     14695.3791134
   11   20    -32345.8615299     15334.9514737
   11   21    -31717.0839766     15963.7290270
   11   22    -31098.8951872     16581.9178164
   11   23    -30491.0941162     17189.7188874
   11   24    -29893.4845397     17787.3284639
   11   25    -29305.8748839     18374.9381197
   11   26    -28728.0780583     18952.7349453
   11   27    -28159.9112946     19520.9017090
   11   28    -27601.1959915     20079.6170121
   11   29    -27051.7575655     20629.0554381
   11   30    -26511.4253075     21169.3876961
   11   31    -25980.0322461     21700.7807575
   11   32    -25457.4150164     22223.3979872
   11   33    -24943.4137356     22737.3992680
   11   34    -24437.8718835     23242.9411201
   11   35    -23940.6361899     23740.1768136
   11   36    -23451.5565267     24229.2564769
   11   37    -22970.4858055     24710.3271981
   11   38    -22497.2798811     25183.5331225
   11   39    -22031.7974587     25649.0155448
   11   40    -21573.9000072     26106.9129964
   11   41    -21123.4516756     26557.3613280
   11   42    -20680.3192147     27000.4937888
   11   43    -20244.3719025     27436.4411011
   11   44    -19815.4814730     27865.3315306
   11   45    -19393.5220493     28287.2909543
   11   46    -18978.3700794     28702.4429241
   11   47    -18569.9042760     29110.9087276
   11   48    -18168.0055580     29512.8074456
   11   49    -17772.5569965     29908.2560071
   11   50    -17383.4437618     30297.3692418
   11   51    -17000.5530740     30680.2599295
   11   52    -16623.7741555     31057.0388481
   11   53    -16252.9981855     31427.8148181
   11   54    -15888.1182567     31792.6947469
   11   55    -15529.0293344     32151.7836692
   11   56    -15175.6282162     32505.1847874
   11   57    -14827.8134947     32852.9995089
   11   58    -14485.4855208     33195.3274828
   11   59    -14148.5463687     33532.2666349
   11   60    -13816.8998030     33863.9132006
   11   61    -13490.4512458     34190.3617578
   11   62    -13169.1077461     34511.7052575
   11   63    -12852.7779497     34828.0350539
   11   64    -12541.3720709     35139.4409327
   11   65    -12234.8018641     35446.0111395
   11   66    -11932.9805974     35747.8324062
   11   67    -11635.8230266     36044.9899770
   11   68    -11343.2453702     36337.5676334
   11   69    -11055.1652850     36625.6477186
   11   70    -10771.5018427     36909.3111609
   11   71    -10492.1755072     37188.6374964
   11   72    -10217.1081123     37463.7048913
   11   73     -9946.2228406     37734.5901630
   11   74     -9679.4442021     38001.3688015
   11   75     -9416.6980146     38264.1149889
   11   76     -9157.9113838     38522.9016198
   11   77     -8903.0126838     38777.8003198
   11   78     -8651.9315389     39028.8814647
   11   79     -8404.5988054     39276.2141982
   11   80     -8160.9465537     39519.8664499
   11   81     -7920.9080513     39759.9049523
   11   82     -7684.4177458     39996.3952577
   11   83     -7451.4112490     40229.4017546
   11   84     -7221.8253203     40458.9876832
   11   85     -6995.5978519     40685.2151517
   11   86     -6772.6678529     40908.1451506
   11   87     -6552.9754356     41127.8375680
   11   88     -6336.4618003     41344.3512033
   11   89     -6123.0692219     41557.7437817
   11   90     -5912.7410363     41768.0719673
   11   91     -5705.4216278     41975.3913758
   11   92     -5501.0564161     42179.7565875
   11   93     -5299.5918448     42381.2211588
   11   94     -5100.9753698     42579.8376338
   11   95     -4905.1554486     42775.6575550
   11   96     -4712.0815307     42968.7314729
   11   97     -4521.7040481     43159.1089555
   11   98     -4333.9744074     43346.8385962
   11   99     -4148.8449832     43531.9680204
   11  100     -3966.2691125     43714.5438911
   11  101     -3786.2010915     43894.6119121
   11  102     -3608.5961741     44072.2168295
   11  103     -3433.4105741     44247.4024294
   11  104     -3260.6014704     44420.2115332
   11  105     -3090.1270172     44590.6859864
   11  106     -2921.9463614     44758.8666421
   11  107     -2756.0196678     44924.7933358
   11  108     -2592.3081561     45088.5048475
   11  109     -2430.7741546     45250.0388489
   11  110     -2271.3811774     45409.4318262
   11  111     -2114.0940332     45566.7189704
   11  112     -1958.8789857     45721.9340179
   11  113     -1805.7039879     45875.1090157
   11  114     -1654.5390357     46026.2739679
   11  115     -1505.3567186     46175.4562850
   11  116     -1358.1331114     46322.6798921
   11  117     -1212.8493047     46467.9636989
   11  118     -1069.4942241     46611.3187795
   11  119      -928.0702980     46752.7427056
   11  120      -788.6058356     46892.2071680
   11  121      -651.1835983     47029.6294053
   11  122      -516.0074443     47164.8055593
   11  123      -383.5548675     47297.2581361
   11  124      -254.9394698     47425.8735337
   11  125      -133.1201508     47547.6928528
   11  126       -30.4163120     47650.3966916
   12    0    -47472.8132897       207.9997139
   12    1    -46581.5864453      1099.2265582
   12    2    -45706.2226465      1974.5903571
   12    3    -44846.3953122      2834.4176914
   12    4    -44001.7840738      3679.0289298
   12    5    -43172.0750668      4508.7379368
   12    6    -42356.9611436      5323.8518599
   12    7    -41556.1420170      6124.6709866
   12    8    -40769.3243415      6911.4886621
   12    9    -39996.2217435      7684.5912601
   12   10    -39236.5548050      8444.2581986
   12   11    -38490.0510102      9190.7619934
   12   12    -37756.4446596      9924.3683440
   12   13    -37035.4767583     10645.3362453
   12   14    -36326.8948828     11353.9181208
   12   15    -35630.4530312     12050.3599724
   12   16    -34945.9114607     12734.9015429
   12   17    -34273.0365155     13407.7764881
   12   18    -33611.6004485     14069.2125551
   12   19    -32961.3812389     14719.4317647
   12   20    -32322.1624079     15358.6505957
   12   21    -31693.7328350     15987.0801686
   12   22    -31075.8865749     16604.9264287
   12   23    -30468.4226782     17212.3903254
   12   24    -29871.1450146     17809.6679890
   12   25    -29283.8621018     18396.9509018
   12   26    -28706.3869385     18974.4260651
   12   27    -28138.5368436     19542.2761600
   12   28    -27580.1333008     20100.6797028
   12   29    -27031.0018092     20649.8111944
   12   30    -26490.9717405     21189.8412631
   12   31    -25959.8762019     21720.9368017
   12   32    -25437.5519053     22243.2610982
   12   33    -24923.8390426     22756.9739610
   12   34    -24418.5811666     23262.2318370
   12   35    -23921.6250780     23759.1879256
   12   36    -23432.8207182     24247.9922854
   12   37    -22952.0210665     24728.7919371
   12   38    -22479.0820439     25201.7309597
   12   39    -22013.8624202     25666.9505834
   12   40    -21556.2237273     26124.5892763
   12   41    -21106.0301760     26574.7828275
   12   42    -20663.1485776     27017.6644260
   12   43    -20227.4482689     27453.3647347
   12   44    -19798.8010419     27882.0119617
   12   45    -19377.0810763     28303.7319273
   12   46    -18962.1648757     28718.6481279
   12   47    -18553.9312071     29126.8817965
   12   48    -18152.2610429     29528.5519607
   12   49    -17757.0375064     29923.7754972
   12   50    -17368.1458195     30312.6671841
   12   51    -16985.4732527     30695.3397508
   12   52    -16608.9090781     31071.9039255
   12   53    -16238.3445234     31442.4684801
   12   54    -15873.6727297     31807.1402739
   12   55    -15514.7887090     32166.0242946
   12   56    -15161.5893055     32519.2236981
   12   57    -14813.9731575     32866.8398461
   12   58    -14471.8406607     33208.9723429
   12   59    -14135.0939338     33545.7190698
   12   60    -13803.6367849     33877.1762187
   12   61    -13477.3746790     34203.4383245
   12   62    -13156.2147077     34524.5982959
   12   63    -12840.0655584     34840.7474451
   12   64    -12528.8374867     35151.9755169
   12   65    -12222.4422876     35458.3707160
   12   66    -11920.7932694     35760.0197342
   12   67    -11623.8052275     36057.0077761
   12   68    -11331.3944193     36349.4185843
   12   69    -11043.4785404     36637.3344631
   12   70    -10759.9767006     36920.8363030
   12   71    -10480.8094014     37200.0036022
   12   72    -10205.8985138     37474.9144898
   12   73     -9935.1672571     37745.6457465
   12   74     -9668.5401778     38012.2728258
   12   75     -9405.9431295     38274.8698741
   12   76     -9147.3032534     38533.5097502
   12   77     -8892.5489588     38788.2640448
   12   78     -8641.6099047     39039.2030989
   12   79     -8394.4169817     39286.3960218
   12   80     -8150.9022944     39529.9107092
   12   81     -7910.9991437     39769.8138599
   12   82     -7674.6420107     40006.1709928
   12   83     -7441.7665400     40239.0464635
   12   84     -7212.3095238     40468.5034797
   12   85     -6986.2088865     40694.6041171
   12   86     -6763.4036693     40917.4093343
   12   87     -6543.8340161     41136.9789875
   12   88     -6327.4411587     41353.3718449
   12   89     -6114.1674030     41566.6456006
   12   90     -5903.9561161     41776.8568875
   12   91     -5696.7517126     41984.0612910
   12   92     -5492.4996427     42188.3133609
   12   93     -5291.1463801     42389.6666235
   12   94     -5092.6394107     42588.1735929
   12   95     -4896.9272217     42783.8857819
   12   96     -4703.9592922     42976.8537114
   12   97     -4513.6860835     43167.1269201
   12   98     -4326.0590316     43354.7539720
   12   99     -4141.0305404     43539.7824632
   12  100     -3958.5539761     43722.2590275
   12  101     -3778.5836641     43902.2293394
   12  102     -3601.0748879     44079.7381157
   12  103     -3425.9838906     44254.8291130
   12  104     -3253.2678811     44427.5451225
   12  105     -3082.8850443     44597.9279593
   12  106     -2914.7945583     44766.0184453
   12  107     -2748.9566201     44931.8563835
   12  108     -2585.3324834     45095.4805202
   12  109     -2423.8845125     45256.9284911
   12  110     -2264.5762603     45416.2367433
   12  111     -2107.3725789     45573.4404247
   12  112     -1952.2397815     45728.5732221
   12  113     -1799.1458796     45881.6671240
   12  114     -1648.0609418     46032.7520618
   12  115     -1498.9576522     46181.8553514
   12  116     -1351.8122173     46329.0007863
   12  117     -1206.6059233     46474.2070802
   12  118     -1063.3280165     46617.4849871
   12  119      -921.9815049     46758.8314986
   12  120      -782.5958635     46898.2171401
   12  121      -645.2563892     47035.5566144
   12  122      -510.1726565     47170.6403470
   12  123      -377.8351400     47302.9778636
   12  124      -249.3890855     47431.4239181
   12  125      -127.9057017     47552.9073019
   12  126       -26.3757336     47654.4372700
   13    0    -47438.2019271       242.6110764
   13    1    -46547.4934523      1133.3195513
   13    2    -45672.6399889      2008.1730147
   13    3    -44813.3150221      2867.4979815
   13    4    -43969.1982603      3711.6147433
   13    5    -43139.9759257      4540.8370779
   13    6    -42325.3409655      5355.4720381
   13    7    -41524.9931935      6155.8198101
   13    8    -40738.6393709      6942.1736326
   13    9    -39965.9932348      7714.8197688
   13   10    -39206.7754810      8474.0375226
   13   11    -38460.7137097      9220.0992939
   13   12    -37727.5423390      9953.2706646
   13   13    -37007.0024921     10673.8105115
   13   14    -36298.8418638     11381.9711398
   13   15    -35602.8145702     12077.9984334
   13   16    -34918.6809856     12762.1320180
   13   17    -34246.2075700     13434.6054336
   13   18    -33585.1666906     14095.6463130
   13   19    -32935.3364392     14745.4765644
   13   20    -32296.5004476     15384.3125560
   13   21    -31668.4477037     16012.3652999
   13   22    -31050.9723686     16629.8406349
   13   23    -30443.8735966     17236.9394069
   13   24    -29846.9553592     17833.8576444
   13   25    -29260.0262730     18420.7867306
   13   26    -28682.8994336     18997.9135699
   13   27    -28115.3922543     19565.4207493
   13   28    -27557.3263107     20123.4866929
   13   29    -27008.5271917     20672.2858119
   13   30    -26468.8243565     21211.9886471
   13   31    -25938.0509974     21742.7620062
   13   32    -25416.0439095     22264.7690940
   13   33    -24902.6433656     22778.1696380
   13   34    -24397.6929975     23283.1200061
   13   35    -23901.0396831     23779.7733205
   13   36    -23412.5334387     24268.2795649
   13   37    -22932.0273173     24748.7856863
   13   38    -22459.3773112     25221.4356924
   13   39    -21994.4422604     25686.3707432
   13   40    -21537.0837650     26143.7292386
   13   41    -21087.1661029     26593.6469007
   13   42    -20644.5561505     27036.2568531
   13   43    -20209.1233088     27471.6896948
   13   44    -19780.7394324     27900.0735712
   13   45    -19359.2787624     28321.5342412
   13   46    -18944.6178624     28736.1951412
   13   47    -18536.6355584     29144.1774452
   13   48    -18135.2128806     29545.6001230
   13   49    -17740.2330092     29940.5799944
   13   50    -17351.5812216     30329.2317820
   13   51    -16969.1448430     30711.6681606
   13   52    -16592.8131992     31087.9998043
   13   53    -16222.4775710     31458.3354326
   13   54    -15858.0311510     31822.7818526
   13   55    -15499.3690025     32181.4440011
   13   56    -15146.3880200     32534.4249835
   13   57    -14798.9868912     32881.8261124
   13   58    -14457.0660604     33223.7469432
   13   59    -14120.5276944     33560.2853092
   13   60    -13789.2756484     33891.5373552
   13   61    -13463.2154341     34217.5975695
   13   62    -13142.2541889     34538.5588147
   13   63    -12826.3006456     34854.5123580
   13   64    -12515.2651042     35165.5478993
   13   65    -12209.0594040     35471.7535996
   13   66    -11907.5968965     35773.2161071
   13   67    -11610.7924202     36070.0205834
   13   68    -11318.5622747     36362.2507289
   13   69    -11030.8241975     36649.9888061
   13   70    -10747.4973395     36933.3156641
   13   71    -10468.5022432     37212.3107604
   13   72    -10193.7608198     37487.0521838
   13   73     -9923.1963283     37757.6166753
   13   74     -9656.7333548     38024.0796488
   13   75     -9394.2977916     38286.5152119
   13   76     -9135.8168185     38544.9961851
   13   77     -8881.2188827     38799.5941208
   13   78     -8630.4336811     39050.3793225
   13   79     -8383.3921412     39297.4208624
   13   80     -8140.0264045     39540.7865991
   13   81     -7900.2698085     39780.5431951
   13   82     -7664.0568703     40016.7561333
   13   83     -7431.3232701     40249.4897335
   13   84     -7202.0058356     40478.8071680
   13   85     -6976.0425260     40704.7704776
   13   86     -6753.3724174     40927.4405862
   13   87     -6533.9356879     41146.8773157
   13   88     -6317.6736034     41363.1394002
   13   89     -6104.5285036     41576.2845000
   13   90     -5894.4437888     41786.3692148
   13   91     -5687.3639070     41993.4490965
   13   92     -5483.2343413     42197.5786623
   13   93     -5282.0015980     42398.8114056
   13   94     -5083.6131952     42597.1998084
   13   95     -4888.0176527     42792.7953509
   13   96     -4695.1644813     42985.6485222
   13   97     -4505.0041745     43175.8088291
   13   98     -4317.4881998     43363.3248038
   13   99     -4132.5689929     43548.2440107
   13  100     -3950.1999516     43730.6130519
   13  101     -3770.3354331     43910.4775705
   13  102     -3592.9307526     44087.8822510
   13  103     -3417.9421854     44262.8708182
   13  104     -3245.3269729     44435.4860306
   13  105     -3075.0433331     44605.7696705
   13  106     -2907.0504779     44773.7625257
   13  107     -2741.3086394     44939.5043642
   13  108     -2577.7791080     45103.0338956
   13  109     -2416.4242873     45264.3887163
   13  110     -2257.2077722     45423.6052314
   13  111     -2100.0944622     45580.7185414
   13  112     -1945.0507241     45735.7622794
   13  113     -1792.0446335     45888.7683701
   13  114     -1641.0463382     46039.7666654
   13  115     -1492.0286260     46188.7843775
   13  116     -1344.9678473     46335.8451563
   13  117     -1199.8455042     46480.9674994
   13  118     -1056.6511958     46624.1618077
   13  119      -915.3885723     46765.4244313
   13  120      -776.0884029     46904.7246007
   13  121      -638.8388060     47041.9741976
   13  122      -503.8557193     47176.9572842
   13  123      -371.6440762     47309.1689274
   13  124      -243.3845830     47437.4284206
   13  125      -122.2769188     47558.5360848
   13  126       -22.0803710     47658.7326326
   14    0    -47400.9457981       279.8672055
   14    1    -46510.7953924      1170.0176112
   14    2    -45636.4913445      2044.3216591
   14    3    -44777.7072109      2903.1057927
   14    4    -43934.1227833      3746.6902203
   14    5    -43105.4243774      4575.3886262
   14    6    -42291.3050425      5389.5079610
   14    7    -41491.4647018      6189.3483018
   14    8    -40705.6102313      6975.2027723
   14    9    -39933.4554874      7747.3575162
   14   10    -39174.7212888      8506.0917148
   14   11    -38429.1353608      9251.6776428
   14   12    -37696.4322481      9984.3807555
   14   13    -36976.3532014     10704.4598021
   14   14    -36268.6460432     11412.1669604
   14   15    -35573.0650166     12107.7479870
   14   16    -34889.3706219     12791.4423817
   14   17    -34217.3294443     13463.4835593
   14   18    -33556.7139741     14124.0990295
   14   19    -32907.3024243     14773.5105793
   14   20    -32268.8785461     15411.9344575
   14   21    -31641.2314441     16039.5815595
   14   22    -31024.1553939     16656.6576096
   14   23    -30417.4496619     17263.3633417
   14   24    -29820.9183287     17859.8946749
   14   25    -29234.3701181     18446.4428855
   14   26    -28657.6182297     19023.1947739
   14   27    -28090.4801786     19590.3328250
   14   28    -27532.7776394     20148.0353642
   14   29    -26984.3362978     20696.4767058
   14   30    -26444.9857070     21235.8272966
   14   31    -25914.5591514     21766.2538522
   14   32    -25392.8935152     22287.9194883
   14   33    -24879.8291587     22800.9838449
   14   34    -24375.2097987     23305.6032049
   14   35    -23878.8823961     23801.9306075
   14   36    -23390.6970481     24290.1159555
   14   37    -22910.5068867     24770.3061169
   14   38    -22438.1679814     25242.6450222
   14   39    -21973.5392475     25707.2737561
   14   40    -21516.4823589     26164.3306447
   14   41    -21066.8616652     26613.9513384
   14   42    -20624.5441134     27056.2688901
   14   43    -20189.3991735     27491.4138301
   14   44    -19761.2987673     27919.5142363
   14   45    -19340.1172020     28340.6958016
   14   46    -18925.7311062     28755.0818974
   14   47    -18518.0193691     29162.7936345
   14   48    -18116.8630834     29563.9499202
   14   49    -17722.1454900     29958.6675136
   14   50    -17333.7519266     30347.0610770
   14   51    -16951.5697772     30729.2432264
   14   52    -16575.4884254     31105.3245782
   14   53    -16205.3992088     31475.4137948
   14   54    -15841.1953760     31839.6176276
   14   55    -15482.7720453     32198.0409583
   14   56    -15130.0261653     32550.7868383
   14   57    -14782.8564768     32897.9565268
   14   58    -14441.1634767     33239.6495269
   14   59    -14104.8493833     33575.9636203
   14   60    -13773.8181028     33906.9949008
   14   61    -13447.9751970     34232.8378066
   14   62    -13127.2278526     34553.5851510
   14   63    -12811.4848513     34869.3281523
   14   64    -12500.6565410     35180.1564626
   14   65    -12194.6548084     35486.1581951
   14   66    -11893.3930520     35787.4199516
   14   67    -11596.7861562     36084.0268474
   14   68    -11304.7504664     36376.0625372
   14   69    -11017.2037649     36663.6092387
   14   70    -10734.0652472     36946.7477563
   14   71    -10455.2554996     37225.5575040
   14   72    -10180.6964768     37500.1165268
   14   73     -9910.3114807     37770.5015229
   14   74     -9644.0251395     38036.7878641
   14   75     -9381.7633878     38299.0496158
   14   76     -9123.4534464     38557.3595572
   14   77     -8869.0238037     38811.7891999
   14   78     -8618.4041969     39062.4088066
   14   79     -8371.5255940     39309.2874096
   14   80     -8128.3201758     39552.4928278
   14   81     -7888.7213190     39792.0916846
   14   82     -7652.6635797     40028.1494239
   14   83     -7420.0826766     40260.7303270
   14   84     -7190.9154752     40489.8975284
   14   85     -6965.0999726     40715.7130309
   14   86     -6742.5752823     40938.2377213
   14   87     -6523.2816192     41157.5313844
   14   88     -6307.1602859     41373.6527177
   14   89     -6094.1536584     41586.6593452
   14   90     -5884.2051732     41796.6078304
   14   91     -5677.2593137     42003.5536899
   14   92     -5473.2615986     42207.5514050
   14   93     -5272.1585694     42408.6544342
   14   94     -5073.8977791     42606.9152245
   14   95     -4878.4277820     42802.3852215
   14   96     -4685.6981237     42995.1148799
   14   97     -4495.6593318     43185.1536718
   14   98     -4308.2629081     43372.5500954
   14   99     -4123.4613224     43557.3516812
   14  100     -3941.2080067     43739.6049969
   14  101     -3761.4573522     43919.3556514
   14  102     -3584.1647084     44096.6482952
   14  103     -3409.2863854     44271.5266182
   14  104     -3236.7796594     44444.0333441
   14  105     -3066.6027841     44614.2102194
   14  106     -2898.7150080     44782.0979956
   14  107     -2733.0766010     44947.7364026
   14  108     -2569.6488932     45111.1641104
   14  109     -2408.3943302     45272.4186734
   14  110     -2249.2765530     45431.5364506
   14  111     -2092.2605117     45588.5524919
   14  112     -1937.3126316     45743.5003720
   14  113     -1784.4010574     45896.4119462
   14  114     -1633.4960234     46047.3169802
   14  115     -1484.5704299     46196.2425737
   14  116     -1337.6007845     46343.2122191
   14  117     -1192.5688253     46488.2441782
   14  118     -1049.4645395     46631.3484641
   14  119      -908.2922845     46772.5207190
   14  120      -769.0842616     46911.7287420
   14  121      -631.9317166     47048.8812870
   14  122      -497.0576445     47183.7553591
   14  123      -364.9830251     47315.8299785
   14  124      -236.9281937     47443.8848099
   14  125      -116.2396952     47564.5733083
   14  126       -17.5541232     47663.2588804
   15    0    -47361.0488194       319.7641842
   15    1    -46471.4961434      1209.3168601
   15    2    -45597.7805518      2083.0324518
   15    3    -44739.5756775      2941.2373261
   15    4    -43896.5614017      3784.2516019
   15    5    -43068.4241407      4612.3888629
   15    6    -42254.8570534      5425.9559501
   15    7    -41455.5601802      6225.2528234
   15    8    -40670.2405204      7010.5724832
   15    9    -39898.6120586      7782.2009450
   15   10    -39140.3957451      8540.4172585
   15   11    -38395.3194396      9285.4935640
   15   12    -37663.1178228     10017.6951808
   15   13    -36943.5322819     10737.2807216
   15   14    -36236.3107763     11444.5022272
   15   15    -35541.2076855     12139.6053181
   15   16    -34857.9836452     12822.8293584
   15   17    -34186.4053743     13494.4076293
   15   18    -33526.2454953     14154.5675082
   15   19    -32877.2823515     14803.5306521
   15   20    -32239.2998216     15441.5131819
   15   21    -31612.0871358     16068.7258678
   15   22    -30995.4386921     16685.3743114
   15   23    -30389.1538771     17291.6591265
   15   24    -29793.0368887     17887.7761149
   15   25    -29206.8965651     18473.9164384
   15   26    -28630.5462179     19050.2667857
   15   27    -28063.8034708     19617.0095328
   15   28    -27506.4901049     20174.3228987
   15   29    -26958.4319094     20722.3810942
   15   30    -26419.4585384     21261.3544652
   15   31    -25889.4033747     21791.4096289
   15   32    -25368.1033985     22312.7096051
   15   33    -24855.3990633     22825.4139402
   15   34    -24351.1341774     23329.6788262
   15   35    -23855.1557903     23825.6572133
   15   36    -23367.3140861     24313.4989175
   15   37    -22887.4622814     24793.3507221
   15   38    -22415.4565284     25265.3564751
   15   39    -21951.1558232     25729.6571804
   15   40    -21494.4219183     26186.3910853
   15   41    -21045.1192407     26635.6937628
   15   42    -20603.1148128     27077.6981908
   15   43    -20168.2781782     27512.5348254
   15   44    -19740.4813312     27940.3316723
   15   45    -19319.5986498     28361.2143538
   15   46    -18905.5068317     28775.3061719
   15   47    -18498.0848342     29182.7281694
   15   48    -18097.2138167     29583.5991869
   15   49    -17702.7770856     29978.0359180
   15   50    -17314.6600427     30366.1529609
   15   51    -16932.7501351     30748.0628685
   15   52    -16556.9368084     31123.8761952
   15   53    -16187.1114611     31493.7015425
   15   54    -15823.1674017     31857.6456019
   15   55    -15464.9998074     32215.8131962
   15   56    -15112.5056846     32568.3073190
   15   57    -14765.5838313     32915.2291723
   15   58    -14424.1348005     33256.6782031
   15   59    -14088.0608658     33592.7521378
   15   60    -13757.2659879     33923.5470157
   15   61    -13431.6557823     34249.1572213
   15   62    -13111.1374886     34569.6755150
   15   63    -12795.6199407     34885.1930629
   15   64    -12485.0135380     35195.7994656
   15   65    -12179.2302180     35501.5827856
   15   66    -11878.1834291     35802.6295744
   15   67    -11581.7881054     36099.0248982
   15   68    -11289.9606411     36390.8523625
   15   69    -11002.6188666     36678.1941370
   15   70    -10719.6820251     36961.1309785
   15   71    -10441.0707498     37239.7422538
   15   72    -10166.7070420     37514.1059616
   15   73     -9896.5142494     37784.2987542
   15   74     -9630.4170457     38050.3959578
   15   75     -9368.3414103     38312.4715933
   15   76     -9110.2146084     38570.5983952
   15   77     -8855.9651724     38824.8478312
   15   78     -8605.5228826     39075.2901209
   15   79     -8358.8187501     39321.9942535
   15   80     -8115.7849981     39565.0280054
   15   81     -7876.3550456     39804.4579580
   15   82     -7640.4634899     40040.3495137
   15   83     -7408.0460911     40272.7669125
   15   84     -7179.0397555     40501.7732481
   15   85     -6953.3825205     40727.4304831
   15   86     -6731.0135395     40949.7994641
   15   87     -6511.8730672     41168.9399364
   15   88     -6295.9024453     41384.9105582
   15   89     -6083.0440890     41597.7689146
   15   90     -5873.2414730     41807.5715306
   15   91     -5666.4391192     42014.3738844
   15   92     -5462.5825842     42218.2304194
   15   93     -5261.6184470     42419.1945566
   15   94     -5063.4942983     42617.3187053
   15   95     -4868.1587294     42812.6542742
   15   96     -4675.5613229     43005.2516807
   15   97     -4485.6526430     43195.1603606
   15   98     -4298.3842285     43382.4287750
   15   99     -4113.7085856     43567.1044180
   15  100     -3931.5791827     43749.2338209
   15  101     -3751.9504477     43928.8625559
   15  102     -3574.7777671     44106.0352365
   15  103     -3400.0174878     44280.7955158
   15  104     -3227.6269236     44453.1860800
   15  105     -3057.5643664     44623.2486371
   15  106     -2889.7891040     44791.0238996
   15  107     -2724.2614469     44956.5515567
   15  108     -2560.9427677     45119.8702359
   15  109     -2399.7955574     45281.0174462
   15  110     -2240.7835062     45440.0294974
   15  111     -2083.8716190     45596.9413846
   15  112     -1929.0263839     45751.7866197
   15  113     -1776.2160207     45904.5969829
   15  114     -1625.4108564     46055.4021472
   15  115     -1476.5839140     46204.2290896
   15  116     -1329.7118716     46351.1011319
   15  117     -1184.7767248     46496.0362788
   15  118     -1041.7688849     46639.0441187
   15  119      -900.6934872     46780.1195164
   15  120      -761.5843120     46919.2286916
   15  121      -624.5360616     47056.2769420
   15  122      -489.7795352     47191.0334684
   15  123      -357.8534717     47322.9595319
   15  124      -230.0224140     47450.7905896
   15  125      -109.8008735     47571.0121301
   15  126       -12.8246957     47667.9883079
   16    0    -47318.5151860       362.2978176
   16    1    -46429.5998586      1251.2131450
   16    2    -45556.5117217      2124.3012819
   16    3    -44698.9244903      2981.8885133
   16    4    -43856.5181413      3824.2948622
   16    5    -43028.9791984      4651.8338052
   16    6    -42216.0009377      5464.8120658
   16    7    -41417.2835248      6263.5294787
   16    8    -40632.5340911      7048.2789125
   16    9    -39861.4667577      7819.3462459
   16   10    -39103.8026160      8577.0103876
   16   11    -38359.2696689      9321.5433347
   16   12    -37627.6027423     10053.2102612
   16   13    -36908.5433697     10772.2696339
   16   14    -36201.8396563     11478.9733473
   16   15    -35507.2461272     12173.5668764
   16   16    -34824.5235628     12856.2894408
   16   17    -34153.4388249     13527.3741787
   16   18    -33493.7646772     14187.0483264
   16   19    -32845.2796016     14835.5334020
   16   20    -32207.7676135     15473.0453901
   16   21    -31581.0180765     16099.7949271
   16   22    -30964.8255200     16715.9874836
   16   23    -30358.9894583     17321.8235453
   16   24    -29763.3142148     17917.4987887
   16   25    -29177.6087498     18503.2042538
   16   26    -28601.6864940     19079.1265096
   16   27    -28035.3651875     19645.4478160
   16   28    -27478.4667248     20202.3462787
   16   29    -26930.8170055     20749.9959981
   16   30    -26392.2457915     21288.5672121
   16   31    -25862.5865704     21818.2264332
   16   32    -25341.6764248     22339.1365788
   16   33    -24829.3559080     22851.4570956
   16   34    -24325.4689253     23355.3440782
   16   35    -23829.8626213     23850.9503823
   16   36    -23342.3872725     24338.4257311
   16   37    -22862.8961858     24817.9168178
   16   38    -22391.2456015     25289.5674021
   16   39    -21927.2946017     25753.5184018
   16   40    -21470.9050235     26209.9079801
   16   41    -21021.9413756     26658.8716279
   16   42    -20580.2707612     27100.5422424
   16   43    -20145.7628025     27535.0502011
   16   44    -19718.2895709     27962.5234327
   16   45    -19297.7255197     28383.0874839
   16   46    -18883.9474208     28796.8655828
   16   47    -18476.8343040     29203.9786996
   16   48    -18076.2673996     29604.5456040
   16   49    -17682.1300839     29998.6829196
   16   50    -17294.3078272     30386.5051764
   16   51    -16912.6881439     30768.1248597
   16   52    -16537.1605455     31143.6524581
   16   53    -16167.6164956     31513.1965080
   16   54    -15803.9493665     31876.8636371
   16   55    -15446.0543982     32234.7586054
   16   56    -15093.8286589     32586.9843447
   16   57    -14747.1710074     32933.6419962
   16   58    -14405.9820566     33274.8309469
   16   59    -14070.1641392     33610.6488644
   16   60    -13739.6212737     33941.1917299
   16   61    -13414.2591331     34266.5538705
   16   62    -13093.9850134     34586.8279902
   16   63    -12778.7078040     34902.1051996
   16   64    -12468.3379594     35212.4750442
   16   65    -12162.7874711     35518.0255325
   16   66    -11861.9698411     35818.8431625
   16   67    -11565.8000560     36115.0129476
   16   68    -11274.1945621     36406.6184414
   16   69    -10987.0712414     36693.7417622
   16   70    -10704.3493877     36976.4636159
   16   71    -10425.9496845     37254.8633191
   16   72    -10151.7941824     37529.0188212
   16   73     -9881.8062783     37799.0067253
   16   74     -9615.9106942     38064.9023094
   16   75     -9354.0334573     38326.7795462
   16   76     -9096.1018803     38584.7111233
   16   77     -8842.0445421     38838.7684615
   16   78     -8591.7912696     39089.0217340
   16   79     -8345.2731193     39335.5398843
   16   80     -8102.4223601     39578.3906435
   16   81     -7863.1724554     39817.6405482
   16   82     -7627.4580473     40053.3549563
   16   83     -7395.2149394     40285.5980641
   16   84     -7166.3800818     40514.4329218
   16   85     -6940.8915548     40739.9214487
   16   86     -6718.6885546     40962.1244490
   16   87     -6499.7113780     41181.1016256
   16   88     -6283.9014086     41396.9115950
   16   89     -6071.2011030     41609.6119006
   16   90     -5861.5539772     41819.2590264
   16   91     -5654.9045939     42025.9084097
   16   92     -5451.1985501     42229.6144535
   16   93     -5250.3824650     42430.4305386
   16   94     -5052.4039692     42628.4090344
   16   95     -4857.2116937     42823.6013099
   16   96     -4664.7552603     43016.0577433
   16   97     -4474.9852728     43205.8277308
   16   98     -4287.8533088     43392.9596948
   16   99     -4103.3119135     43577.5010901
   16  100     -3921.3145945     43759.4984091
   16  101     -3741.8158187     43938.9971848
   16  102     -3564.7710118     44116.0419918
   16  103     -3390.1365602     44290.6764434
   16  104     -3217.8698179     44462.9431857
   16  105     -3047.9291176     44632.8838860
   16  106     -2880.2737888     44800.5392148
   16  107     -2714.8641856     44965.9488180
   16  108     -2551.6617260     45129.1512776
   16  109     -2390.6289497     45290.1840539
   16  110     -2231.7295994     45449.0834042
   16  111     -2074.9287389     45605.8842647
   16  112     -1920.1929237     45760.6200799
   16  113     -1767.4904540     45913.3225495
   16  114     -1616.7917575     46064.0212461
   16  115     -1468.0699888     46212.7430148
   16  116     -1321.3020114     46359.5109922
   16  117     -1176.4701001     46504.3429035
   16  118     -1033.5651296     46647.2478740
   16  119      -892.5930875     46788.2199161
   16  120      -753.5894915     46927.2235121
   16  121      -616.6528556     47064.1601480
   16  122      -482.0225896     47198.7904140
   16  123      -350.2570454     47330.5559582
   16  124      -222.6700344     47458.1429692
   16  125      -102.9684151     47577.8445885
   16  126        -7.9245044     47672.8884991
   17    0    -47273.3493707       407.4636329
   17    1    -46385.1109660      1295.7020376
   17    2    -45512.6892373      2168.1237663
   17    3    -44655.7579871      3025.0550165
   17    4    -43813.9972942      3866.8157094
   17    5    -42987.0937966      4693.7192069
   17    6    -42174.7408955      5506.0721081
   17    7    -41376.6388897      6304.1741139
   17    8    -40592.4950508      7088.3179527
   17    9    -39822.0236461      7858.7893575
   17   10    -39064.9459163      8615.8670873
   17   11    -38320.9900173      9359.8229863
   17   12    -37589.8909292     10090.9220744
   17   13    -36871.3903410     10809.4226626
   17   14    -36165.2365134     11515.5764902
   17   15    -35471.1841264     12209.6288772
   17   16    -34788.9941139     12891.8188896
   17   17    -34118.4334901     13562.3795135
   17   18    -33459.2751685     14221.5378351
   17   19    -32811.2977787     14869.5152248
   17   20    -32174.2854812     15506.5275224
   17   21    -31548.0277819     16132.7852217
   17   22    -30932.3193492     16748.4936544
   17   23    -30326.9598340     17353.8531696
   17   24    -29731.7536924     17949.0593112
   17   25    -29146.5100147     18534.3029889
   17   26    -28571.0423584     19109.7706452
   17   27    -28005.1685872     19675.6444164
   17   28    -27448.7107160     20232.1022876
   17   29    -26901.4947619     20779.3182417
   17   30    -26363.3506013     21317.4624023
   17   31    -25834.1118332     21846.7011704
   17   32    -25313.6156490     22367.1973545
   17   33    -24801.7027081     22879.1102955
   17   34    -24298.2170188     23382.5959848
   17   35    -23803.0058267     23877.8071769
   17   36    -23315.9195066     24364.8934970
   17   37    -22836.8114612     24844.0015424
   17   38    -22365.5380245     25315.2749790
   17   39    -21901.9583703     25778.8546333
   17   40    -21445.9344247     26234.8785789
   17   41    -20997.3307842     26683.4822194
   17   42    -20556.0146370     27124.7983665
   17   43    -20121.8556893     27558.9573142
   17   44    -19694.7260943     27986.0869093
   17   45    -19274.5003853     28406.3126182
   17   46    -18861.0554130     28819.7575906
   17   47    -18454.2702839     29226.5427197
   17   48    -18054.0263042     29626.7866994
   17   49    -17660.2069241     30020.6060795
   17   50    -17272.6976866     30408.1153170
   17   51    -16891.3861776     30789.4268260
   17   52    -16516.1619789     31164.6510247
   17   53    -16146.9166230     31533.8963806
   17   54    -15783.5435499     31897.2694537
   17   55    -15425.9380665     32254.8749371
   17   56    -15073.9973065     32606.8156971
   17   57    -14727.6201934     32953.1928102
   17   58    -14386.7074036     33294.1056000
   17   59    -14051.1613324     33629.6516712
   17   60    -13720.8860602     33959.9269433
   17   61    -13395.7873207     34285.0256829
   17   62    -13075.7724698     34605.0405338
   17   63    -12760.7504561     34920.0625474
   17   64    -12450.6317924     35230.1812112
   17   65    -12145.3285277     35535.4844759
   17   66    -11844.7542206     35836.0587830
   17   67    -11548.8239139     36131.9890897
   17   68    -11257.4541091     36423.3588944
   17   69    -10970.5627428     36710.2502607
   17   70    -10688.0691629     36992.7438407
   17   71    -10409.8941058     37270.9188978
   17   72    -10135.9596751     37544.8533285
   17   73     -9866.1893195     37814.6236840
   17   74     -9600.5078126     38080.3051910
   17   75     -9338.8412322     38341.9717714
   17   76     -9081.1169413     38599.6960623
   17   77     -8827.2635686     38853.5494350
   17   78     -8577.2109901     39103.6020135
   17   79     -8330.8903109     39349.9226927
   17   80     -8088.2338480     39592.5791556
   17   81     -7849.1751125     39831.6378911
   17   82     -7613.6487935     40067.1642101
   17   83     -7381.5907414     40299.2222622
   17   84     -7152.9379523     40527.8750512
   17   85     -6927.6285525     40753.1844511
   17   86     -6705.6017832     40975.2112204
   17   87     -6486.7979862     41194.0150174
   17   88     -6271.1585897     41409.6544139
   17   89     -6058.6260943     41622.1869093
   17   90     -5849.1440597     41831.6689439
   17   91     -5642.6570919     42038.1559117
   17   92     -5439.1108309     42241.7021727
   17   93     -5238.4519387     42442.3610649
   17   94     -5040.6280882     42640.1849154
   17   95     -4845.5879525     42835.2250511
   17   96     -4653.2811954     43027.5318082
   17   97     -4463.6584622     43217.1545414
   17   98     -4276.6713721     43404.1416314
   17   99     -4092.2725119     43588.5404917
   17  100     -3910.4154305     43770.3975730
   17  101     -3731.0546364     43949.7583671
   17  102     -3554.1455969     44126.6674067
   17  103     -3379.6447406     44301.1682630
   17  104     -3207.5094640     44473.3035396
   17  105     -3037.6981433     44643.1148603
   17  106     -2870.1701525     44810.6428511
   17  107     -2704.8858920     44975.9271116
   17  108     -2541.8068282     45139.0061754
   17  109     -2380.8955525     45299.9174511
   17  110     -2222.1158640     45458.6971396
   17  111     -2065.4328890     45615.3801146
   17  112     -1910.8132555     45769.9997481
   17  113     -1758.2253498     45922.5876538
   17  114     -1607.6397073     46073.1732963
   17  115     -1459.0296251     46221.7833785
   17  116     -1312.3721662     46368.4408374
   17  117     -1167.6499087     46513.1630949
   17  118     -1024.8542314     46655.9587722
   17  119      -883.9920544     46796.8209492
   17  120      -745.1008036     46935.7122000
   17  121      -608.2831894     47072.5298142
   17  122      -473.7881052     47207.0248984
   17  123      -342.1955308     47338.6174728
   17  124      -214.8741730     47465.9388305
   17  125       -95.7516104     47585.0613932
   17  126        -2.8922958     47677.9207078
   18    0    -47225.5561237       455.2568799
   18    1    -46338.0341683      1342.7788353
   18    2    -45466.3177535      2214.4952501
   18    3    -44610.0807744      3070.7322292
   18    4    -43769.0034183      3911.8095853
   18    5    -42942.7724446      4738.0405589
   18    6    -42131.0813870      5549.7316166
   18    7    -41333.6306858      6347.1823178
   18    8    -40550.1277617      7130.6852419
   18    9    -39780.2870363      7900.5259673
   18   10    -39023.8299095      8656.9830941
   18   11    -38280.4846989      9400.3283047
   18   12    -37549.9865486     10130.8264550
   18   13    -36832.0773121     10848.7356915
   18   14    -36126.5054151     11554.3075885
   18   15    -35433.0257017     12247.7873018
   18   16    -34751.3992690     12929.4137346
   18   17    -34081.3932921     13599.4197115
   18   18    -33422.7808436     14258.0321599
   18   19    -32775.3407098     14905.4722938
   18   20    -32138.8572046     15541.9557990
   18   21    -31513.1199847     16167.6930188
   18   22    -30897.9238663     16782.8891373
   18   23    -30293.0686442     17387.7443593
   18   24    -29698.3589158     17982.4540878
   18   25    -29113.6039089     18567.2090947
   18   26    -28538.6173152     19142.1956883
   18   27    -27973.2171295     19707.5958741
   18   28    -27417.2254941     20263.5875095
   18   29    -26870.4685505     20810.3444531
   18   30    -26332.7762964     21348.0367071
   18   31    -25803.9824490     21876.8305546
   18   32    -25283.9243147     22396.8886888
   18   33    -24772.4426651     22908.3703385
   18   34    -24269.3816180     23411.4313856
   18   35    -23774.5885256     23906.2244780
   18   36    -23287.9138668     24392.8991368
   18   37    -22809.2111459     24871.6018577
   18   38    -22338.3367962     25342.4762074
   18   39    -21875.1500881     25805.6629155
   18   40    -21419.5130425     26261.2999611
   18   41    -20971.2903483     26709.5226553
   18   42    -20530.3492843     27150.4637193
   18   43    -20096.5596452     27584.2533584
   18   44    -19669.7936706     28011.0193329
   18   45    -19249.9259792     28430.8870244
   18   46    -18836.8335043     28843.9794993
   18   47    -18430.3954344     29250.4175692
   18   48    -18030.4931553     29650.3198483
   18   49    -17637.0101958     30043.8028078
   18   50    -17249.8321759     30430.9808277
   18   51    -16868.8467571     30811.9662465
   18   52    -16493.9435955     31186.8694081
   18   53    -16125.0142966     31555.7987070
   18   54    -15761.9523723     31918.8606313
   18   55    -15404.6531998     32276.1598037
   18   56    -15053.0139827     32627.7990209
   18   57    -14706.9337125     32973.8792911
   18   58    -14366.3131331     33314.4998705
   18   59    -14031.0547061     33649.7582975
   18   60    -13701.0625772     33979.7504264
   18   61    -13376.2425443     34304.5704593
   18   62    -13056.5020270     34624.3109766
   18   63    -12741.7500364     34939.0629672
   18   64    -12431.8971469     35248.9158567
   18   65    -12126.8554684     35553.9575352
   18   66    -11826.5386197     35854.2743839
   18   67    -11530.8617028     36149.9513008
   18   68    -11239.7412778     36441.0717258
   18   69    -10953.0953389     36727.7176647
   18   70    -10670.8432911     37009.9697125
   18   71    -10392.9059274     37287.9070762
   18   72    -10119.2054069     37561.6075966
   18   73     -9849.6652336     37831.1477700
   18   74     -9584.2102351     38096.6027684
   18   75     -9322.7665435     38358.0464601
   18   76     -9065.2615746     38615.5514290
   18   77     -8811.6240098     38869.1889938
   18   78     -8561.7837772     39119.0292264
   18   79     -8315.6720334     39365.1409701
   18   80     -8073.2211462     39607.5918573
   18   81     -7834.3646773     39846.4483263
   18   82     -7599.0373654     40081.7756382
   18   83     -7367.1751105     40313.6378931
   18   84     -7138.7149575     40542.0980461
   18   85     -6913.5950811     40767.2179225
   18   86     -6691.7547705     40989.0582331
   18   87     -6473.1344151     41207.6785885
   18   88     -6257.6754901     41423.1375135
   18   89     -6045.3205427     41635.4924609
   18   90     -5836.0131789     41844.7998246
   18   91     -5629.6980507     42051.1149528
   18   92     -5426.3208436     42254.4921600
   18   93     -5225.8282646     42454.9847390
   18   94     -5028.1680316     42652.6449720
   18   95     -4833.2888624     42847.5241412
   18   96     -4641.1404649     43039.6725387
   18   97     -4451.6735288     43229.1394748
   18   98     -4264.8397172     43415.9732863
   18   99     -4080.5916608     43600.2213428
   18  100     -3898.8829523     43781.9300513
   18  101     -3719.6681442     43961.1448594
   18  102     -3542.9027481     44137.9102555
   18  103     -3368.5432370     44312.2697665
   18  104     -3196.5470528     44484.2659508
   18  105     -3026.8726175     44653.9403861
   18  106     -2859.4793526     44821.3336510
   18  107     -2694.3277072     44986.4852964
   18  108     -2531.3791994     45149.4338041
   18  109     -2370.5964756     45310.2165280
   18  110     -2211.9433946     45468.8696090
   18  111     -2055.3851497     45625.4278539
   18  112     -1900.8884457     45779.9245578
   18  113     -1748.4217613     45932.3912423
   18  114     -1597.9557473     46082.8572562
   18  115     -1449.4638536     46231.3491500
   18  116     -1302.9233584     46377.8896452
   18  117     -1158.3171676     46522.4958360
   18  118     -1015.6372083     46665.1757953
   18  119      -874.8914188     46805.9215848
   18  120      -736.1193186     46944.6936850
   18  121      -599.4282316     47081.3847720
   18  122      -465.0774834     47215.7355202
   18  123      -333.6708791     47347.1421245
   18  124      -206.6383165     47474.1746871
   18  125       -88.1613414     47592.6516622
   19    0    -47175.1404725       505.6725311
   19    1    -46288.3744426      1392.4385610
   19    2    -45417.4021965      2263.4108071
   19    3    -44561.8977274      3118.9152762
   19    4    -43721.5413373      3959.2716663
   19    5    -42896.0199143      4784.7930893
   19    6    -42085.0271321      5595.7858715
   19    7    -41288.2635811      6392.5494224
   19    8    -40505.4368394      7175.3761642
   19    9    -39736.2614920      7944.5515115
   19   10    -38980.4591070      8700.3538966
   19   11    -38237.7581731      9443.0548304
   19   12    -37507.8940077     10172.9189959
   19   13    -36790.6086385     10890.2043651
   19   14    -36085.6506652     11595.1623383
   19   15    -35392.7751058     12288.0378978
   19   16    -34711.7432293     12969.0697743
   19   17    -34042.3223812     13638.4906224
   19   18    -33384.2858023     14296.5272012
   19   19    -32737.4124441     14943.4005594
   19   20    -32101.4867830     15579.3262206
   19   21    -31476.2986349     16204.5143686
   19   22    -30861.6429718     16819.1700318
   19   23    -30257.3197410     17423.4932626
   19   24    -29663.1336886     18017.6793149
   19   25    -29078.8941880     18601.9188156
   19   26    -28504.4150725     19176.3979311
   19   27    -27939.5144752     19741.2985284
   19   28    -27384.0146732     20296.7983304
   19   29    -26837.7419393     20843.0710643
   19   30    -26300.5263992     21380.2866044
   19   31    -25772.2018947     21908.6111089
   19   32    -25252.6058539     22428.2071496
   19   33    -24741.5791667     22939.2338368
   19   34    -24238.9660666     23441.8469369
   19   35    -23744.6140183     23936.1989853
   19   36    -23258.3736105     24422.4393931
   19   37    -22780.0984549     24900.7145487
   19   38    -22309.6450893     25371.1679143
   19   39    -21846.8728863     25833.9401172
   19   40    -21391.6439669     26289.1690367
   19   41    -20943.8231174     26736.9898862
   19   42    -20503.2777123     27177.5352913
   19   43    -20069.8776395     27610.9353641
   19   44    -19643.4952302     28037.3177734
   19   45    -19224.0051926     28456.8078110
   19   46    -18811.2845478     28869.5284558
   19   47    -18405.2125703     29275.6004333
   19   48    -18005.6707302     29675.1422734
   19   49    -17612.5426393     30068.2703643
   19   50    -17225.7139987     30455.0990049
   19   51    -16845.0725497     30835.7404539
   19   52    -16470.5080268     31210.3049768
   19   53    -16101.9121125     31578.9008911
   19   54    -15739.1783945     31941.6346091
   19   55    -15382.2023247     32298.6106789
   19   56    -15030.8811795     32649.9318240
   19   57    -14685.1140230     32995.6989806
   19   58    -14344.8016700     33336.0113336
   19   59    -14009.8466520     33670.9663516
   19   60    -13680.1531837     34000.6598199
   19   61    -13355.6271309     34325.1858727
   19   62    -13036.1759800     34644.6370236
   19   63    -12721.7088083     34959.1041952
   19   64    -12412.1362553     35268.6767483
   19   65    -12107.3704950     35573.4425086
   19   66    -11807.3252097     35873.4877939
   19   67    -11511.9155639     36168.8974397
   19   68    -11221.0581794     36459.7548242
   19   69    -10934.6711116     36746.1418920
   19   70    -10652.6738255     37028.1391781
   19   71    -10374.9871737     37305.8258299
   19   72    -10101.5333741     37579.2796295
   19   73     -9832.2359886     37848.5770150
   19   74     -9567.0199025     38113.7931011
   19   75     -9305.8113044     38375.0016992
   19   76     -9048.5376665     38632.2753371
   19   77     -8795.1277256     38885.6852780
   19   78     -8545.5114646     39135.3015390
   19   79     -8299.6200945     39381.1929091
   19   80     -8057.3860368     39623.4269668
   19   81     -7818.7429063     39862.0700973
   19   82     -7583.6254946     40097.1875090
   19   83     -7351.9697537     40328.8432499
   19   84     -7123.7127800     40557.1002236
   19   85     -6898.7927993     40782.0202043
   19   86     -6677.1491515     41003.6638521
   19   87     -6458.7222761     41222.0907275
   19   88     -6243.4536980     41437.3593056
   19   89     -6031.2860137     41649.5269899
   19   90     -5822.1628779     41858.6501257
   19   91     -5616.0289911     42064.7840125
   19   92     -5412.8300868     42267.9829168
   19   93     -5212.5129199     42468.3000837
   19   94     -5015.0252554     42665.7877482
   19   95     -4820.3158582     42860.4971454
   19   96     -4628.3344832     43052.4785203
   19   97     -4439.0318666     43241.7811370
   19   98     -4252.3597178     43428.4532857
   19   99     -4068.2707140     43612.5422896
   19  100     -3886.7184942     43794.0945094
   19  101     -3707.6576574     43973.1553462
   19  102     -3531.0437617     44149.7692419
   19  103     -3356.8333275     44323.9796761
   19  104     -3184.9838440     44495.8291596
   19  105     -3015.4537821     44665.3592215
   19  106     -2848.2026132     44832.6103904
   19  107     -2683.1908383     44997.6221653
   19  108     -2520.3800301     45160.4329734
   19  109     -2359.7328931     45321.0801105
   19  110     -2201.2133496     45479.5996540
   19  111     -2044.7866639     45636.0263397
   19  112     -1890.4196228     45790.3933808
   19  113     -1738.0808032     45942.7322004
   19  114     -1587.7409795     46093.0720241
   19  115     -1439.3737650     46241.4392385
   19  116     -1292.9566698     46387.8563337
   19  117     -1148.4729538     46532.3400498
   19  118     -1005.9151388     46674.8978648
   19  119      -865.2922745     46815.5207291
   19  120      -726.6461747     46954.1668289
   19  121      -590.0892313     47090.7237722
   19  122      -455.8922354     47224.9207682
   19  123      -324.6852223     47356.1277813
   19  124      -197.9663689     47482.8466347
   19  125       -80.2104068     47600.6025967
   20    0    -47122.1077210       558.7052826
   20    1    -46236.1370397      1444.6759639
   20    2    -45365.9477633      2314.8652403
   20    3    -44511.2139890      3169.5990145
   20    4    -43671.6161399      4009.1968637
   20    5    -42846.8412397      4833.9717639
   20    6    -42036.5831103      5644.2298933
   20    7    -41240.5425000      6440.2705036
   20    8    -40458.4271531      7222.3858505
   20    9    -39689.9518274      7990.8611762
   20   10    -38934.8382679      8745.9747357
   20   11    -38192.8151441      9487.9978595
   20   12    -37463.6179559     10217.1950477
   20   13    -36746.9889145     10933.8240891
   20   14    -36042.6768037     11638.1361999
   20   15    -35350.4368240     12330.3761796
   20   16    -34670.0304261     13010.7825774
   20   17    -34001.2251352     13679.5878684
   20   18    -33343.7943689     14337.0186346
   20   19    -32697.5172531     14983.2957505
   20   20    -32062.1784351     15618.6345685
   20   21    -31437.5678987     16243.2451048
   20   22    -30823.4807801     16857.3322235
   20   23    -30219.7171870     17461.0958166
   20   24    -29626.0820226     18054.7309810
   20   25    -29042.3848131     18638.4281905
   20   26    -28468.4395412     19212.3734624
   20   27    -27904.0644856     19776.7485180
   20   28    -27349.0820654     20331.7309382
   20   29    -26803.3186916     20877.4943120
   20   30    -26266.6046246     21414.2083790
   20   31    -25738.7738376     21942.0391659
   20   32    -25219.6638867     22461.1491169
   20   33    -24709.1157863     22971.6972173
   20   34    -24206.9738917     23473.8391119
   20   35    -23713.0857859     23967.7272177
   20   36    -23227.3021736     24453.5108300
   20   37    -22749.4767791     24931.3362245
   20   38    -22279.4662504     25401.3467532
   20   39    -21817.1300678     25863.6829357
   20   40    -21362.3304573     26318.4825463
   20   41    -20914.9323081     26765.8806955
   20   42    -20474.8030950     27206.0099086
   20   43    -20041.8128044     27639.0001992
   20   44    -19615.8338637     28064.9791399
   20   45    -19196.7410752     28484.0719284
   20   46    -18784.4115525     28896.4014511
   20   47    -18378.7246606     29302.0883430
   20   48    -17979.5619585     29701.2510451
   20   49    -17586.8071449     30094.0058587
   20   50    -17200.3460065     30480.4669971
   20   51    -16820.0663687     30860.7466349
   20   52    -16445.8580482     31234.9549554
   20   53    -16077.6128088     31603.2001947
   20   54    -15715.2243179     31965.5886857
   20   55    -15358.5881056     32322.2248980
   20   56    -15007.6015257     32673.2114779
   20   57    -14662.1637179     33018.6492857
   20   58    -14322.1755720     33358.6374316
   20   59    -13987.5396930     33693.2733106
   20   60    -13658.1603681     34022.6526355
   20   61    -13333.9435347     34346.8694689
   20   62    -13014.7967495     34666.0162541
   20   63    -12700.6291593     34980.1838443
   20   64    -12391.3514721     35289.4615315
   20   65    -12086.8759296     35593.9370740
   20   66    -11787.1162806     35893.6967230
   20   67    -11491.9877555     36188.8252481
   20   68    -11201.4070412     36479.4059624
   20   69    -10915.2922570     36765.5207466
   20   70    -10633.5629315     37047.2500720
   20   71    -10356.1399799     37324.6730237
   20   72    -10082.9456819     37597.8673217
   20   73     -9813.9036605     37866.9093431
   20   74     -9548.9388615     38131.8741421
   20   75     -9287.9775331     38392.8354705
   20   76     -9030.9472067     38649.8657969
   20   77     -8777.7766773     38903.0363262
   20   78     -8528.3959859     39152.4170177
   20   79     -8282.7364004     39398.0766032
   20   80     -8040.7303989     39640.0826047
   20   81     -7802.3116523     39878.5013513
   20   82     -7567.4150074     40113.3979962
   20   83     -7335.9764711     40344.8365325
   20   84     -7107.9331942     40572.8798094
   20   85     -6883.2234562     40797.5895474
   20   86     -6661.7866502     41019.0263534
   20   87     -6443.5632686     41237.2497350
   20   88     -6228.4948884     41452.3181152
   20   89     -6016.5241581     41664.2888455
   20   90     -5807.5947838     41873.2182198
   20   91     -5601.6515169     42079.1614867
   20   92     -5398.6401414     42282.1728622
   20   93     -5198.5074624     42482.3055412
   20   94     -5001.2012949     42679.6117086
   20   95     -4806.6704533     42874.1425502
   20   96     -4614.8647418     43065.9482618
   20   97     -4425.7349454     43255.0780582
   20   98     -4239.2328227     43441.5801809
   20   99     -4055.3110995     43625.5019041
   20  100     -3873.9234637     43806.8895399
   20  101     -3695.0245631     43985.7884405
   20  102     -3518.5700051     44162.2429985
   20  103     -3344.5163595     44336.2966441
   20  104     -3172.8211660     44507.9918376
   20  105     -3003.4429466     44677.3700570
   20  106     -2836.3412254     44844.4717781
   20  107     -2671.4765584     45009.3364452
   20  108     -2508.8105756     45172.0024280
   20  109     -2348.3060431     45332.5069605
   20  110     -2189.9269504     45490.8860532
   20  111     -2033.6386370     45647.1743666
   20  112     -1879.4079767     45801.4050269
   20  113     -1727.2036509     45953.6093526
   20  114     -1576.9965659     46103.8164376
   20  115     -1428.7605101     46252.0524934
   20  116     -1282.4732421     46398.3397615
   20  117     -1138.1184037     46542.6945999
   20  118      -995.6891618     46685.1238417
   20  119      -855.1957780     46825.6172256
   20  120      -716.6825790     46964.1304246
   20  121      -580.2675209     47100.5454827
   20  122      -446.2339885     47234.5790151
   20  123      -315.2408890     47365.5721146
   20  124      -188.8627122     47491.9502914
   20  125       -71.9139296     47608.8990740
   21    0    -47066.4634495       614.3495541
   21    1    -46181.3274838      1499.4855198
   21    2    -45311.9599218      2368.8530818
   21    3    -44458.0349701      3222.7780335
   21    4    -43619.2331795      4061.5798241
   21    5    -42795.2417167      4885.5712869
   21    6    -41985.7545594      5695.0584442
   21    7    -41190.4726225      6490.3403811
   21    8    -40409.1038251      7271.7091785
   21    9    -39641.3631065      8039.4498971
   21   10    -38886.9723983      8793.8406053
   21   11    -38145.6605599      9535.1524436
   21   12    -37417.1632834     10263.6497202
   21   13    -36701.2229731     10979.5900305
   21   14    -35997.5886058     11683.2243978
   21   15    -35306.0155746     12374.7974290
   21   16    -34626.2655210     13054.5474825
   21   17    -33958.1061589     13722.7068447
   21   18    -33301.3110920     14379.5019116
   21   19    -32655.6596293     15025.1533743
   21   20    -32020.9365981     15659.8764055
   21   21    -31396.9321584     16283.8808452
   21   22    -30783.4416187     16897.3713849
   21   23    -30180.2652558     17500.5477478
   21   24    -29587.2081374     18093.6048662
   21   25    -29004.0799506     18676.7330530
   21   26    -28430.6948351     19250.1181685
   21   27    -27866.8712223     19813.9417813
   21   28    -27312.4316804     20368.3813231
   21   29    -26767.2027659     20913.6102377
   21   30    -26231.0148804     21449.7981232
   21   31    -25703.7021352     21977.1108684
   21   32    -25185.1022206     22495.7107830
   21   33    -24675.0562822     23005.7567214
   21   34    -24173.4088028     23507.4042008
   21   35    -23680.0074900     24000.8055136
   21   36    -23194.7031698     24486.1098337
   21   37    -22717.3496852     24963.4633184
   21   38    -22247.8037996     25433.0092039
   21   39    -21785.9251065     25894.8878971
   21   40    -21331.5759421     26349.2370615
   21   41    -20884.6213035     26796.1917001
   21   42    -20444.9287711     27235.8842325
   21   43    -20012.3684343     27668.4445693
   21   44    -19586.8128218     28094.0001818
   21   45    -19168.1368347     28512.6761689
   21   46    -18756.2176836     28924.5953200
   21   47    -18350.9348284     29329.8781752
   21   48    -17952.1699214     29728.6430822
   21   49    -17559.8067527     30121.0062509
   21   50    -17173.7311988     30507.0818048
   21   51    -16793.8311731     30886.9818305
   21   52    -16419.9965792     31260.8164244
   21   53    -16052.1192656     31628.6937380
   21   54    -15690.0929835     31990.7200201
   21   55    -15333.8133453     32346.9996583
   21   56    -14983.1777858     32697.6352178
   21   57    -14638.0855243     33042.7274792
   21   58    -14298.4375291     33382.3754744
   21   59    -13964.1364825     33716.6765211
   21   60    -13635.0867476     34045.7262559
   21   61    -13311.1943370     34369.6186665
   21   62    -12992.3668814     34688.4461222
   21   63    -12678.5136004     35002.2994032
   21   64    -12369.5452738     35311.2677298
   21   65    -12065.3742143     35615.4387893
   21   66    -11765.9142408     35914.8987628
   21   67    -11471.0806527     36209.7323509
   21   68    -11180.7902051     36500.0227984
   21   69    -10894.9610848     36785.8519188
   21   70    -10613.5128867     37067.3001168
   21   71    -10336.3665918     37344.4464118
   21   72    -10063.4445447     37617.3684589
   21   73     -9794.6704326     37886.1425710
   21   74     -9529.9692647     38150.8437389
   21   75     -9269.2673519     38411.5456517
   21   76     -9012.4922875     38668.3207161
   21   77     -8759.5729280     38921.2400756
   21   78     -8510.4393749     39170.3736287
   21   79     -8265.0229561     39415.7900475
   21   80     -8023.2562092     39657.5567944
   21   81     -7785.0728636     39895.7401400
   21   82     -7550.4078244     40130.4051792
   21   83     -7319.1971561     40361.6158475
   21   84     -7091.3780664     40589.4349372
   21   85     -6866.8888912     40813.9241123
   21   86     -6645.6690798     41035.1439238
   21   87     -6427.6591797     41253.1538239
   21   88     -6212.8008229     41468.0121807
   21   89     -6001.0367122     41679.7762914
   21   90     -5792.3106078     41888.5023958
   21   91     -5586.5673145     42094.2456891
   21   92     -5383.7526695     42297.0603341
   21   93     -5183.8135305     42496.9994731
   21   94     -4986.6977649     42694.1152387
   21   95     -4792.3542391     42888.4587645
   21   96     -4600.7328089     43080.0801947
   21   97     -4411.7843110     43269.0286926
   21   98     -4225.4605553     43455.3524483
   21   99     -4041.7143187     43639.0986849
   21  100     -3860.4993405     43820.3136630
   21  101     -3681.7703199     43999.0426837
   21  102     -3505.4829158     44175.3300878
   21  103     -3331.5937502     44349.2192534
   21  104     -3160.0604156     44520.7525880
   21  105     -2990.8414880     44689.9715156
   21  106     -2823.8965470     44856.9164565
   21  107     -2659.1862061     45021.6267975
   21  108     -2496.6721560     45184.1408476
   21  109     -2336.3172276     45344.4957760
   21  110     -2178.0854814     45502.7275222
   21  111     -2021.9423365     45658.8706671
   21  112     -1867.8547588     45812.9582448
   21  113     -1715.7915410     45965.0214626
   21  114     -1565.7237293     46115.0892743
   21  115     -1417.6252993     46263.1877043
   21  116     -1271.4742763     46409.3387273
   21  117     -1127.2547136     46553.5582899
   21  118      -984.9604774     46695.8525262
   21  119      -844.6031495     46836.2098541
   21  120      -706.2298089     46974.5831947
   21  121      -569.9645190     47110.8484846
   21  122      -436.1044932     47244.7085104
   21  123      -305.3404232     47375.4725804
   21  124      -179.3322789     47501.4807247
   21  125       -63.2898618     47617.5231418
   22    0    -47008.2135141       672.5994895
   22    1    -46123.9515720      1556.8614315
   22    2    -45255.4444095      2425.3685941
   22    3    -44402.3663484      3278.4466551
   22    4    -43564.3980737      4116.4149299
   22    5    -42741.2269024      4939.5861012
   22    6    -41932.5469760      5748.2660276
   22    7    -41138.0593842      6542.7536194
   22    8    -40357.4722299      7323.3407737
   22    9    -39590.5006430      8090.3123606
   22   10    -38836.8667510      8843.9462526
   22   11    -38096.2996125      9584.5133910
   22   12    -37368.5351214     10312.2778822
   22   13    -36653.3158848     11027.4971188
   22   14    -35950.3910820     11730.4219216
   22   15    -35259.5163081     12421.2966955
   22   16    -34580.4534046     13100.3595990
   22   17    -33912.9702835     13767.8427201
   22   18    -33256.8407438     14423.9722598
   22   19    -32611.8442865     15068.9687171
   22   20    -31977.7659274     15703.0470761
   22   21    -31354.3960115     16326.4169921
   22   22    -30741.5300281     16939.2829755
   22   23    -30138.9684309     17541.8445727
   22   24    -29546.5164603     18134.2965433
   22   25    -28963.9839720     18716.8290316
   22   26    -28391.1852701     19289.6277335
   22   27    -27827.9389463     19852.8740573
   22   28    -27274.0677251     20406.7452785
   22   29    -26729.3983150     20951.4146886
   22   30    -26193.7612662     21487.0517374
   22   31    -25666.9908344     22013.8221692
   22   32    -25148.9248506     22531.8881530
   22   33    -24639.4045976     23041.4084059
   22   34    -24138.2746921     23542.5383115
   22   35    -23645.3829721     24035.4300315
   22   36    -23160.5803908     24520.2326128
   22   37    -22683.7209151     24997.0920884
   22   38    -22214.6614300     25466.1515736
   22   39    -21753.2616470     25927.5513566
   22   40    -21299.3840180     26381.4289856
   22   41    -20852.8936531     26827.9193505
   22   42    -20413.6582431     27267.1547604
   22   43    -19981.5479857     27699.2650179
   22   44    -19556.4355152     28124.3774884
   22   45    -19138.1958365     28542.6171671
   22   46    -18726.7062616     28954.1067420
   22   47    -18321.8463500     29358.9666535
   22   48    -17923.4978516     29757.3151520
   22   49    -17531.5446522     30149.2683514
   22   50    -17145.8727223     30534.9402813
   22   51    -16766.3700676     30914.4429360
   22   52    -16392.9266823     31287.8863213
   22   53    -16025.4345042     31655.3784994
   22   54    -15663.7873720     32017.0256316
   22   55    -15307.8809842     32372.9320194
   22   56    -14957.6128604     32723.2001432
   22   57    -14612.8823034     33067.9307001
   22   58    -14273.5903636     33407.2226400
   22   59    -13939.6398041     33741.1731994
   22   60    -13610.9350680     34069.8779356
   22   61    -13287.3822461     34393.4307575
   22   62    -12968.8890467     34711.9239568
   22   63    -12655.3647657     35025.4482378
   22   64    -12346.7202583     35334.0927453
   22   65    -12042.8679114     35637.9450922
   22   66    -11743.7216172     35937.0913864
   22   67    -11449.1967474     36231.6162562
   22   68    -11159.2101285     36521.6028750
   22   69    -10873.6800179     36807.1329856
   22   70    -10592.5260803     37088.2869233
   22   71    -10315.6693652     37365.1436384
   22   72    -10043.0322854     37637.7807182
   22   73     -9774.5385952     37906.2744084
   22   74     -9510.1133702     38170.6996333
   22   75     -9249.6829871     38431.1300165
   22   76     -8993.1751040     38687.6378996
   22   77     -8740.5186416     38940.2943619
   22   78     -8491.6437649     39189.1692387
   22   79     -8246.4818648     39434.3311388
   22   80     -8004.9655407     39675.8474628
   22   81     -7767.0285839     39913.7844196
   22   82     -7532.6059603     40148.2070433
   22   83     -7301.6337945     40379.1792091
   22   84     -7074.0493541     40606.7636495
   22   85     -6849.7910341     40831.0219695
   22   86     -6628.7983422     41052.0146614
   22   87     -6411.0118840     41269.8011196
   22   88     -6196.3733491     41484.4396545
   22   89     -5984.8254971     41695.9875065
   22   90     -5776.3121448     41904.5008587
   22   91     -5570.7781531     42110.0348505
   22   92     -5368.1694147     42312.6435889
   22   93     -5168.4328426     42512.3801610
   22   94     -4971.5163589     42709.2966447
   22   95     -4777.3688846     42903.4441190
   22   96     -4585.9403296     43094.8726739
   22   97     -4397.1815847     43283.6314189
   22   98     -4211.0445135     43469.7684901
   22   99     -4027.4819466     43653.3310570
   22  100     -3846.4476770     43834.3653266
   22  101     -3667.8964577     44012.9165459
   22  102     -3491.7840018     44189.0290017
   22  103     -3318.0669860     44362.7460176
   22  104     -3146.7030582     44534.1099454
   22  105     -2977.6508509     44703.1621527
   22  106     -2810.8700020     44869.9430016
   22  107     -2646.3211854     45034.4918181
   22  108     -2483.9661558     45196.8468478
   22  109     -2323.7678122     45357.0451914
   22  110     -2165.6902899     45515.1227136
   22  111     -2009.6990921     45671.1139115
   22  112     -1855.7612821     45825.0517215
   22  113     -1703.8457703     45976.9672333
   22  114     -1553.9237520     46126.8892515
   22  115     -1405.9694027     46274.8436009
   22  116     -1259.9610331     46420.8519705
   22  117     -1115.8831399     46564.9298637
   22  118      -973.7303462     46707.0826573
   22  119      -833.5156734     46847.2973302
   22  120      -695.2892138     46985.5237898
   22  121      -559.1817341     47121.6312695
   22  122      -425.5056319     47255.3073716
   22  123      -294.9866058     47385.8263978
   22  124      -169.3806424     47511.4323611
   22  125       -54.3596120     47626.4533916
   23    0    -46947.3640464       733.4489572
   23    1    -46064.0153740      1616.7976296
   23    2    -45196.4072337      2484.4057699
   23    3    -44344.2140684      3336.5989352
   23    4    -43507.1167037      4173.6962999
   23    5    -42684.8026146      4996.0103890
   23    6    -41876.9661141      5803.8468895
   23    7    -41083.3084754      6597.5045282
   23    8    -40303.5379939      7377.2750097
   23    9    -39537.3699994      8143.4430042
   23   10    -38784.5268245      8896.2861791
   23   11    -38044.7377369      9636.0752667
   23   12    -37317.7388414     10363.0741622
   23   13    -36603.2729576     11077.5400460
   23   14    -35901.0894771     11779.7235265
   23   15    -35210.9442062     12469.8687974
   23   16    -34532.5991963     13148.2138073
   23   17    -33865.8225663     13814.9904373
   23   18    -33210.3883198     14470.4246838
   23   19    -32566.0761587     15114.7368449
   23   20    -31932.6712962     15748.1417073
   23   21    -31309.9642707     16370.8487329
   23   22    -30697.7507608     16983.0622427
   23   23    -30095.8314053     17584.9815983
   23   24    -29504.0116252     18176.8013784
   23   25    -28922.1014527     18758.7115509
   23   26    -28349.9153637     19330.8976399
   23   27    -27787.2721178     19893.5408858
   23   28    -27233.9946027     20446.8184009
   23   29    -26689.9096861     20990.9033174
   23   30    -26154.8480734     21525.9649302
   23   31    -25628.6441712     22052.1688324
   23   32    -25111.1359580     22569.6770456
   23   33    -24602.1648600     23078.6481436
   23   34    -24101.5756335     23579.2373700
   23   35    -23609.2162532     24071.5967504
   23   36    -23124.9378050     24555.8751986
   23   37    -22648.5943859     25032.2186177
   23   38    -22180.0430072     25500.7699964
   23   39    -21719.1435043     25961.6694993
   23   40    -21265.7584499     26415.0545537
   23   41    -20819.7530722     26861.0599314
   23   42    -20380.9951775     27299.8178261
   23   43    -19949.3550764     27731.4579272
   23   44    -19524.7055139     28156.1074897
   23   45    -19106.9216032     28573.8914004
   23   46    -18695.8807624     28984.9322412
   23   47    -18291.4626550     29389.3503486
   23   48    -17893.5491328     29787.2638708
   23   49    -17502.0241818     30178.7888218
   23   50    -17116.7738707     30564.0391329
   23   51    -16737.6863016     30943.1267020
   23   52    -16364.6515635     31316.1614400
   23   53    -15997.5616873     31683.2513162
   23   54    -15636.3106032     32044.5024003
   23   55    -15280.7940999     32400.0189037
   23   56    -14930.9097855     32749.9032181
   23   57    -14586.5570499     33094.2559537
   23   58    -14247.6370294     33433.1759742
   23   59    -13914.0525717     33766.7604319
   23   60    -13585.7082030     34095.1048006
   23   61    -13262.5100965     34418.3029071
   23   62    -12944.3660411     34736.4469625
   23   63    -12631.1854126     35049.6275909
   23   64    -12322.8791449     35357.9338587
   23   65    -12019.3597025     35661.4533011
   23   66    -11720.5410542     35960.2719494
   23   67    -11426.3386474     36254.4743562
   23   68    -11136.6693831     36544.1436205
   23   69    -10851.4515924     36829.3614112
   23   70    -10570.6050128     37110.2079908
   23   71    -10294.0507658     37386.7622378
   23   72    -10021.7113351     37659.1016685
   23   73     -9753.5105454     37927.3024582
   23   74     -9489.3735416     38191.4394620
   23   75     -9229.2267689     38451.5862347
   23   76     -8972.9979534     38707.8150501
   23   77     -8720.6160830     38960.1969206
   23   78     -8472.0113888     39208.8016148
   23   79     -8227.1153275     39453.6976761
   23   80     -7985.8605635     39694.9524400
   23   81     -7748.1809524     39932.6320512
   23   82     -7514.0115236     40166.8014800
   23   83     -7283.2884649     40397.5245387
   23   84     -7055.9491061     40624.8638975
   23   85     -6831.9319041     40848.8810995
   23   86     -6611.1764278     41069.6365758
   23   87     -6393.6233434     41287.1896602
   23   88     -6179.2144006     41501.5986030
   23   89     -5967.8924187     41712.9205849
   23   90     -5759.6012733     41921.2117303
   23   91     -5554.2858840     42126.5271196
   23   92     -5351.8922017     42328.9208019
   23   93     -5152.3671970     42528.4458066
   23   94     -4955.6588493     42725.1541543
   23   95     -4761.7161366     42919.0968670
   23   96     -4570.4890256     43110.3239780
   23   97     -4381.9284633     43298.8845403
   23   98     -4195.9863696     43484.8266340
   23   99     -4012.6156312     43668.1973723
   23  100     -3831.7700975     43849.0429061
   23  101     -3653.4045776     44027.4084260
   23  102     -3477.4748412     44203.3381623
   23  103     -3303.9376224     44376.8753812
   23  104     -3132.7506269     44548.0623767
   23  105     -2963.8725467     44716.9404569
   23  106     -2797.2630805     44883.5499230
   23  107     -2632.8829658     45047.9300378
   23  108     -2470.6940241     45210.1189795
   23  109     -2310.6592262     45370.1537773
   23  110     -2152.7427861     45528.0702174
   23  111     -1996.9102954     45683.9027082
   23  112     -1843.1289204     45837.6840831
   23  113     -1691.3676963     45989.4453072
   23  114     -1541.5979769     46139.2150267
   23  115     -1393.7941501     46287.0188535
   23  116     -1247.9348328     46432.8781708
   23  117     -1104.0049986     46576.8080050
   23  118      -962.0000906     46718.8129130
   23  119      -821.9346990     46858.8783046
   23  120      -683.8622167     46996.9507869
   23  121      -547.9207689     47132.8922346
   23  122      -414.4394285     47266.3735751
   23  123      -284.1824808     47396.6305228
   23  124      -159.0141294     47521.7988742
   23  125       -45.1488166     47635.6641870
   24    0    -46883.9214525       796.8915511
   24    1    -46001.5252312      1679.2877724
   24    2    -45134.8546706      2545.9583330
   24    3    -44283.5843405      3397.2286631
   24    4    -43447.3952140      4233.4177896
   24    5    -42625.9749312      5054.8380724
   24    6    -41819.0179851      5861.7950185
   24    7    -41026.2258407      6654.5871629
   24    8    -40247.3069950      7433.5060086
   24    9    -39481.9769867      8198.8360169
   24   10    -38729.9583631      8950.8546405
   24   11    -37990.9806104      9689.8323932
   24   12    -37264.7800543     10416.0329493
   24   13    -36551.0997362     11129.7132674
   24   14    -35849.6892698     11831.1237338
   24   15    -35160.3046821     12520.5083215
   24   16    -34482.7082436     13198.1047600
   24   17    -33816.6682899     13864.1447137
   24   18    -33161.9590380     14518.8539656
   24   19    -32518.3603997     15162.4526038
   24   20    -31885.6577947     15795.1552089
   24   21    -31263.6419629     16417.1710406
   24   22    -30652.1087812     17028.7042224
   24   23    -30050.8590811     17629.9539225
   24   24    -29459.6984727     18221.1145309
   24   25    -28878.4371721     18802.3758315
   24   26    -28306.8898349     19373.9231687
   24   27    -27744.8753956     19935.9376080
   24   28    -27192.2169126     20488.5960910
   24   29    -26648.7414198     21032.0715838
   24   30    -26114.2797843     21566.5332193
   24   31    -25588.6665705     22092.1464331
   24   32    -25071.7399106     22609.0730930
   24   33    -24563.3413804     23117.4716232
   24   34    -24063.3158824     23617.4971212
   24   35    -23571.5115333     24109.3014703
   24   36    -23087.7795579     24593.0334456
   24   37    -22611.9741886     25068.8388150
   24   38    -22143.9525689     25536.8604346
   24   39    -21683.5746632     25997.2383404
   24   40    -21230.7031702     26450.1098334
   24   41    -20785.2034414     26895.6095621
   24   42    -20346.9434037     27333.8695999
   24   43    -19915.7934853     27765.0195183
   24   44    -19491.6265468     28189.1864568
   24   45    -19074.3178142     28606.4951894
   24   46    -18663.7448163     29017.0681872
   24   47    -18259.7873253     29421.0256783
   24   48    -17862.3272992     29818.4857044
   24   49    -17471.2488285     30209.5641751
   24   50    -17086.4380842     30594.3749193
   24   51    -16707.7832693     30973.0297343
   24   52    -16335.1745713     31345.6384323
   24   53    -15968.5041183     31712.3088853
   24   54    -15607.6659361     32073.1470675
   24   55    -15252.5559071     32428.2570964
   24   56    -14903.0717320     32777.7412715
   24   57    -14559.1128917     33121.7001119
   24   58    -14220.5806119     33460.2323917
   24   59    -13887.3778284     33793.4351752
   24   60    -13559.4091544     34121.4038492
   24   61    -13236.5808486     34444.2321550
   24   62    -12918.8007845     34762.0122191
   24   63    -12605.9784209     35074.8345827
   24   64    -12298.0247737     35382.7882298
   24   65    -11994.8523886     35685.9606150
   24   66    -11696.3753142     35984.4376894
   24   67    -11402.5090766     36278.3039270
   24   68    -11113.1706548     36567.6423487
   24   69    -10828.2784568     36852.5345468
   24   70    -10547.7522959     37133.0607077
   24   71    -10271.5133687     37409.2996349
   24   72     -9999.4842330     37681.3287706
   24   73     -9731.5887867     37949.2242169
   24   74     -9467.7522470     38213.0607565
   24   75     -9207.9011309     38472.9118727
   24   76     -8951.9632351     38728.8497685
   24   77     -8699.8676174     38980.9453861
   24   78     -8451.5445784     39229.2684252
   24   79     -8206.9256430     39473.8873606
   24   80     -7965.9435437     39714.8694599
   24   81     -7728.5322027     39952.2808008
   24   82     -7494.6267163     40186.1862873
   24   83     -7264.1633376     40416.6496659
   24   84     -7037.0794618     40643.7335417
   24   85     -6813.3136102     40867.4993934
   24   86     -6592.8054153     41088.0075883
   24   87     -6375.4956068     41305.3173968
   24   88     -6161.3259969     41519.4870067
   24   89     -5950.2394671     41730.5735364
   24   90     -5742.1799548     41938.6330487
   24   91     -5537.0924405     42143.7205630
   24   92     -5334.9229358     42345.8900678
   24   93     -5135.6184715     42545.1945321
   24   94     -4939.1270869     42741.6859167
   24   95     -4745.3978192     42935.4151843
   24   96     -4554.3806944     43126.4323092
   24   97     -4366.0267183     43314.7862852
   24   98     -4180.2878696     43500.5251340
   24   99     -3997.1170936     43683.6959100
   24  100     -3816.4682981     43864.3447055
   24  101     -3638.2963512     44042.5166524
   24  102     -3462.5570818     44218.2559218
   24  103     -3289.2072835     44391.6057201
   24  104     -3118.2047229     44562.6082806
   24  105     -2949.5081538     44731.3048498
   24  106     -2783.0773387     44897.7356648
   24  107     -2618.8730816     45061.9399220
   24  108     -2456.8572740     45223.9557296
   24  109     -2296.9929621     45383.8200415
   24  110     -2139.2444424     45541.5685612
   24  111     -1983.5773996     45697.2356039
   24  112     -1829.9591089     45850.8538947
   24  113     -1678.3587371     46002.4542665
   24  114     -1528.7478061     46152.0651975
   24  115     -1381.1009307     46299.7120729
   24  116     -1235.3970548     46445.4159487
   24  117     -1091.6216656     46589.1913380
   24  118      -949.7710942     46731.0419094
   24  119      -809.8616412     46870.9513624
   24  120      -671.9503163     47008.8626872
   24  121      -536.1833251     47144.6296785
   24  122      -402.9080593     47277.9049443
   24  123      -272.9313850     47407.8816186
   24  124      -148.2399595     47532.5730441
   24  125       -35.6882805     47645.1247231
   25    0    -46817.8924133       862.9205903
   25    1    -45936.4877567      1744.3252469
   25    2    -45070.7932650      2610.0197385
   25    3    -44220.4836408      3460.3293628
   25    4    -43385.2400115      4295.5729920
   25    5    -42564.7501900      5116.0628136
   25    6    -41758.7088571      5922.1041465
   25    7    -40966.8176785      6713.9953251
   25    8    -40188.7853616      7492.0276420
   25    9    -39424.3276636      8256.4853399
   25   10    -38673.1673558      9007.6456478
   25   11    -37935.0341525      9745.7788510
   25   12    -37209.6646101     10471.1483935
   25   13    -36496.8020015     11184.0110021
   25   14    -35796.1961720     11884.6168316
   25   15    -35107.6033791     12573.2096245
   25   16    -34430.7861218     13250.0268818
   25   17    -33765.5129616     13915.3000420
   25   18    -33111.5583383     14569.2546653
   25   19    -32468.7023827     15212.1106209
   25   20    -31836.7307293     15844.0822742
   25   21    -31215.4343290     16465.3786746
   25   22    -30604.6092645     17076.2037391
   25   23    -30004.0565689     17676.7564347
   25   24    -29413.5820489     18267.2309547
   25   25    -28832.9961127     18847.8168909
   25   26    -28262.1136030     19418.6994006
   25   27    -27700.7536367     19980.0593669
   25   28    -27148.7394498     20532.0735537
   25   29    -26605.8982496     21074.9147540
   25   30    -26072.0610717     21608.7519319
   25   31    -25547.0626450     22133.7503586
   25   32    -25030.7412616     22650.0717420
   25   33    -24522.9386534     23157.8743502
   25   34    -24023.4998748     23657.3131287
   25   35    -23532.2731909     24148.5398127
   25   36    -23049.1099711     24631.7030325
   25   37    -22573.8645885     25106.9484151
   25   38    -22106.3943246     25574.4186790
   25   39    -21646.5592779     26034.2537257
   25   40    -21194.2222787     26486.5907249
   25   41    -20749.2488066     26931.5641970
   25   42    -20311.5069140     27369.3060896
   25   43    -19880.8671520     27799.9458516
   25   44    -19457.2025011     28223.6105024
   25   45    -19040.3883052     28640.4246984
   25   46    -18630.3022083     29050.5107953
   25   47    -18226.8240954     29453.9889082
   25   48    -17829.8360355     29850.9769681
   25   49    -17439.2222276     30241.5907760
   25   50    -17054.8689496     30625.9440540
   25   51    -16676.6645089     31004.1484947
   25   52    -16304.4991962     31376.3138074
   25   53    -15938.2652407     31742.5477628
   25   54    -15577.8567675     32102.9562360
   25   55    -15223.1697570     32457.6432466
   25   56    -14874.1020058     32806.7109978
   25   57    -14530.5530897     33150.2599139
   25   58    -14192.4243274     33488.3886762
   25   59    -13859.6187467     33821.1942569
   25   60    -13532.0410513     34148.7719523
   25   61    -13209.5975888     34471.2154148
   25   62    -12892.1963207     34788.6166829
   25   63    -12579.7467924     35101.0662112
   25   64    -12272.1601054     35408.6528982
   25   65    -11969.3488894     35711.4641142
   25   66    -11671.2272763     36009.5857273
   25   67    -11377.7108744     36303.1021292
   25   68    -11088.7167437     36592.0962599
   25   69    -10804.1633721     36876.6496314
   25   70    -10523.9706522     37156.8423514
   25   71    -10248.0598584     37432.7531451
   25   72     -9976.3536259     37704.4593777
   25   73     -9708.7759287     37972.0370749
   25   74     -9445.2520595     38235.5609440
   25   75     -9185.7086098     38495.1043938
   25   76     -8930.0734498     38750.7395537
   25   77     -8678.2757105     39002.5372931
   25   78     -8430.2457642     39250.5672394
   25   79     -8185.9152074     39494.8977961
   25   80     -7945.2168431     39735.5961605
   25   81     -7708.0846634     39972.7283402
   25   82     -7474.4538335     40206.3591701
   25   83     -7244.2606752     40436.5523283
   25   84     -7017.4426514     40663.3703522
   25   85     -6793.9383503     40886.8746533
   25   86     -6573.6874711     41107.1255324
   25   87     -6356.6308094     41324.1821942
   25   88     -6142.7102426     41538.1027610
   25   89     -5931.8687169     41748.9442866
   25   90     -5724.0502339     41956.7627697
   25   91     -5519.1998377     42161.6131659
   25   92     -5317.2636030     42363.5494006
   25   93     -5118.1886235     42562.6243801
   25   94     -4921.9230006     42758.8900030
   25   95     -4728.4158335     42952.3971700
   25   96     -4537.6172098     43143.1957938
   25   97     -4349.4781965     43331.3348071
   25   98     -4163.9508336     43516.8621700
   25   99     -3980.9881273     43699.8248763
   25  100     -3800.5440467     43880.2689569
   25  101     -3622.5735210     44058.2394826
   25  102     -3447.0324409     44233.7805627
   25  103     -3273.8776623     44406.9353413
   25  104     -3103.0670149     44577.7459887
   25  105     -2934.5593172     44746.2536864
   25  106     -2768.3143984     44912.4986051
   25  107     -2604.2931319     45076.5198717
   25  108     -2442.4574825     45238.3555211
   25  109     -2282.7705753     45398.0424283
   25  110     -2125.1967934     45555.6162101
   25  111     -1969.7019196     45711.1110840
   25  112     -1816.2533432     45864.5596604
   25  113     -1664.8203707     46015.9926329
   25  114     -1515.3747020     46165.4383016
   25  115     -1367.8911931     46312.9218105
   25  116     -1222.3491384     46458.4638652
   25  117     -1078.7345770     46602.0784265
   25  118      -937.0448028     46743.7682008
   25  119      -797.2979819     46883.5150216
   25  120      -659.5550894     47021.2579142
   25  121      -523.9712084     47156.8417952
   25  122      -390.9138663     47289.8991373
   25  123      -261.2369843     47419.5760193
   25  124      -137.0664227     47543.7465809
   25  125       -26.0151090     47654.7978945
   26    0    -46749.2838831       931.5291205
   26    1    -45868.9098343      1811.9031693
   26    2    -45004.2298296      2676.5831739
   26    3    -44154.9187103      3525.8942933
   26    4    -43320.6577653      4360.1552383
   26    5    -42501.1349875      5179.6780161
   26    6    -41696.0452542      5984.7677494
   26    7    -40905.0904401      6775.7225635
   26    8    -40127.9794725      7552.8335311
   26    9    -39364.4283360      8316.3846675
   26   10    -38614.1600359      9066.6529677
   26   11    -37876.9045240      9803.9084796
   26   12    -37152.3985971     10528.4144064
   26   13    -36440.3857697     11240.4272339
   26   14    -35740.6161282     11940.1968754
   26   15    -35052.8461702     12627.9668334
   26   16    -34376.8386329     13303.9743707
   26   17    -33712.3623130     13968.4506906
   26   18    -33059.1918821     14621.6211215
   26   19    -32417.1076993     15263.7053043
   26   20    -31785.8956228     15894.9173808
   26   21    -31165.3468228     16515.4661808
   26   22    -30555.2575965     17125.5554071
   26   23    -29955.4291869     17725.3838167
   26   24    -29365.6676053     18315.1453983
   26   25    -28785.7834596     18895.0295440
   26   26    -28215.5917874     19465.2212162
   26   27    -27654.9118952     20025.9011084
   26   28    -27103.5672042     20577.2457994
   26   29    -26561.3851015     21119.4279020
   26   30    -26028.1967986     21652.6162050
   26   31    -25503.8371950     22176.9758086
   26   32    -24988.1447494     22692.6682542
   26   33    -24480.9613560     23199.8516476
   26   34    -23982.1322274     23698.6807762
   26   35    -23491.5057827     24189.3072209
   26   36    -23008.9335416     24671.8794620
   26   37    -22534.2700241     25146.5429795
   26   38    -22067.3726545     25613.4403490
   26   39    -21608.1016715     26072.7113321
   26   40    -21156.3200414     26524.4929622
   26   41    -20711.8933777     26968.9196259
   26   42    -20274.6898630     27406.1231406
   26   43    -19844.5801760     27836.2328275
   26   44    -19421.4374223     28259.3755812
   26   45    -19005.1370680     28675.6759356
   26   46    -18595.5568769     29085.2561267
   26   47    -18192.5768514     29488.2361522
   26   48    -17796.0791758     29884.7338278
   26   49    -17405.9481620     30274.8648416
   26   50    -17022.0701988     30658.7428048
   26   51    -16644.3337026     31036.4793010
   26   52    -16272.6290710     31408.1839326
   26   53    -15906.8486382     31773.9643653
   26   54    -15546.8866328     32133.9263707
   26   55    -15192.6391368     32488.1738668
   26   56    -14844.0040468     32836.8089568
   26   57    -14500.8810369     33179.9319667
   26   58    -14163.1715229     33517.6414807
   26   59    -13830.7786280     33850.0343756
   26   60    -13503.6071498     34177.2058538
   26   61    -13181.5635286     34499.2494750
   26   62    -12864.5558172     34816.2571864
   26   63    -12552.4936511     35128.3193524
   26   64    -12245.2882206     35435.5247830
   26   65    -11942.8522430     35737.9607605
   26   66    -11645.0999367     36035.7130668
   26   67    -11351.9469953     36328.8660082
   26   68    -11063.3105632     36617.5024404
   26   69    -10779.1092113     36901.7037923
   26   70    -10499.2629143     37181.5500893
   26   71    -10223.6930281     37457.1199755
   26   72     -9952.3222678     37728.4907358
   26   73     -9685.0746868     37995.7383167
   26   74     -9421.8756563     38258.9373473
   26   75     -9162.6518449     38518.1611587
   26   76     -8907.3311998     38773.4818038
   26   77     -8655.8429274     39024.9700762
   26   78     -8408.1174753     39272.6955283
   26   79     -8164.0865139     39516.7264897
   26   80     -7923.6829195     39757.1300841
   26   81     -7686.8407570     39993.9722466
   26   82     -7453.4952634     40227.3177402
   26   83     -7223.5828316     40457.2301720
   26   84     -6997.0409949     40683.7720087
   26   85     -6773.8084114     40907.0045922
   26   86     -6553.8248495     41126.9881541
   26   87     -6337.0311730     41343.7818305
   26   88     -6123.3693275     41557.4436761
   26   89     -5912.7823263     41768.0306773
   26   90     -5705.2142376     41975.5987660
   26   91     -5500.6101719     42180.2028317
   26   92     -5298.9162695     42381.8967341
   26   93     -5100.0796892     42580.7333144
   26   94     -4904.0485973     42776.7644063
   26   95     -4710.7721574     42970.0408462
   26   96     -4520.2005209     43160.6124827
   26   97     -4332.2848189     43348.5281847
   26   98     -4146.9771548     43533.8358488
   26   99     -3964.2305984     43716.5824052
   26  100     -3783.9991824     43896.8138212
   26  101     -3606.2378997     44074.5751039
   26  102     -3430.9027052     44249.9102984
   26  103     -3257.9505196     44422.8624839
   26  104     -3087.3392387     44593.4737649
   26  105     -2919.0277482     44761.7852554
   26  106     -2752.9759469     44927.8370567
   26  107     -2589.1447804     45091.6682232
   26  108     -2427.4962904     45253.3167132
   26  109     -2267.9936843     45412.8193193
   26  110     -2110.6014360     45570.2115675
   26  111     -1955.2854312     45725.5275724
   26  112     -1802.0131797     45878.7998239
   26  113     -1650.7541351     46030.0588685
   26  114     -1501.4801860     46179.3328176
   26  115     -1354.1664454     46326.6465582
   26  116     -1208.7925819     46472.0204217
   26  117     -1065.3452293     46615.4677743
   26  118      -923.8227245     46756.9902791
   26  119      -784.2452708     46896.5677328
   26  120      -646.6781934     47034.1348102
   26  121      -511.2863356     47169.5266680
   26  122      -378.4593716     47302.3536319
   26  123      -249.1033164     47431.7096871
   26  124      -125.5031049     47555.3098987
   26  125       -16.1740533     47664.6389503
   27    0    -46678.1030898      1002.7099137
   27    1    -45798.7986183      1882.0143853
   27    2    -44935.1714444      2745.6415591
   27    3    -44086.8965545      3593.9164491
   27    4    -43253.6554056      4427.1575980
   27    5    -42435.1361787      5245.6768248
   27    6    -41631.0339558      6049.7790478
   27    7    -40841.0508294      6839.7621742
   27    8    -40064.8959556      7615.9170480
   27    9    -39302.2855564      8378.5274472
   27   10    -38552.9428800      9127.8701236
   27   11    -37816.5981262      9864.2148774
   27   12    -37092.9883416     10587.8246620
   27   13    -36381.8572921     11298.9557115
   27   14    -35682.9553150     11997.8576886
   27   15    -34996.0391578     12684.7738458
   27   16    -34320.8718053     13359.9411983
   27   17    -33657.2222989     14023.5907047
   27   18    -33004.8655514     14675.9474521
   27   19    -32363.5821591     15317.2308445
   27   20    -31733.1582128     15947.6547908
   27   21    -31113.3851106     16567.4278930
   27   22    -30504.0593730     17176.7536306
   27   23    -29904.9824606     17775.8305429
   27   24    -29315.9605978     18364.8524057
   27   25    -28736.8045999     18944.0084037
   27   26    -28167.3297068     19513.4832968
   27   27    -27607.3554224     20073.4575812
   27   28    -27056.7053599     20624.1076437
   27   29    -26515.2070936     21165.6059100
   27   30    -25982.6920171     21698.1209865
   27   31    -25458.9952077     22221.8177959
   27   32    -24943.9552969     22736.8577067
   27   33    -24437.4143476     23243.3986560
   27   34    -23939.2177364     23741.5952672
   27   35    -23449.2140425     24231.5989611
   27   36    -22967.2549419     24713.5580617
   27   37    -22493.1951066     25187.6178969
   27   38    -22026.8921099     25653.9208937
   27   39    -21568.2063352     26112.6066684
   27   40    -21117.0008909     26563.8121127
   27   41    -20673.1415288     27007.6714748
   27   42    -20236.4965670     27444.3164366
   27   43    -19806.9368168     27873.8761868
   27   44    -19384.3355133     28296.4774903
   27   45    -18968.5682495     28712.2447540
   27   46    -18559.5129139     29121.3000897
   27   47    -18157.0496307     29523.7633729
   27   48    -17761.0607036     29919.7523000
   27   49    -17371.4305619     30309.3824417
   27   50    -16988.0457095     30692.7672941
   27   51    -16610.7946758     31070.0183278
   27   52    -16239.5679694     31441.2450342
   27   53    -15874.2580338     31806.5549698
   27   54    -15514.7592046     32166.0537989
   27   55    -15160.9676695     32519.8453341
   27   56    -14812.7814287     32868.0315749
   27   57    -14470.1002587     33210.7127449
   27   58    -14132.8256757     33547.9873279
   27   59    -13800.8609020     33879.9521016
   27   60    -13474.1108327     34206.7021709
   27   61    -13152.4820044     34528.3309992
   27   62    -12835.8825646     34844.9304390
   27   63    -12524.2222423     35156.5907613
   27   64    -12217.4123199     35463.4006837
   27   65    -11915.3656058     35765.4473978
   27   66    -11617.9964080     36062.8165955
   27   67    -11325.2205088     36355.5924948
   27   68    -11036.9551399     36643.8578637
   27   69    -10753.1189587     36927.6940449
   27   70    -10473.6320251     37207.1809785
   27   71    -10198.4157793     37482.3972243
   27   72     -9927.3930197     37753.4199839
   27   73     -9660.4878819     38020.3251217
   27   74     -9397.6258183     38283.1871853
   27   75     -9138.7335782     38542.0794254
   27   76     -8883.7391881     38797.0738155
   27   77     -8632.5719332     39048.2410704
   27   78     -8385.1623386     39295.6506650
   27   79     -8141.4421520     39539.3708516
   27   80     -7901.3443257     39779.4686779
   27   81     -7664.8030000     40016.0100036
   27   82     -7431.7534863     40249.0595172
   27   83     -7202.1322517     40478.6807519
   27   84     -6975.8769024     40704.9361012
   27   85     -6752.9261691     40927.8868345
   27   86     -6533.2198918     41147.5931118
   27   87     -6316.6990054     41364.1139981
   27   88     -6103.3055260     41577.5074775
   27   89     -5892.9825368     41787.8304667
   27   90     -5685.6741753     41995.1388283
   27   91     -5481.3256206     42199.4873830
   27   92     -5279.8830812     42400.9299224
   27   93     -5081.2937836     42599.5192199
   27   94     -4885.5059614     42795.3070421
   27   95     -4692.4688450     42988.3441586
   27   96     -4502.1326524     43178.6803512
   27   97     -4314.4485808     43366.3644228
   27   98     -4129.3687997     43551.4442039
   27   99     -3946.8464450     43733.9665586
   27  100     -3766.8356153     43913.9773883
   27  101     -3589.2913699     44091.5216337
   27  102     -3414.1697304     44266.6432732
   27  103     -3241.4276848     44439.3853188
   27  104     -3071.0231975     44609.7898060
   27  105     -2902.9152244     44777.8977792
   27  106     -2737.0637365     44943.7492671
   27  107     -2573.4297551     45107.3832485
   27  108     -2411.9754016     45268.8376019
   27  109     -2252.6639699     45428.1490337
   27  110     -2095.4600287     45585.3529748
   27  111     -1940.3295716     45740.4834320
   27  112     -1787.2402352     45893.5727684
   27  113     -1636.1616282     46044.6513754
   27  114     -1487.0658393     46193.7471642
   27  115     -1339.9282546     46340.8847490
   27  116     -1194.7289432     46486.0840603
   27  117     -1051.4551791     46629.3578245
   27  118      -910.1064305     46770.7065731
   27  119      -770.7051265     46910.1078771
   27  120      -633.3213698     47047.4916338
   27  121      -498.1307411     47182.6822625
   27  122      -365.5472954     47315.2657082
   27  123      -236.5348425     47444.2781611
   27  124      -113.5611769     47567.2518267
   27  125        -6.2191123     47674.5938912
   28    0    -46604.3575339      1076.4554697
   28    1    -45726.1615325      1954.6514711
   28    2    -44863.6254563      2817.1875473
   28    3    -44016.4244425      3664.3885611
   28    4    -43184.2401236      4496.5728799
   28    5    -42366.7608766      5314.0521269
   28    6    -41563.6819962      6117.1310074
   28    7    -40774.7058020      6906.1072016
   28    8    -39999.5416880      7681.2713156
   28    9    -39237.9061229      8442.9068807
   28   10    -38489.5226079      9191.2903956
   28   11    -37754.1216003      9926.6914033
   28   12    -37031.4404067     10649.3725969
   28   13    -36321.2230538     11359.5899498
   28   14    -35623.2201401     12057.5928635
   28   15    -34937.1886725     12743.6243311
   28   16    -34262.8918930     13417.9211106
   28   17    -33600.0990972     14080.7139064
   28   18    -32948.5854484     14732.2275552
   28   19    -32308.1317890     15372.6812146
   28   20    -31678.5244515     16002.2885521
   28   21    -31059.5550708     16621.2579328
   28   22    -30451.0203987     17229.7926049
   28   23    -29852.7221222     17828.0908814
   28   24    -29264.4666864     18416.3463172
   28   25    -28686.0651220     18994.7478816
   28   26    -28117.3328789     19563.4801247
   28   27    -27558.0896657     20122.7233379
   28   28    -27008.1592948     20672.6537088
   28   29    -26467.3695347     21213.4434689
   28   30    -25935.5519682     21745.2610354
   28   31    -25412.5418567     22268.2711469
   28   32    -24898.1780110     22782.6349925
   28   33    -24392.3026689     23288.5103347
   28   34    -23894.7613772     23786.0516264
   28   35    -23405.4028812     24275.4101224
   28   36    -22924.0790188     24756.7339848
   28   37    -22450.6446199     25230.1683837
   28   38    -21984.9574117     25695.8555919
   28   39    -21526.8779284     26153.9350752
   28   40    -21076.2694251     26604.5435785
   28   41    -20632.9977973     27047.8152062
   28   42    -20196.9315036     27483.8815000
   28   43    -19767.9414926     27912.8715110
   28   44    -19345.9011338     28334.9118698
   28   45    -18930.6861519     28750.1268517
   28   46    -18522.1745642     29158.6384393
   28   47    -18120.2466214     29560.5663822
   28   48    -17724.7847511     29956.0282525
   28   49    -17335.6735042     30345.1394993
   28   50    -16952.7995039     30728.0134997
   28   51    -16576.0513967     31104.7616069
   28   52    -16205.3198064     31475.4931972
   28   53    -15840.4972894     31840.3157142
   28   54    -15481.4782927     32199.3347109
   28   55    -15128.1591132     32552.6538904
   28   56    -14780.4378588     32900.3751448
   28   57    -14438.2144117     33242.5985918
   28   58    -14101.3903926     33579.4226110
   28   59    -13769.8691262     33910.9438774
   28   60    -13443.5556089     34237.2573947
   28   61    -13122.3564770     34558.4565266
   28   62    -12806.1799761     34874.6330275
   28   63    -12494.9359321     35185.8770714
   28   64    -12188.5357231     35492.2772805
   28   65    -11886.8922516     35793.9207519
   28   66    -11589.9199188     36090.8930848
   28   67    -11297.5345985     36383.2784051
   28   68    -11009.6536133     36671.1593903
   28   69    -10726.1957100     36954.6172936
   28   70    -10447.0810370     37233.7319665
   28   71    -10172.2311218     37508.5818818
   28   72     -9901.5688489     37779.2441547
   28   73     -9635.0184395     38045.7945641
   28   74     -9372.5054301     38308.3075734
   28   75     -9113.9566534     38566.8563501
   28   76     -8859.3002184     38821.5127852
   28   77     -8608.4654916     39072.3475120
   28   78     -8361.3830790     39319.4299246
   28   79     -8117.9848079     39562.8281957
   28   80     -7878.2037095     39802.6092941
   28   81     -7641.9740023     40038.8390013
   28   82     -7409.2310752     40271.5819284
   28   83     -7179.9114716     40500.9015320
   28   84     -6953.9528736     40726.8601300
   28   85     -6731.2940870     40949.5189166
   28   86     -6511.8750262     41168.9379773
   28   87     -6295.6367000     41385.1763036
   28   88     -6082.5211972     41598.2918064
   28   89     -5872.4716736     41808.3413300
   28   90     -5665.4323384     42015.3806652
   28   91     -5461.3484421     42219.4645615
   28   92     -5260.1662638     42420.6467398
   28   93     -5061.8331003     42618.9799033
   28   94     -4866.2972547     42814.5157489
   28   95     -4673.5080269     43007.3049767
   28   96     -4483.4157038     43197.3972998
   28   97     -4295.9715514     43384.8414522
   28   98     -4111.1278077     43569.6851959
   28   99     -3928.8376770     43751.9753266
   28  100     -3749.0553264     43931.7576772
   28  101     -3571.7358841     44109.0771195
   28  102     -3396.8354407     44283.9775628
   28  103     -3224.3110546     44456.5019490
   28  104     -3054.1207611     44626.6922425
   28  105     -2886.2235890     44794.5894146
   28  106     -2720.5795847     44960.2334189
   28  107     -2557.1498480     45123.6631556
   28  108     -2395.8965837     45284.9164199
   28  109     -2236.7831754     45444.0298281
   28  110     -2079.7742917     45601.0387119
   28  111     -1924.8360388     45755.9769648
   28  112     -1771.9361866     45908.8768169
   28  113     -1621.0445077     46059.7684959
   28  114     -1472.1333023     46208.6797013
   28  115     -1325.1782471     46355.6347565
   28  116     -1180.1598397     46500.6531638
   28  117     -1037.0660436     46643.7469600
   28  118      -895.8975555     46784.9154481
   28  119      -756.6792388     46924.1337648
   28  120      -619.4864475     47061.3265561
   28  121      -484.5065859     47196.3064177
   28  122      -352.1805751     47328.6324285
   28  123      -223.5365096     47457.2764940
   28  124      -101.2537695     47579.5592340
   29    0    -46528.0549879      1152.7580157
   29    1    -45651.0062700      2029.8067336
   29    2    -44789.5994780      2891.2135256
   29    3    -43943.5099066      3737.3030970
   29    4    -43112.4193707      4568.3936329
   29    5    -42296.0164511      5384.7965525
   29    6    -41493.9966639      6186.8163397
   29    7    -40706.0625646      6974.7504390
   29    8    -39931.9237946      7748.8892089
   29    9    -39171.2970789      8509.5159246
   29   10    -38423.9061816      9256.9068220
   29   11    -37689.4818270      9991.3311766
   29   12    -36967.7615918     10713.0514118
   29   13    -36258.4897737     11422.3232298
   29   14    -35561.4172420     12119.3957616
   29   15    -34876.3012727     12804.5117309
   29   16    -34202.9053748     13477.9076287
   29   17    -33540.9991077     14139.8138959
   29   18    -32890.3578943     14790.4551093
   29   19    -32250.7628324     15430.0501711
   29   20    -31622.0005052     16058.8124984
   29   21    -31003.8627928     16676.9502108
   29   22    -30396.1466870     17284.6663166
   29   23    -29798.6541095     17882.1588941
   29   24    -29211.1917341     18469.6212695
   29   25    -28633.5708149     19047.2421887
   29   26    -28065.6070193     19615.2059843
   29   27    -27507.1202679     20173.6927356
   29   28    -26957.9345799     20722.8784237
   29   29    -26417.8779247     21262.9350789
   29   30    -25886.7820811     21794.0309225
   29   31    -25364.4825012     22316.3305024
   29   32    -24850.8181819     22829.9948217
   29   33    -24345.6315417     23335.1814619
   29   34    -23848.7683040     23832.0446996
   29   35    -23360.0773860     24320.7356176
   29   36    -22879.4107931     24801.4022104
   29   37    -22406.6235191     25274.1894845
   29   38    -21941.5734505     25739.2395531
   29   39    -21484.1212773     26196.6917263
   29   40    -21034.1304070     26646.6825966
   29   41    -20591.4668836     27089.3461200
   29   42    -20155.9993111     27524.8136925
   29   43    -19727.5987804     27953.2142232
   29   44    -19306.1388002     28374.6742034
   29   45    -18891.4952314     28789.3177721
   29   46    -18483.5462249     29197.2667787
   29   47    -18082.1721621     29598.6408415
   29   48    -17687.2555990     29993.5574046
   29   49    -17298.6812123     30382.1317913
   29   50    -16916.3357486     30764.4772550
   29   51    -16540.1079759     31140.7050276
   29   52    -16169.8886371     31510.9243665
   29   53    -15805.5704056     31875.2425980
   29   54    -15447.0478435     32233.7651601
   29   55    -15094.2173609     32586.5956427
   29   56    -14746.9771771     32933.8358265
   29   57    -14405.2272839     33275.5857197
   29   58    -14068.8694098     33611.9435938
   29   59    -13737.8069858     33943.0060177
   29   60    -13411.9451132     34268.8678904
   29   61    -13091.1905312     34589.6224724
   29   62    -12775.4515872     34905.3614164
   29   63    -12464.6382075     35216.1747961
   29   64    -12158.6618689     35522.1511347
   29   65    -11857.4355716     35823.3774320
   29   66    -11560.8738130     36119.9391906
   29   67    -11268.8925621     36411.9204415
   29   68    -10981.4092351     36699.4037685
   29   69    -10698.3426717     36982.4703319
   29   70    -10419.6131116     37261.1998920
   29   71    -10145.1421727     37535.6708308
   29   72     -9874.8528291     37805.9601744
   29   73     -9608.6693900     38072.1436135
   29   74     -9346.5174794     38334.2955241
   29   75     -9088.3240161     38592.4889874
   29   76     -8834.0171945     38846.7958091
   29   77     -8583.5264655     39097.2865381
   29   78     -8336.7825185     39344.0304851
   29   79     -8093.7172634     39587.0957402
   29   80     -7854.2638132     39826.5491904
   29   81     -7618.3564672     40062.4565364
   29   82     -7385.9306944     40294.8823091
   29   83     -7156.9231175     40523.8898861
   29   84     -6931.2714971     40749.5415064
   29   85     -6708.9147167     40971.8982868
   29   86     -6489.7927678     41191.0202358
   29   87     -6273.8467353     41406.9662683
   29   88     -6061.0187839     41619.7942197
   29   89     -5851.2521442     41829.5608594
   29   90     -5644.4910999     42036.3219037
   29   91     -5440.6809750     42240.1320285
   29   92     -5239.7681222     42441.0448814
   29   93     -5041.6999106     42639.1130930
   29   94     -4846.4247158     42834.3882878
   29   95     -4653.8919093     43026.9210943
   29   96     -4464.0518495     43216.7611541
   29   97     -4276.8558737     43403.9571299
   29   98     -4092.2562907     43588.5567129
   29   99     -3910.2063758     43770.6066278
   29  100     -3730.6603671     43950.1526365
   29  101     -3553.5734640     44127.2395395
   29  102     -3378.9018292     44301.9111744
   29  103     -3206.6025933     44474.2104103
   29  104     -3036.6338658     44644.1791378
   29  105     -2868.9547509     44811.8582526
   29  106     -2703.5253734     44977.2876302
   29  107     -2540.3069148     45140.5060888
   29  108     -2379.2616666     45301.5513370
   29  109     -2220.3531064     45460.4598972
   29  110     -2063.5460063     45617.2669972
   29  111     -1908.8065913     45772.0064123
   29  112     -1756.1027710     45924.7102326
   29  113     -1605.4044906     46075.4085130
   29  114     -1456.6842744     46224.1287292
   29  115     -1309.9181081     46370.8948954
   29  116     -1165.0869482     46515.7260554
   29  117     -1022.1795010     46658.6335026
   29  118      -881.1977985     46799.6152051
   29  119      -742.1693695     46938.6436341
   29  120      -605.1753471     47075.6376565
   29  121      -470.4161670     47210.3968366
   29  122      -338.3623898     47342.4506138
   29  123      -210.1138269     47470.6991767
   29  124       -88.5964629     47592.2165407
   30    0    -46449.2034957      1231.6095079
   30    1    -45573.3407923      2107.4722113
   30    2    -44713.1013881      2967.7116155
   30    3    -43868.1607415      3812.6522621
   30    4    -43038.2008575      4642.6121461
   30    5    -42222.9105285      5457.9024751
   30    6    -41421.9855006      6258.8275030
   30    7    -40635.1285744      7045.6844292
   30    8    -39862.0496481      7818.7633555
   30    9    -39102.4657124      8578.3472911
   30   10    -38356.1008043      9324.7121992
   30   11    -37622.6859254     10058.1270782
   30   12    -36901.9589321     10778.8540715
   30   13    -36193.6644033     11487.1486003
   30   14    -35497.5534887     12183.2595149
   30   15    -34813.3837438     12867.4292598
   30   16    -34140.9189539     13539.8940496
   30   17    -33479.9289517     14200.8840519
   30   18    -32830.1894292     14850.6235744
   30   19    -32191.4817488     15489.3312548
   30   20    -31563.5927530     16117.2202506
   30   21    -30946.3145763     16734.4984273
   30   22    -30339.4444590     17341.3685445
   30   23    -29742.7845655     17938.0284380
   30   24    -29156.1418067     18524.6711969
   30   25    -28579.3276676     19101.4853360
   30   26    -28012.1580411     19668.6549625
   30   27    -27454.4530671     20226.3599365
   30   28    -26906.0369785     20774.7760251
   30   29    -26366.7379532     21314.0750504
   30   30    -25836.3879724     21844.4250312
   30   31    -25314.8226857     22365.9903179
   30   32    -24801.8812823     22878.9317212
   30   33    -24297.4063680     23383.4066355
   30   34    -23801.2438487     23879.5691548
   30   35    -23313.2428195     24367.5701841
   30   36    -22833.2554592     24847.5575444
   30   37    -22361.1369306     25319.6760730
   30   38    -21896.7452856     25784.0677180
   30   39    -21439.9413751     26240.8716285
   30   40    -20990.5887639     26690.2242397
   30   41    -20548.5536501     27132.2593535
   30   42    -20113.7047879     27567.1082157
   30   43    -19685.9134152     27994.8995884
   30   44    -19265.0531847     28415.7598189
   30   45    -18851.0000983     28829.8129053
   30   46    -18443.6324447     29237.1805588
   30   47    -18042.8307409     29637.9822627
   30   48    -17648.4776753     30032.3353283
   30   49    -17260.4580549     30420.3549487
   30   50    -16878.6587540     30802.1542496
   30   51    -16502.9686659     31177.8443377
   30   52    -16133.2786567     31547.5343469
   30   53    -15769.4815209     31911.3314827
   30   54    -15411.4719396     32269.3410640
   30   55    -15059.1464398     32621.6665638
   30   56    -14712.4033561     32968.4096475
   30   57    -14371.1427936     33309.6702100
   30   58    -14035.2665922     33645.5464114
   30   59    -13704.6782931     33976.1347105
   30   60    -13379.2831055     34301.5298981
   30   61    -13058.9878754     34621.8251282
   30   62    -12743.7010554     34937.1119482
   30   63    -12433.3326754     35247.4803282
   30   64    -12127.7943144     35553.0186891
   30   65    -11826.9990737     35853.8139299
   30   66    -11530.8615500     36149.9514536
   30   67    -11239.2978107     36441.5151929
   30   68    -10952.2253690     36728.5876345
   30   69    -10669.5631604     37011.2498432
   30   70    -10391.2315192     37289.5814844
   30   71    -10117.1521568     37563.6608468
   30   72     -9847.2481396     37833.5648640
   30   73     -9581.4438681     38099.3691355
   30   74     -9319.6650565     38361.1479470
   30   75     -9061.8387130     38618.9742906
   30   76     -8807.8931199     38872.9198836
   30   77     -8557.7578157     39123.0551879
   30   78     -8311.3635759     39369.4494277
   30   79     -8068.6423959     39612.1706077
   30   80     -7829.5274731     39851.2855305
   30   81     -7593.9531906     40086.8598130
   30   82     -7361.8551000     40318.9579036
   30   83     -7133.1699060     40547.6430976
   30   84     -6907.8354505     40772.9775531
   30   85     -6685.7906973     40995.0223063
   30   86     -6466.9757175     41213.8372861
   30   87     -6251.3316751     41429.4813285
   30   88     -6038.8008128     41642.0121908
   30   89     -5829.3264388     41851.4865648
   30   90     -5622.8529138     42057.9600897
   30   91     -5419.3256382     42261.4873654
   30   92     -5218.6910400     42462.1219636
   30   93     -5020.8965638     42659.9164398
   30   94     -4825.8906598     42854.9223438
   30   95     -4633.6227738     43047.1902297
   30   96     -4444.0433382     43236.7696654
   30   97     -4257.1037637     43423.7092399
   30   98     -4072.7564327     43608.0565709
   30   99     -3890.9546938     43789.8583097
   30  100     -3711.6528588     43969.1601448
   30  101     -3534.8062007     44146.0068028
   30  102     -3360.3709566     44320.4420470
   30  103     -3188.3043324     44492.5086712
   30  104     -3018.5645140     44662.2484896
   30  105     -2851.1106843     44829.7023193
   30  106     -2685.9030491     44994.9099545
   30  107     -2522.9028748     45157.9101288
   30  108     -2362.0725434     45318.7404602
   30  109     -2203.3756299     45477.4373736
   30  110     -2046.7770153     45634.0359883
   30  111     -1892.2430481     45788.5699555
   30  112     -1739.7417851     45941.0712185
   30  113     -1589.2433532     46091.5696503
   30  114     -1440.7205141     46240.0924895
   30  115     -1294.1495822     46386.6634214
   30  116     -1149.5120050     46531.3009986
   30  117     -1006.7972905     46674.0157130
   30  118      -866.0089236     46814.8040800
   30  119      -727.1773554     46953.6356482
   30  120      -590.3900858     47090.4229178
   30  121      -455.8619287     47224.9510749
   30  122      -324.0961868     47356.7168168
   30  123      -196.2729604     47484.5400432
   30  124       -75.6079295     47605.2050741
   31    0    -46367.8113723      1313.0016312
   31    1    -45493.1733288      2187.6396748
   31    2    -44634.1393296      3046.6736739
   31    3    -43790.3850038      3890.4279997
   31    4    -42961.5925534      4719.2204501
   31    5    -42147.4509908      5533.3620128
   31    6    -41347.6563008      6333.1567027
   31    7    -40561.9115382      7118.9014654
   31    8    -39789.9268673      7890.8861362
   31    9    -39031.4195549      8649.3934487
   31   10    -38286.1139202      9394.6990833
   31   11    -37553.7412522     10127.0717513
   31   12    -36834.0396975     10846.7733061
   31   13    -36126.7541259     11554.0588777
   31   14    -35431.6359777     12249.1770259
   31   15    -34748.4430974     12932.3699062
   31   16    -34076.9395567     13603.8734469
   31   17    -33416.8954709     14263.9175327
   31   18    -32768.0868108     14912.7261928
   31   19    -32130.2952124     15550.5177912
   31   20    -31503.3077867     16177.5052169
   31   21    -30886.9169311     16793.8960725
   31   22    -30280.9201429     17399.8928607
   31   23    -29685.1198378     17995.6931658
   31   24    -29099.3231716     18581.4898320
   31   25    -28523.3418684     19157.4711352
   31   26    -27956.9920540     19723.8209496
   31   27    -27400.0940951     20280.7189085
   31   28    -26852.4724458     20828.3405578
   31   29    -26313.9554989     21366.8575047
   31   30    -25784.3754454     21896.4375582
   31   31    -25263.5681389     22417.2448647
   31   32    -24751.3729672     22929.4400364
   31   33    -24247.6327296     23433.1802739
   31   34    -23752.1935208     23928.6194828
   31   35    -23264.9046196     24415.9083840
   31   36    -22785.6183839     24895.1946197
   31   37    -22314.1901515     25366.6228521
   31   38    -21850.4781445     25830.3348590
   31   39    -21394.3433806     26286.4696229
   31   40    -20945.6495872     26735.1634164
   31   41    -20504.2631211     27176.5498825
   31   42    -20070.0528918     27610.7601118
   31   43    -19642.8902893     28037.9227143
   31   44    -19222.6491149     28458.1638887
   31   45    -18809.2055159     28871.6074877
   31   46    -18402.4379238     29278.3750798
   31   47    -18002.2269952     29678.5860084
   31   48    -17608.4555556     30072.3574480
   31   49    -17221.0085463     30459.8044573
   31   50    -16839.7729736     30841.0400300
   31   51    -16464.6378603     31216.1751433
   31   52    -16095.4941996     31585.3188040
   31   53    -15732.2349112     31948.5780924
   31   54    -15374.7547990     32306.0582046
   31   55    -15022.9505108     32657.8624928
   31   56    -14676.7205003     33004.0925033
   31   57    -14335.9649893     33344.8480142
   31   58    -14000.5859333     33680.2270703
   31   59    -13670.4869867     34010.3260169
   31   60    -13345.5734705     34335.2395331
   31   61    -13025.7523409     34655.0606626
   31   62    -12710.9321592     34969.8808444
   31   63    -12401.0230623     35279.7899413
   31   64    -12095.9367348     35584.8762688
   31   65    -11795.5863820     35885.2266216
   31   66    -11499.8867037     36180.9262999
   31   67    -11208.7538686     36472.0591350
   31   68    -10922.1054902     36758.7075134
   31   69    -10639.8606028     37040.9524008
   31   70    -10361.9396385     37318.8733651
   31   71    -10088.2644052     37592.5485984
   31   72     -9818.7580647     37862.0549388
   31   73     -9553.3451119     38127.4678917
   31   74     -9291.9513541     38388.8616495
   31   75     -9034.5038915     38646.3091121
   31   76     -8780.9310977     38899.8819059
   31   77     -8531.1626012     39149.6504024
   31   78     -8285.1292668     39395.6837368
   31   79     -8042.7631779     39638.0498256
   31   80     -7803.9976195     39876.8153841
   31   81     -7568.7670607     40112.0459429
   31   82     -7337.0071388     40343.8058648
   31   83     -7108.6546432     40572.1583604
   31   84     -6883.6474996     40797.1655040
   31   85     -6661.9247548     41018.8882487
   31   86     -6443.4265623     41237.3864413
   31   87     -6228.0941674     41452.7188362
   31   88     -6015.8698938     41664.9431097
   31   89     -5806.6971299     41874.1158737
   31   90     -5600.5203155     42080.2926881
   31   91     -5397.2849299     42283.5280737
   31   92     -5196.9374796     42483.8755240
   31   93     -4999.4254866     42681.3875170
   31   94     -4804.6974784     42876.1155252
   31   95     -4612.7029775     43068.1100261
   31   96     -4423.3924925     43257.4205110
   31   97     -4236.7175105     43444.0954931
   31   98     -4052.6304897     43628.1825139
   31   99     -3871.0848546     43809.7281490
   31  100     -3692.0349928     43988.7780108
   31  101     -3515.4362539     44165.3767497
   31  102     -3341.2449517     44339.5680519
   31  103     -3169.4183701     44511.3946335
   31  104     -2999.9147742     44680.8982294
   31  105     -2832.6934282     44848.1195754
   31  106     -2667.7146221     45013.0983815
   31  107     -2504.9397105     45175.8732931
   31  108     -2344.3311691     45336.4818345
   31  109     -2185.8526749     45494.9603287
   31  110     -2029.4692218     45651.3437818
   31  111     -1875.1472883     45805.6657153
   31  112     -1722.8550852     45957.9579184
   31  113     -1572.5629311     46108.2500725
   31  114     -1424.2438387     46256.5691649
   31  115     -1277.8744725     46402.9385311
   31  116     -1133.4368060     46547.3761976
   31  117      -990.9212131     46689.8917905
   31  118      -850.3327610     46830.4802425
   31  119      -711.7051099     46969.1078936
   31  120      -575.1327830     47105.6802206
   31  121      -440.8464757     47239.9665279
   31  122      -309.3857146     47371.4272890
   31  123      -182.0208501     47498.7921535
   31  124       -62.3107862     47618.5022174
   32    0    -46283.8872028      1396.9258008
   32    1    -45410.5123759      2270.3006277
   32    2    -44552.7217100      3128.0912936
   32    3    -43710.1910111      3970.6219925
   32    4    -42882.6026860      4798.2103176
   32    5    -42069.6459751      5611.1670285
   32    6    -41271.0171110      6409.7958925
   32    7    -40486.4194117      7194.3935919
   32    8    -39715.5633175      7965.2496860
   32    9    -38958.1663807      8722.6466228
   32   10    -38213.9532133      9466.8597903
   32   11    -37482.6554015     10198.1576021
   32   12    -36764.0113921     10916.8016115
   32   13    -36057.7663560     11623.0466476
   32   14    -35363.6720344     12317.1409692
   32   15    -34681.4865704     12999.3264331
   32   16    -34010.9743321     13669.8386715
   32   17    -33351.9057271     14328.9072765
   32   18    -32704.0570140     14976.7559895
   32   19    -32067.2101120     15613.6028916
   32   20    -31441.1524094     16239.6605941
   32   21    -30825.6765754     16855.1364281
   32   22    -30220.5803731     17460.2326305
   32   23    -29625.6664774     18055.1465262
   32   24    -29040.7422974     18640.0707062
   32   25    -28465.6198040     19215.1931995
   32   26    -27900.1153637     19780.6976399
   32   27    -27344.0495775     20336.7634261
   32   28    -26797.2471276     20883.5658759
   32   29    -26259.5366293     21421.2763743
   32   30    -25730.7504896     21950.0625139
   32   31    -25210.7247731     22470.0882305
   32   32    -24699.2990725     22981.5139311
   32   33    -24196.3163871     23484.4966165
   32   34    -23701.6230062     23979.1899974
   32   35    -23215.0683982     24465.7446054
   32   36    -22736.5051062     24944.3078973
   32   37    -22265.7886482     25415.0243554
   32   38    -21802.7774226     25878.0355810
   32   39    -21347.3326185     26333.4803851
   32   40    -20899.3181313     26781.4948723
   32   41    -20458.6004818     27222.2125218
   32   42    -20025.0487397     27655.7642638
   32   43    -19598.5344519     28082.2785517
   32   44    -19178.9315729     28501.8814307
   32   45    -18766.1164003     28914.6966033
   32   46    -18359.9675127     29320.8454908
   32   47    -17960.3657109     29720.4472927
   32   48    -17567.1939617     30113.6190418
   32   49    -17180.3373452     30500.4756584
   32   50    -16799.6830037     30881.1299999
   32   51    -16425.1200935     31255.6929101
   32   52    -16056.5397393     31624.2732643
   32   53    -15693.8349895     31986.9780141
   32   54    -15336.9007749     32343.9122286
   32   55    -14985.6338682     32695.1791354
   32   56    -14639.9328454     33040.8801582
   32   57    -14299.6980493     33381.1149543
   32   58    -13964.8315541     33715.9814495
   32   59    -13635.2371313     34045.5758723
   32   60    -13310.8202173     34369.9927863
   32   61    -12991.4878819     34689.3251217
   32   62    -12677.1487983     35003.6642053
   32   63    -12367.7132140     35313.0997896
   32   64    -12063.0929225     35617.7200811
   32   65    -11763.2012367     35917.6117669
   32   66    -11467.9529622     36212.8600414
   32   67    -11177.2643726     36503.5486309
   32   68    -10891.0531847     36789.7598189
   32   69    -10609.2385348     37071.5744687
   32   70    -10331.7409560     37349.0720476
   32   71    -10058.4823556     37622.3306480
   32   72     -9789.3859939     37891.4270097
   32   73     -9524.3764630     38156.4365406
   32   74     -9263.3796664     38417.4333372
   32   75     -9006.3227994     38674.4902042
   32   76     -8753.1343296     38927.6786739
   32   77     -8503.7439785     39177.0690251
   32   78     -8258.0827027     39422.7303009
   32   79     -8016.0826768     39664.7303268
   32   80     -7777.6772756     39903.1357280
   32   81     -7542.8010577     40138.0119459
   32   82     -7311.3897484     40369.4232551
   32   83     -7083.3802246     40597.4327790
   32   84     -6858.7104983     40822.1025053
   32   85     -6637.3197022     41043.4933014
   32   86     -6419.1480745     41261.6649291
   32   87     -6204.1369447     41476.6760588
   32   88     -5992.2287200     41688.5842836
   32   89     -5783.3668713     41897.4461323
   32   90     -5577.4959204     42103.3170831
   32   91     -5374.5614281     42306.2515755
   32   92     -5174.5099814     42506.3030222
   32   93     -4977.2891826     42703.5238210
   32   94     -4782.8476388     42897.9653648
   32   95     -4591.1349517     43089.6780519
   32   96     -4402.1017090     43278.7112946
   32   97     -4215.6994759     43465.1135277
   32   98     -4031.8807892     43648.9322143
   32   99     -3850.5991519     43830.2138517
   32  100     -3671.8090300     44009.0039736
   32  101     -3495.4658518     44185.3471518
   32  102     -3321.5260107     44359.2869928
   32  103     -3149.9468712     44530.8661324
   32  104     -2980.6867803     44700.1262233
   32  105     -2813.7050864     44867.1079171
   32  106     -2648.9621667     45031.8508369
   32  107     -2486.4194672     45194.3935364
   32  108     -2326.0395611     45354.7734424
   32  109     -2167.7862315     45513.0267721
   32  110     -2011.6245900     45669.1884136
   32  111     -1857.5212509     45823.2917527
   32  112     -1705.4445870     45975.3684166
   32  113     -1555.3651186     46125.4478850
   32  114     -1407.2561243     46273.5568793
   32  115     -1261.0946412     46419.7183624
   32  116     -1116.8632069     46563.9497967
   32  117      -974.5531314     46706.2598722
   32  118      -834.1712084     46846.6417952
   32  119      -695.7546264     46985.0583772
   32  120      -559.4056669     47121.4073367
   32  121      -425.3725881     47255.4404155
   32  122      -294.2350610     47386.5779426
   32  123      -167.3653580     47513.4476456
   32  124       -48.7327263     47632.0802772
   33    0    -46197.4398415      1483.3731621
   33    1    -45325.3666965      2355.4463071
   33    2    -44468.8571999      3211.9558037
   33    3    -43627.5873413      4053.2256623
   33    4    -42801.2397399      4879.5732637
   33    5    -41989.5038727      5691.3091309
   33    6    -41192.0762288      6488.7367748
   33    7    -40408.6603988      7272.1526048
   33    8    -39638.9671088      8041.8458948
   33    9    -38882.7142065      8798.0987971
   33   10    -38139.6266067      9541.1863969
   33   11    -37409.4362032     10271.3768004
   33   12    -36691.8817531     10988.9312505
   33   13    -35986.7087387     11694.1042649
   33   14    -35293.6692118     12387.1437918
   33   15    -34612.5216247     13068.2913789
   33   16    -33943.0306511     13737.7823525
   33   17    -33284.9670008     14395.8460027
   33   18    -32638.1072300     15042.7057736
   33   19    -32002.2335498     15678.5794538
   33   20    -31377.1336353     16303.6793682
   33   21    -30762.6004361     16918.2125675
   33   22    -30158.4319895     17522.3810141
   33   23    -29564.4312383     18116.3817653
   33   24    -28980.4058529     18700.4071507
   33   25    -28406.1680590     19274.6449446
   33   26    -27841.5344712     19839.2785324
   33   27    -27286.3259325     20394.4870711
   33   28    -26740.3673604     20940.4456432
   33   29    -26203.4875994     21477.3254042
   33   30    -25675.5192800     22005.2937236
   33   31    -25156.2986836     22524.5143199
   33   32    -24645.6656150     23035.1473886
   33   33    -24143.4632794     23537.3497242
   33   34    -23649.5381667     24031.2748369
   33   35    -23163.7399412     24517.0730624
   33   36    -22685.9213365     24994.8916671
   33   37    -22215.9380567     25464.8749468
   33   38    -21753.6486817     25927.1643219
   33   39    -21298.9145777     26381.8984258
   33   40    -20851.5998132     26829.2131904
   33   41    -20411.5710779     27269.2419257
   33   42    -19978.6976068     27702.1153968
   33   43    -19552.8511082     28127.9618953
   33   44    -19133.9056951     28546.9073085
   33   45    -18721.7378197     28959.0751839
   33   46    -18316.2262122     29364.5867914
   33   47    -17917.2518221     29763.5611815
   33   48    -17524.6977619     30156.1152417
   33   49    -17138.4492545     30542.3637491
   33   50    -16758.3935826     30922.4194210
   33   51    -16384.4200402     31296.3929634
   33   52    -16016.4198872     31664.3931164
   33   53    -15654.2863051     32026.5266985
   33   54    -15297.9143552     32382.8986484
   33   55    -14947.2009387     32733.6120649
   33   56    -14602.0447581     33078.7682455
   33   57    -14262.3462806     33418.4667230
   33   58    -13928.0077029     33752.8053007
   33   59    -13598.9329172     34081.8800864
   33   60    -13275.0274786     34405.7855250
   33   61    -12956.1985742     34724.6144294
   33   62    -12642.3549925     35038.4580111
   33   63    -12333.4070949     35347.4059087
   33   64    -12029.2667873     35651.5462163
   33   65    -11729.8474931     35950.9655105
   33   66    -11435.0641274     36245.7488762
   33   67    -11144.8330717     36535.9799319
   33   68    -10859.0721492     36821.7408543
   33   69    -10577.7006016     37103.1124020
   33   70    -10300.6390656     37380.1739379
   33   71    -10027.8095515     37653.0034521
   33   72     -9759.1354208     37921.6775828
   33   73     -9494.5413659     38186.2716377
   33   74     -9233.9533894     38446.8596142
   33   75     -8977.2987846     38703.5142190
   33   76     -8724.5061160     38956.3068876
   33   77     -8475.5052008     39205.3078028
   33   78     -8230.2270906     39450.5859129
   33   79     -7988.6040538     39692.2089498
   33   80     -7750.5695579     39930.2434457
   33   81     -7516.0582534     40164.7547502
   33   82     -7285.0059566     40395.8070470
   33   83     -7057.3496343     40623.4633692
   33   84     -6833.0273879     40847.7856156
   33   85     -6611.9784383     41068.8345652
   33   86     -6394.1431113     41286.6698923
   33   87     -6179.4628231     41501.3501805
   33   88     -5967.8800667     41712.9329368
   33   89     -5759.3383983     41921.4746052
   33   90     -5553.7824245     42127.0305791
   33   91     -5351.1577894     42329.6552141
   33   92     -5151.4111636     42529.4018399
   33   93     -4954.4902321     42726.3227715
   33   94     -4760.3436840     42920.4693196
   33   95     -4568.9212027     43111.8918009
   33   96     -4380.1734571     43300.6395465
   33   97     -4194.0520937     43486.7609099
   33   98     -4010.5097300     43670.3032736
   33   99     -3829.4999498     43851.3130538
   33  100     -3650.9773001     44029.8357035
   33  101     -3474.8972907     44205.9157128
   33  102     -3301.2163971     44379.5966065
   33  103     -3129.8920667     44550.9209369
   33  104     -2960.8827316     44719.9302720
   33  105     -2794.1478270     44886.6651765
   33  106     -2629.6478205     45051.1651831
   33  107     -2467.3442529     45213.4687507
   33  108     -2307.1997986     45373.6132050
   33  109     -2149.1783507     45531.6346529
   33  110     -1993.2451441     45687.5678595
   33  111     -1839.3669347     45841.4460688
   33  112     -1687.5122652     45993.3007383
   33  113     -1537.6518689     46143.1611347
   33  114     -1389.7593055     46291.0536981
   33  115     -1243.8120094     46437.0009942
   33  116     -1099.7931233     46581.0198802
   33  117      -957.6949707     46723.1180329
   33  118      -817.5262317     46863.2867718
   33  119      -679.3279810     47001.4850226
   33  120      -543.2110819     47137.6019217
   33  121      -409.4432392     47271.3697644
   33  122      -278.6486984     47402.1643052
   33  123      -152.3154569     47528.4975467
   33  124       -34.9080300     47645.9049736
   34    0    -46108.4784118      1572.3345918
   34    1    -45237.7453194      2443.0676842
   34    2    -44382.5547326      3298.2582710
   34    3    -43542.5828317      4138.2301719
   34    4    -42717.5124563      4963.3005473
   34    5    -41907.0333282      5773.7796754
   34    6    -41110.8422020      6569.9708016
   34    7    -40328.6429506      7352.1700530
   34    8    -39560.1465955      8120.6664080
   34    9    -38805.0712901      8875.7417135
   34   10    -38063.1422619      9617.6707417
   34   11    -37334.0917227     10346.7212809
   34   12    -36617.6587502     11063.1542534
   34   13    -35913.5891482     11767.2238554
   34   14    -35221.6352896     12459.1777140
   34   15    -34541.5559455     13139.2570581
   34   16    -33873.1161054     13807.6968981
   34   17    -33216.0867910     14464.7262126
   34   18    -32570.2448652     15110.5681384
   34   19    -31935.3728408     15745.4401628
   34   20    -31311.2586884     16369.5543152
   34   21    -30697.6956469     16983.1173566
   34   22    -30094.4820367     17586.3309669
   34   23    -29501.4210765     18179.3919270
   34   24    -28918.3207064     18762.4922972
   34   25    -28344.9934146     19335.8195889
   34   26    -27781.2560717     19899.5569318
   34   27    -27226.9297700     20453.8832336
   34   28    -26681.8396696     20998.9733340
   34   29    -26145.8148514     21534.9981522
   34   30    -25618.6881757     22062.1248278
   34   31    -25100.2961482     22580.5168554
   34   32    -24590.4787914     23090.3342122
   34   33    -24089.0795229     23591.7334807
   34   34    -23595.9450395     24084.8679641
   34   35    -23110.9252071     24569.8877965
   34   36    -22633.8729558     25046.9400478
   34   37    -22164.6441812     25516.1688223
   34   38    -21703.0976502     25977.7153534
   34   39    -21249.0949116     26431.7180920
   34   40    -20802.5002118     26878.3127918
   34   41    -20363.1804147     27317.6325889
   34   42    -19931.0049256     27749.8080779
   34   43    -19505.8456193     28174.9673843
   34   44    -19087.5767713     28593.2362323
   34   45    -18676.0749935     29004.7380101
   34   46    -18271.2191723     29409.5938313
   34   47    -17872.8904100     29807.9225936
   34   48    -17480.9719693     30199.8410343
   34   49    -17095.3492203     30585.4637832
   34   50    -16715.9095901     30964.9034135
   34   51    -16342.5425145     31338.2704890
   34   52    -15975.1393927     31705.6736108
   34   53    -15613.5935431     32067.2194605
   34   54    -15257.8001614     32423.0128422
   34   55    -14907.6562812     32773.1567224
   34   56    -14563.0607353     33117.7522683
   34   57    -14223.9141189     33456.8988847
   34   58    -13890.1187549     33790.6942487
   34   59    -13561.5786595     34119.2343441
   34   60    -13238.1995105     34442.6134931
   34   61    -12919.8886153     34760.9243883
   34   62    -12606.5548815     35074.2581221
   34   63    -12298.1087876     35382.7042160
   34   64    -11994.4623550     35686.3506486
   34   65    -11695.5291214     35985.2838822
   34   66    -11401.2241143     36279.5888893
   34   67    -11111.4638263     36569.3491772
   34   68    -10826.1661904     36854.6468132
   34   69    -10545.2505564     37135.5624472
   34   70    -10268.6376683     37412.1753353
   34   71     -9996.2496417     37684.5633619
   34   72     -9728.0099429     37952.8030607
   34   73     -9463.8433673     38216.9696363
   34   74     -9203.6760197     38477.1369839
   34   75     -8947.4352942     38733.3777094
   34   76     -8695.0498551     38985.7631485
   34   77     -8446.4496183     39234.3633852
   34   78     -8201.5657331     39479.2472705
   34   79     -7960.3305642     39720.4824394
   34   80     -7722.6776751     39958.1353285
   34   81     -7488.5418106     40192.2711930
   34   82     -7257.8588808     40422.9541228
   34   83     -7030.5659453     40650.2470583
   34   84     -6806.6011972     40874.2118064
   34   85     -6585.9039484     41094.9090552
   34   86     -6368.4146148     41312.3983888
   34   87     -6154.0747021     41526.7383015
   34   88     -5942.8267916     41737.9862120
   34   89     -5734.6145274     41946.1984762
   34   90     -5529.3826030     42151.4304006
   34   91     -5327.0767492     42353.7362544
   34   92     -5127.6437220     42553.1692816
   34   93     -4931.0312916     42749.7817119
   34   94     -4737.1882319     42943.6247717
   34   95     -4546.0643104     43134.7486932
   34   96     -4357.6102797     43323.2027239
   34   97     -4171.7778697     43509.0351338
   34   98     -3988.5197815     43692.2932221
   34   99     -3807.7896820     43873.0233216
   34  100     -3629.5422019     44051.2708017
   34  101     -3453.7329348     44227.0800688
   34  102     -3280.3184408     44400.4945627
   34  103     -3109.2562535     44571.5567501
   34  104     -2940.5048921     44740.3081115
   34  105     -2774.0238821     44906.7891214
   34  106     -2609.7737843     45071.0392193
   34  107     -2447.7162378     45233.0967657
   34  108     -2287.8140220     45392.9989816
   34  109     -2130.0311444     45550.7818592
   34  110     -1974.3329683     45706.4800353
   34  111     -1820.6863978     45860.1266058
   34  112     -1669.0601538     46011.7528498
   34  113     -1519.4251936     46161.3878100
   34  114     -1371.7553755     46309.0576281
   34  115     -1226.0285569     46454.7844466
   34  116     -1082.2285310     46598.5844726
   34  117      -940.3487195     46740.4642841
   34  118      -800.3998675     46880.4131361
   34  119      -662.4273368     47018.3856668
   34  120      -526.5514974     47154.2615061
   34  121      -393.0616155     47287.7513881
   34  122      -262.6315385     47418.1814651
   34  123      -136.8814739     47543.9315296
   34  124       -20.8795780     47659.9334256
   35    0    -46017.0123050      1663.8006986
   35    1    -45147.6575381      2533.1554655
   35    2    -44293.8235033      3386.9895003
   35    3    -43455.1865788      4225.6264248
   35    4    -42631.4298322      5049.3831714
   35    5    -41822.2432389      5858.5697647
   35    6    -41027.3238282      6653.4891753
   35    7    -40246.3757648      7434.4372387
   35    8    -39479.1103757      8201.7026279
   35    9    -38725.2461297      8955.5668739
   35   10    -37984.5085778      9696.3044258
   35   11    -37256.6302599     10424.1827437
   35   12    -36541.3505846     11139.4624190
   35   13    -35838.4156877     11842.3973158
   35   14    -35147.5782732     12533.2347304
   35   15    -34468.5974412     13212.2155624
   35   16    -33801.2385070     13879.5744966
   35   17    -33145.2728137     14535.5401899
   35   18    -32500.4775407     15180.3354629
   35   19    -31866.6355116     15814.1774920
   35   20    -31243.5350018     16437.2780018
   35   21    -30630.9695484     17049.8434552
   35   22    -30028.7377631     17652.0752405
   35   23    -29436.6431495     18244.1698541
   35   24    -28854.4939249     18826.3190786
   35   25    -28282.1028485     19398.7101550
   35   26    -27719.2870543     19961.5259493
   35   27    -27165.8678913     20514.9451122
   35   28    -26621.6707697     21059.1422338
   35   29    -26086.5250136     21594.2879900
   35   30    -25560.2637202     22120.5492833
   35   31    -25042.7236257     22638.0893779
   35   32    -24533.7449771     23147.0680265
   35   33    -24033.1714107     23647.6415929
   35   34    -23540.8498362     24139.9631674
   35   35    -23056.6303268     24624.1826768
   35   36    -22580.3660150     25100.4469886
   35   37    -22111.9129936     25568.9000099
   35   38    -21651.1302219     26029.6827817
   35   39    -21197.8794364     26482.9335672
   35   40    -20752.0250670     26928.7879366
   35   41    -20313.4341568     27367.3788468
   35   42    -19881.9762860     27798.8367176
   35   43    -19457.5235007     28223.2895029
   35   44    -19039.9502441     28640.8627595
   35   45    -18629.1332921     29051.6797115
   35   46    -18224.9516917     29455.8613119
   35   47    -17827.2867027     29853.5263008
   35   48    -17436.0217423     30244.7912613
   35   49    -17051.0423318     30629.7706718
   35   50    -16672.2360470     31008.5769566
   35   51    -16299.4924697     31381.3205339
   35   52    -15932.7031421     31748.1098614
   35   53    -15571.7615237     32109.0514799
   35   54    -15216.5629485     32464.2500551
   35   55    -14867.0045863     32813.8084173
   35   56    -14522.9854037     33157.8275999
   35   57    -14184.4061278     33496.4068758
   35   58    -13851.1692111     33829.6437925
   35   59    -13523.1787979     34157.6342057
   35   60    -13200.3406915     34480.4723121
   35   61    -12882.5623237     34798.2506799
   35   62    -12569.7527242     35111.0602794
   35   63    -12261.8224920     35418.9905116
   35   64    -11958.6837677     35722.1292359
   35   65    -11660.2502061     36020.5627975
   35   66    -11366.4369506     36314.3760530
   35   67    -11077.1606081     36603.6523955
   35   68    -10792.3392244     36888.4737792
   35   69    -10511.8922607     37168.9207429
   35   70    -10235.7405711     37445.0724325
   35   71     -9963.8063800     37717.0066236
   35   72     -9696.0132611     37984.7997425
   35   73     -9432.2861160     38248.5268876
   35   74     -9172.5511544     38508.2618491
   35   75     -8916.7358744     38764.0771292
   35   76     -8664.7690428     39016.0439608
   35   77     -8416.5806771     39264.2323265
   35   78     -8172.1020270     39508.7109766
   35   79     -7931.2655567     39749.5474469
   35   80     -7694.0049278     39986.8080757
   35   81     -7460.2549827     40220.5580209
   35   82     -7229.9517279     40450.8612757
   35   83     -7003.0323181     40677.7806855
   35   84     -6779.4350412     40901.3779624
   35   85     -6559.0993026     41121.7137009
   35   86     -6341.9656111     41338.8473925
   35   87     -6127.9755639     41552.8374396
   35   88     -5917.0718339     41763.7411697
   35   89     -5709.1981551     41971.6148485
   35   90     -5504.2993109     42176.5136927
   35   91     -5302.3211207     42378.4918828
   35   92     -5103.2104290     42577.6025745
   35   93     -4906.9150936     42773.8979100
   35   94     -4713.3839753     42967.4290282
   35   95     -4522.5669284     43158.2460752
   35   96     -4334.4147918     43346.3982118
   35   97     -4148.8793813     43531.9336223
   35   98     -3965.9134836     43714.8995200
   35   99     -3785.4708518     43895.3421518
   35  100     -3607.5062023     44073.3068013
   35  101     -3431.9752155     44248.8377881
   35  102     -3258.8345386     44421.9784650
   35  103     -3088.0417937     44592.7712099
   35  104     -2919.5555906     44761.2574130
   35  105     -2753.3355475     44927.4774561
   35  106     -2589.3423217     45091.4706818
   35  107     -2427.5376542     45253.2753493
   35  108     -2267.8844331     45412.9285705
   35  109     -2110.3467850     45570.4662186
   35  110     -1954.8902067     45725.9227969
   35  111     -1801.4817575     45879.3312461
   35  112     -1650.0903449     46030.7226587
   35  113     -1500.6871630     46180.1258406
   35  114     -1353.2463859     46327.5666177
   35  115     -1207.7463228     46473.0666808
   35  116     -1064.1714660     46616.6415376
   35  117      -922.5164301     46758.2965735
   35  118      -782.7942242     46898.0187794
   35  119      -645.0549480     47035.7580556
   35  120      -509.4295186     47171.3834850
   35  121      -376.2311414     47304.5818622
   35  122      -246.1889981     47434.6240054
   35  123      -121.0754081     47559.7375954
   35  124        -6.7015297     47674.1114738
   36    0    -45923.0511797      1757.7618239
   36    1    -45055.1129104      2625.7000932
   36    2    -44202.6729683      3478.1400353
   36    3    -43365.4079368      4315.4050668
   36    4    -42543.0011194      5137.8118842
   36    5    -41735.1427539      5945.6702496
   36    6    -40941.5301537      6739.2828499
   36    7    -40161.8677848      7518.9452188
   36    8    -39395.8672897      8284.9457139
   36    9    -38643.2474632      9037.5655403
   36   10    -37903.7341899      9777.0788137
   36   11    -37177.0603482     10503.7526554
   36   12    -36462.9656882     11217.8473154
   36   13    -35761.1966880     11919.6163156
   36   14    -35071.5063929     12609.3066107
   36   15    -34393.6542422     13287.1587614
   36   16    -33727.4058869     13953.4071166
   36   17    -33072.5330014     14608.2800022
   36   18    -32428.8130911     15251.9999124
   36   19    -31796.0292999     15884.7837037
   36   20    -31173.9702169     16506.8427867
   36   21    -30562.4296863     17118.3833172
   36   22    -29961.2066201     17719.6063835
   36   23    -29370.1048146     18310.7081890
   36   24    -28788.9327732     18891.8802303
   36   25    -28217.5035334     19463.3094702
   36   26    -27655.6345006     20025.1785030
   36   27    -27103.1472879     20577.6657157
   36   28    -26559.8675628     21120.9454407
   36   29    -26025.6248998     21655.1881038
   36   30    -25500.2526397     22180.5603639
   36   31    -24983.5877558     22697.2252478
   36   32    -24475.4707262     23205.3422773
   36   33    -23975.7454120     23705.0675916
   36   34    -23484.2589419     24196.5540617
   36   35    -23000.8616024     24679.9514011
   36   36    -22525.4067343     25155.4062693
   36   37    -22057.7506329     25623.0623707
   36   38    -21597.7524553     26083.0605483
   36   39    -21145.2741314     26535.5388722
   36   40    -20700.1802795     26980.6327241
   36   41    -20262.3381268     27418.4748768
   36   42    -19831.6174337     27849.1955699
   36   43    -19407.8904223     28272.9225813
   36   44    -18991.0317081     28689.7812954
   36   45    -18580.9182357     29099.8947679
   36   46    -18177.4292172     29503.3837863
   36   47    -17780.4460744     29900.3669292
   36   48    -17389.8523830     30290.9606206
   36   49    -17005.5338201     30675.2791835
   36   50    -16627.3781141     31053.4348894
   36   51    -16255.2749970     31425.5380066
   36   52    -15889.1161582     31791.6968454
   36   53    -15528.7952017     32152.0178018
   36   54    -15174.2076043     32506.6053993
   36   55    -14825.2506752     32855.5623283
   36   56    -14481.8235190     33198.9894846
   36   57    -14143.8269981     33536.9860055
   36   58    -13811.1636985     33869.6493051
   36   59    -13483.7378956     34197.0751079
   36   60    -13161.4555225     34519.3574811
   36   61    -12844.2241381     34836.5888655
   36   62    -12531.9528981     35148.8601055
   36   63    -12224.5525253     35456.2604782
   36   64    -11921.9352826     35758.8777210
   36   65    -11624.0149454     36056.7980582
   36   66    -11330.7067762     36350.1062274
   36   67    -11041.9274992     36638.8855044
   36   68    -10757.5952763     36923.2177273
   36   69    -10477.6296832     37203.1833204
   36   70    -10201.9516872     37478.8613164
   36   71     -9930.4836244     37750.3293791
   36   72     -9663.1491790     38017.6638246
   36   73     -9399.8733619     38280.9396417
   36   74     -9140.5824906     38540.2305130
   36   75     -8885.2041698     38795.6088338
   36   76     -8633.6672720     39047.1457316
   36   77     -8385.9019189     39294.9110846
   36   78     -8141.8394636     39538.9735399
   36   79     -7901.4124725     39779.4005311
   36   80     -7664.5547083     40016.2582953
   36   81     -7431.2011134     40249.6118902
   36   82     -7201.2877933     40479.5252103
   36   83     -6974.7520011     40706.0610025
   36   84     -6751.5321215     40929.2808820
   36   85     -6531.5676565     41149.2453471
   36   86     -6314.7992098     41366.0137938
   36   87     -6101.1684736     41579.6445300
   36   88     -5890.6182141     41790.1947895
   36   89     -5683.0922583     41997.7207453
   36   90     -5478.5354817     42202.2775219
   36   91     -5276.8937952     42403.9192084
   36   92     -5078.1141339     42602.6988696
   36   93     -4882.1444458     42798.6685578
   36   94     -4688.9336813     42991.8793223
   36   95     -4498.4317837     43182.3812198
   36   96     -4310.5896807     43370.2233229
   36   97     -4125.3592766     43555.4537270
   36   98     -3942.6934463     43738.1195572
   36   99     -3762.5460313     43918.2669723
   36  100     -3584.8718365     44095.9411671
   36  101     -3409.6266313     44271.1863723
   36  102     -3236.7671531     44444.0458505
   36  103     -3066.2511149     44614.5618887
   36  104     -2898.0372199     44782.7757837
   36  105     -2732.0851822     44948.7278214
   36  106     -2568.3557588     45112.4572447
   36  107     -2406.8107960     45274.0022076
   36  108     -2247.4132946     45433.3997090
   36  109     -2090.1275049     45590.6854987
   36  110     -1934.9190629     45745.8939407
   36  111     -1781.7551899     45899.0578137
   36  112     -1630.6049896     46050.2080140
   36  113     -1481.4399054     46199.3730982
   36  114     -1334.2344466     46346.5785570
   36  115     -1188.9674046     46491.8455990
   36  116     -1045.6240251     46635.1889785
   36  117      -904.2002196     46776.6127840
   36  118      -764.7114845     46916.1015191
   36  119      -627.2131650     47053.5998386
   36  120      -491.8478976     47188.9651060
   36  121      -358.9555066     47321.8574970
   36  122      -229.3270796     47451.4859240
   36  123      -104.9113511     47575.9016525
   37    0    -45826.6049611      1854.2080425
   37    1    -44960.1212575      2720.6917461
   37    2    -44109.1128442      3571.7001593
   37    3    -43273.2565170      4407.5564866
   37    4    -42452.2358236      5228.5771799
   37    5    -41645.7412732      6035.0717303
   37    6    -40853.4704724      6827.3425312
   37    7    -40075.1281986      7605.6848050
   37    8    -39310.4264198      8370.3865838
   37    9    -38559.0842672      9121.7287364
   37   10    -37820.8279693      9859.9850343
   37   11    -37095.3907538     10585.4222498
   37   12    -36382.5127227     11298.3002809
   37   13    -35681.9407067     11998.8722969
   37   14    -34993.4281029     12687.3849007
   37   15    -34316.7346999     13364.0783037
   37   16    -33651.6264946     14029.1865090
   37   17    -32997.8755022     14682.9375013
   37   18    -32355.2595641     15325.5534395
   37   19    -31723.5621535     15957.2508501
   37   20    -31102.5721826     16578.2408210
   37   21    -30492.0838115     17188.7291920
   37   22    -29891.8962611     17788.9167425
   37   23    -29301.8136292     18378.9993744
   37   24    -28721.6447130     18959.1682906
   37   25    -28151.2028364     19529.6101671
   37   26    -27590.3056840     20090.5073196
   37   27    -27038.7751406     20642.0378630
   37   28    -26496.4371381     21184.3758655
   37   29    -25963.1215082     21717.6914954
   37   30    -25438.6618424     22242.1511612
   37   31    -24922.8953580     22757.9176456
   37   32    -24415.6627701     23265.1502335
   37   33    -23916.8081711     23764.0048325
   37   34    -23426.1789147     24254.6340889
   37   35    -22943.6255070     24737.1874966
   37   36    -22469.0015021     25211.8115015
   37   37    -22002.1634040     25678.6495996
   37   38    -21542.9705730     26137.8424305
   37   39    -21091.2851375     26589.5278661
   37   40    -20646.9719093     27033.8410943
   37   41    -20209.8983051     27470.9146985
   37   42    -19779.9342701     27900.8787334
   37   43    -19356.9522075     28323.8607961
   37   44    -18940.8269095     28739.9860941
   37   45    -18531.4354941     29149.3775095
   37   46    -18128.6573431     29552.1556604
   37   47    -17732.3740445     29948.4389591
   37   48    -17342.4693371     30338.3436665
   37   49    -16958.8290578     30721.9839458
   37   50    -16581.3410920     31099.4719116
   37   51    -16209.8953256     31470.9176780
   37   52    -15844.3835994     31836.4294042
   37   53    -15484.6996661     32196.1133375
   37   54    -15130.7391484     32550.0738551
   37   55    -14782.3994996     32898.4135040
   37   56    -14439.5799654     33241.2330382
   37   57    -14102.1815474     33578.6314562
   37   58    -13770.1069686     33910.7060350
   37   59    -13443.2606394     34237.5523642
   37   60    -13121.5486255     34559.2643780
   37   61    -12804.8786172     34875.9343864
   37   62    -12493.1598990     35187.6531046
   37   63    -12186.3033211     35494.5096824
   37   64    -11884.2212719     35796.5917316
   37   65    -11586.8276508     36093.9853528
   37   66    -11294.0378424     36386.7751612
   37   67    -11005.7686917     36675.0443119
   37   68    -10721.9384795     36958.8745240
   37   69    -10442.4668995     37238.3461041
   37   70    -10167.2750349     37513.5379686
   37   71     -9896.2853369     37784.5276667
   37   72     -9629.4216029     38051.3914007
   37   73     -9366.6089559     38314.2040477
   37   74     -9107.7738245     38573.0391791
   37   75     -8852.8439228     38827.9690808
   37   76     -8601.7482319     39079.0647717
   37   77     -8354.4169806     39326.3960230
   37   78     -8110.7816280     39570.0313756
   37   79     -7870.7748455     39810.0381580
   37   80     -7634.3304998     40046.4825038
   37   81     -7401.3836359     40279.4293677
   37   82     -7171.8704612     40508.9425424
   37   83     -6945.7283295     40735.0846741
   37   84     -6722.8957254     40957.9172782
   37   85     -6503.3122497     41177.5007539
   37   86     -6286.9186042     41393.8943994
   37   87     -6073.6565780     41607.1564256
   37   88     -5863.4690335     41817.3439701
   37   89     -5656.2998934     42024.5131102
   37   90     -5452.0941276     42228.7188760
   37   91     -5250.7977410     42430.0152626
   37   92     -5052.3577620     42628.4552416
   37   93     -4856.7222310     42824.0907725
   37   94     -4663.8401907     43016.9728128
   37   95     -4473.6616760     43207.1513276
   37   96     -4286.1377055     43394.6752981
   37   97     -4101.2202747     43579.5927289
   37   98     -3918.8623492     43761.9506543
   37   99     -3739.0178613     43941.7951423
   37  100     -3561.6417070     44119.1712966
   37  101     -3386.6897475     44294.1232561
   37  102     -3214.1188125     44466.6941911
   37  103     -3043.8867093     44636.9262943
   37  104     -2875.9522368     44804.8607668
   37  105     -2710.2752083     44970.5377953
   37  106     -2546.8164838     45133.9965198
   37  107     -2385.5380182     45295.2749854
   37  108     -2226.4029295     45454.4100741
   37  109     -2069.3755962     45611.4374073
   37  110     -1914.4217995     45766.3912041
   37  111     -1761.5089298     45919.3040738
   37  112     -1610.6062970     46070.2067066
   37  113     -1461.6856072     46219.1273964
   37  114     -1314.7217256     46366.0912780
   37  115     -1169.6939593     46511.1190443
   37  116     -1026.5883661     46654.2246375
   37  117      -885.4022709     46795.4107327
   37  118      -746.1539080     46934.6590956
   37  119      -608.9044408     47071.9085628
   37  120      -473.8095480     47207.0034556
   37  121      -341.2386999     47339.5743037
   37  122      -212.0524694     47468.7605342
   37  123       -88.4060501     47592.4069535
   38    0    -45727.6838400      1953.1291636
   38    1    -44862.6926632      2818.1203403
   38    2    -44013.1531071      3667.6598965
   38    3    -43178.7421872      4502.0708164
   38    4    -42359.1437040      5321.6692996
   38    5    -41554.0484469      6126.7645567
   38    6    -40763.1543253      6917.6586783
   38    7    -39986.1664381      7694.6465655
   38    8    -39222.7970890      8458.0159146
   38    9    -38472.7657559      9208.0472477
   38   10    -37735.7990220      9945.0139816
   38   11    -37011.6304746     10669.1825290
   38   12    -36300.0005784     11380.8124252
   38   13    -35600.6565272     12080.1564763
   38   14    -34913.3520803     12767.4609232
   38   15    -34237.8473860     13442.9656176
   38   16    -33573.9087967     14106.9042069
   38   17    -32921.3086788     14759.5043248
   38   18    -32279.8252188     15400.9877848
   38   19    -31649.2422290     16031.5707745
   38   20    -31029.3489539     16651.4640497
   38   21    -30419.9398784     17260.8731252
   38   22    -29820.8145408     17859.9984628
   38   23    -29231.7773488     18449.0356548
   38   24    -28652.6374018     19028.1756017
   38   25    -28083.2083183     19597.6046853
   38   26    -27523.3080692     20157.5049344
   38   27    -26972.7588188     20708.0541848
   38   28    -26431.3867706     21249.4262330
   38   29    -25899.0220208     21781.7909828
   38   30    -25375.4984182     22305.3145854
   38   31    -24860.6534305     22820.1595731
   38   32    -24354.3280167     23326.4849868
   38   33    -23856.3665066     23824.4464970
   38   34    -23366.6164849     24314.1965186
   38   35    -22884.9286830     24795.8843206
   38   36    -22411.1568745     25269.6561291
   38   37    -21945.1577774     25735.6552262
   38   38    -21486.7909608     26194.0220428
   38   39    -21035.9187566     26644.8942470
   38   40    -20592.4061756     27088.4068279
   38   41    -20156.1208288     27524.6921747
   38   42    -19726.9328515     27953.8801521
   38   43    -19304.7148321     28376.0981715
   38   44    -18889.3417449     28791.4712587
   38   45    -18480.6908856     29200.1221180
   38   46    -18078.6418102     29602.1711934
   38   47    -17683.0762772     29997.7367263
   38   48    -17293.8781929     30386.9348107
   38   49    -16910.9335584     30769.8794452
   38   50    -16534.1304199     31146.6825837
   38   51    -16163.3588215     31517.4541821
   38   52    -15798.5107594     31882.3022442
   38   53    -15439.4801387     32241.3328648
   38   54    -15086.1627323     32594.6502713
   38   55    -14738.4561407     32942.3568629
   38   56    -14396.2597549     33284.5532487
   38   57    -14059.4747193     33621.3382843
   38   58    -13728.0038975     33952.8091061
   38   59    -13401.7518382     34279.0611653
   38   60    -13080.6247438     34600.1882598
   38   61    -12764.5304387     34916.2825649
   38   62    -12453.3783400     35227.4346635
   38   63    -12147.0794288     35533.7335748
   38   64    -11845.5462220     35835.2667816
   38   65    -11548.6927462     36132.1202574
   38   66    -11256.4345116     36424.3784919
   38   67    -10968.6884870     36712.1245166
   38   68    -10685.3730756     36995.4399280
   38   69    -10406.4080916     37274.4049120
   38   70    -10131.7147376     37549.0982660
   38   71     -9861.2155825     37819.5974211
   38   72     -9594.8345403     38085.9784632
   38   73     -9332.4968492     38348.3161544
   38   74     -9074.1290514     38606.6839522
   38   75     -8819.6589736     38861.1540300
   38   76     -8569.0157079     39111.7972956
   38   77     -8322.1295936     39358.6834100
   38   78     -8078.9321983     39601.8808053
   38   79     -7839.3563013     39841.4567022
   38   80     -7603.3358758     40077.4771278
   38   81     -7370.8060725     40310.0069311
   38   82     -7141.7032032     40539.1098004
   38   83     -6915.9647251     40764.8482785
   38   84     -6693.5292254     40987.2837782
   38   85     -6474.3364062     41206.4765974
   38   86     -6258.3270699     41422.4859336
   38   87     -6045.4431054     41635.3698982
   38   88     -5835.6274739     41845.1855297
   38   89     -5628.8241959     42051.9888076
   38   90     -5424.9783386     42255.8346650
   38   91     -5224.0360033     42456.7770003
   38   92     -5025.9443141     42654.8686895
   38   93     -4830.6514067     42850.1615969
   38   94     -4638.1064180     43042.7065855
   38   95     -4448.2594772     43232.5535264
   38   96     -4261.0616966     43419.7513070
   38   97     -4076.4651648     43604.3478387
   38   98     -3894.4229411     43786.3900624
   38   99     -3714.8890508     43965.9239527
   38  100     -3537.8184838     44142.9945197
   38  101     -3363.1671954     44317.6458082
   38  102     -3190.8921106     44489.9208930
   38  103     -3020.9511333     44659.8618703
   38  104     -2853.3031616     44827.5098420
   38  105     -2687.9081104     44992.9048931
   38  106     -2524.7269465     45156.0860571
   38  107     -2363.7217371     45317.0912665
   38  108     -2204.8557212     45475.9572824
   38  109     -2048.0934109     45632.7195927
   38  110     -1893.4007382     45787.4122654
   38  111     -1740.7452706     45940.0677330
   38  112     -1590.0965341     46090.7164695
   38  113     -1441.4265126     46239.3864910
   38  114     -1294.7104493     46386.1025543
   38  115     -1149.9282029     46530.8848007
   38  116     -1007.0667086     46673.7462950
   38  117      -866.1248342     46814.6881694
   38  118      -727.1238340     46953.6891696
   38  119      -590.1313377     47090.6816658
   38  120      -455.3175612     47225.4954424
   38  121      -323.0850474     47357.7279562
   38  122      -194.3726610     47486.4403426
   38  123       -71.5796732     47609.2333304
   39    0    -45626.2982723      2054.5147313
   39    1    -44762.8374732      2917.9755304
   39    2    -43914.8039916      3766.0090120
   39    3    -43081.8750705      4598.9379331
   39    4    -42263.7347718      5417.0782318
   39    5    -41460.0741741      6220.7388295
   39    6    -40670.5914994      7010.2215042
   39    7    -39894.9921781      7785.8208255
   39    8    -39132.9888600      8547.8241436
   39    9    -38384.3013803      9296.5116233
   39   10    -37648.6566875     10032.1563161
   39   11    -36925.7887394     10755.0242642
   39   12    -36215.4383737     11465.3746299
   39   13    -35517.3531582     12163.4598454
   39   14    -34831.2872246     12849.5257790
   39   15    -34157.0010912     13523.8119124
   39   16    -33494.2614763     14186.5515273
   39   17    -32842.8411072     14837.9718964
   39   18    -32202.5185254     15478.2944782
   39   19    -31573.0778916     16107.7351120
   39   20    -30954.3087914     16726.5042121
   39   21    -30346.0060441     17334.8069595
   39   22    -29747.9695138     17932.8434897
   39   23    -29160.0039268     18520.8090768
   39   24    -28581.9186926     19098.8943110
   39   25    -28013.5277320     19667.2852715
   39   26    -27454.6493108     20226.1636928
   39   27    -26905.1058795     20775.7071241
   39   28    -26364.7239208     21316.0890828
   39   29    -25833.3338023     21847.4792013
   39   30    -25310.7696371     22370.0433665
   39   31    -24796.8691499     22883.9438537
   39   32    -24291.4735500     23389.3394536
   39   33    -23794.4274105     23886.3855930
   39   34    -23305.5785539     24375.2344497
   39   35    -22824.7779422     24856.0350614
   39   36    -22351.8795745     25328.9334291
   39   37    -21886.7403883     25794.0726153
   39   38    -21429.2201668     26251.5928368
   39   39    -20979.1814510     26701.6315526
   39   40    -20536.4894558     27144.3235478
   39   41    -20101.0119913     27579.8010123
   39   42    -19672.6193877     28008.1936159
   39   43    -19251.1844241     28429.6285795
   39   44    -18836.5822609     28844.2307426
   39   45    -18428.6903763     29252.1226272
   39   46    -18027.3885050     29653.4244986
   39   47    -17632.5585807     30048.2544229
   39   48    -17244.0846809     30436.7283226
   39   49    -16861.8529754     30818.9600282
   39   50    -16485.7516754     31195.0613282
   39   51    -16115.6709872     31565.1420163
   39   52    -15751.5030663     31929.3099373
   39   53    -15393.1419743     32287.6710293
   39   54    -15040.4836377     32640.3293658
   39   55    -14693.4258087     32987.3871949
   39   56    -14351.8680267     33328.9449769
   39   57    -14015.7115829     33665.1014207
   39   58    -13684.8594848     33995.9535188
   39   59    -13359.2164233     34321.5965803
   39   60    -13038.6887406     34642.1242630
   39   61    -12723.1843989     34957.6286047
   39   62    -12412.6129513     35268.2000523
   39   63    -12106.8855128     35573.9274908
   39   64    -11805.9147326     35874.8982710
   39   65    -11509.6147676     36171.1982360
   39   66    -11217.9012567     36462.9117469
   39   67    -10930.6912956     36750.1217080
   39   68    -10647.9034130     37032.9095906
   39   69    -10369.4575470     37311.3554566
   39   70    -10095.2750224     37585.5379812
   39   71     -9825.2785291     37855.5344744
   39   72     -9559.3921005     38121.4209031
   39   73     -9297.5410928     38383.2719108
   39   74     -9039.6521648     38641.1608388
   39   75     -8785.6532588     38895.1597448
   39   76     -8535.4735810     39145.3394226
   39   77     -8289.0435833     39391.7694203
   39   78     -8046.2949454     39634.5180582
   39   79     -7807.1605568     39873.6524468
   39   80     -7571.5745002     40109.2385034
   39   81     -7339.4720344     40341.3409692
   39   82     -7110.7895785     40570.0234251
   39   83     -6885.4646959     40795.3483077
   39   84     -6663.4360787     41017.3769249
   39   85     -6444.6435333     41236.1694703
   39   86     -6229.0279652     41451.7850384
   39   87     -6016.5313655     41664.2816381
   39   88     -5807.0967968     41873.7162068
   39   89     -5600.6683801     42080.1446235
   39   90     -5397.1912823     42283.6217213
   39   91     -5196.6117037     42484.2012999
   39   92     -4998.8768665     42681.9361370
   39   93     -4803.9350042     42876.8779994
   39   94     -4611.7353506     43069.0776530
   39   95     -4422.2281313     43258.5848722
   39   96     -4235.3645550     43445.4484486
   39   97     -4051.0968062     43629.7161974
   39   98     -3869.3780396     43811.4349639
   39   99     -3690.1623768     43990.6506268
   39  100     -3513.4049036     44167.4081000
   39  101     -3339.0616723     44341.7513313
   39  102     -3167.0897058     44513.7232978
   39  103     -2997.4470076     44683.3659960
   39  104     -2830.0925774     44850.7204262
   39  105     -2664.9864356     45015.8265680
   39  106     -2502.0896583     45178.7233452
   39  107     -2341.3644294     45339.4485742
   39  108     -2182.7741130     45498.0388905
   39  109     -2026.2833599     45654.5296437
   39  110     -1871.8582591     45808.9547444
   39  111     -1719.4665634     45961.3464402
   39  112     -1569.0780260     46111.7349776
   39  113     -1420.6649239     46260.1480797
   39  114     -1274.2029020     46406.6101016
   39  115     -1129.6724106     46551.1405930
   39  116      -987.0613340     46693.7516695
   39  117      -846.3702279     46834.4427757
   39  118      -707.6236853     46973.1893183
   39  119      -570.8965359     47109.9164677
   39  120      -436.3752252     47244.4377784
   39  121      -304.4992596     47376.3137439
   39  122      -176.2961101     47504.5168935
   39  123       -54.4568592     47626.3561444
   40    0    -45522.4589777      2158.3540259
   40    1    -44660.5662938      3020.2467098
   40    2    -43814.0759900      3866.7370136
   40    3    -42982.6655447      4698.1474589
   40    4    -42166.0192897      5514.7937139
   40    5    -41363.8286022      6316.9844014
   40    6    -40575.7920268      7105.0209768
   40    7    -39801.6153354      7879.1976681
   40    8    -39041.0115346      8639.8014690
   40    9    -38293.7008274      9387.1121762
   40   10    -37559.4105384     10121.4024652
   40   11    -36837.8750066     10842.9379970
   40   12    -36128.8354537     11551.9775499
   40   13    -35432.0398318     12248.7731717
   40   14    -34747.2426560     12933.5703476
   40   15    -34074.2048245     13606.6081791
   40   16    -33412.6934319     14268.1195717
   40   17    -32762.4815763     14918.3314273
   40   18    -32123.3481638     15557.4648398
   40   19    -31495.0777131     16185.7352905
   40   20    -30877.4601604     16803.3528432
   40   21    -30270.2906678     17410.5223358
   40   22    -29673.3694344     18007.4435692
   40   23    -29086.5015131     18594.3114905
   40   24    -28509.4966321     19171.3163715
   40   25    -27942.1690226     19738.6439810
   40   26    -27384.3372524     20296.4757511
   40   27    -26835.8240664     20844.9889372
   40   28    -26296.4562333     21384.3567702
   40   29    -25766.0643995     21914.7486041
   40   30    -25244.4829488     22436.3300548
   40   31    -24731.5498698     22949.2631338
   40   32    -24227.1066284     23453.7063752
   40   33    -23730.9980477     23949.8149559
   40   34    -23243.0721933     24437.7408103
   40   35    -22763.1802643     24917.6327392
   40   36    -22291.1764908     25389.6365128
   40   37    -21826.9180353     25853.8949683
   40   38    -21370.2649008     26310.5481028
   40   39    -20921.0798423     26759.7331613
   40   40    -20479.2282842     27201.5847193
   40   41    -20044.5782409     27636.2347627
   40   42    -19617.0002422     28063.8127614
   40   43    -19196.3672625     28484.4457411
   40   44    -18782.5546533     28898.2583503
   40   45    -18375.4400797     29305.3729239
   40   46    -17974.9034596     29705.9095440
   40   47    -17580.8269060     30099.9860976
   40   48    -17193.0946727     30487.7183309
   40   49    -16811.5931015     30869.2199021
   40   50    -16436.2105734     31244.6024302
   40   51    -16066.8374606     31613.9755430
   40   52    -15703.3660818     31977.4469218
   40   53    -15345.6906592     32335.1223444
   40   54    -14993.7072769     32687.1057267
   40   55    -14647.3138420     33033.4991616
   40   56    -14306.4100466     33374.4029570
   40   57    -13970.8973318     33709.9156718
   40   58    -13640.6788531     34040.1341505
   40   59    -13315.6594469     34365.1535567
   40   60    -12995.7455986     34685.0674049
   40   61    -12680.8454120     34999.9675916
   40   62    -12370.8685791     35309.9444245
   40   63    -12065.7263524     35615.0866511
   40   64    -11765.3315166     35915.4814869
   40   65    -11469.5983623     36211.2146413
   40   66    -11178.4426600     36502.3703435
   40   67    -10891.7816359     36789.0313677
   40   68    -10609.5339470     37071.2790565
   40   69    -10331.6196585     37349.1933451
   40   70    -10057.9602205     37622.8527831
   40   71     -9788.4784467     37892.3345569
   40   72     -9523.0984930     38157.7145105
   40   73     -9261.7458366     38419.0671670
   40   74     -9004.3472560     38676.4657476
   40   75     -8750.8308116     38929.9821920
   40   76     -8501.1258266     39179.6871769
   40   77     -8255.1628689     39425.6501347
   40   78     -8012.8737322     39667.9392714
   40   79     -7774.1914197     39906.6215839
   40   80     -7539.0501259     40141.7628777
   40   81     -7307.3852207     40373.4277829
   40   82     -7079.1332331     40601.6797705
   40   83     -6854.2318352     40826.5811684
   40   84     -6632.6198269     41048.1931766
   40   85     -6414.2371214     41266.5758822
   40   86     -6199.0247299     41481.7882737
   40   87     -5986.9247482     41693.8882553
   40   88     -5777.8803430     41902.9326606
   40   89     -5571.8357384     42108.9772652
   40   90     -5368.7362033     42312.0768003
   40   91     -5168.5280395     42512.2849640
   40   92     -4971.1585702     42709.6544334
   40   93     -4776.5761286     42904.2368750
   40   94     -4584.7300483     43096.0829552
   40   95     -4395.5706539     43285.2423497
   40   96     -4209.0492525     43471.7637511
   40   97     -4025.1181270     43655.6948765
   40   98     -3843.7305308     43837.0824728
   40   99     -3664.8406833     44015.9723203
   40  100     -3488.4037695     44192.4092341
   40  101     -3314.3759409     44366.4370627
   40  102     -3142.7143212     44538.0986823
   40  103     -2973.3770162     44707.4359874
   40  104     -2806.3231304     44874.4898732
   40  105     -2641.5127924     45039.3002112
   40  106     -2478.9071917     45201.9058119
   40  107     -2318.4686321     45362.3443715
   40  108     -2160.1606077     45520.6523959
   40  109     -2003.9479129     45676.8650907
   40  110     -1849.7968008     45831.0162027
   40  111     -1697.6752176     45983.1377860
   40  112     -1547.5531552     46133.2598484
   40  113     -1399.4032006     46281.4098030
   40  114     -1253.2014264     46427.6115772
   40  115     -1108.9289174     46571.8840862
   40  116      -966.5745870     46714.2384166
   40  117      -826.1408412     46854.6721624
   40  118      -687.6559722     46993.1570314
   40  119      -551.2028426     47129.6101609
   40  120      -416.9860475     47263.8269561
   40  121      -285.4864866     47395.3265170
   40  122      -157.8324323     47522.9805713
   40  123       -37.0681798     47643.7448237
   41    0    -45416.1769394      2264.6360642
   41    1    -44555.8899916      3124.9230120
   41    2    -43710.9798515      3969.8331521
   41    3    -42881.1242411      4799.6887625
   41    4    -42066.0077707      5614.8052328
   41    5    -41265.3221260      6415.4908776
   41    6    -40478.7661837      7202.0468199
   41    7    -39706.0460679      7974.7669356
   41    8    -38946.8751523      8733.9378513
   41    9    -38200.9740188      9479.8389847
   41   10    -37468.0703789     10212.7426247
   41   11    -36747.8989636     10932.9140400
   41   12    -36040.2013893     11640.6116143
   41   13    -35344.7260035     12336.0870001
   41   14    -34661.2277147     13019.5852889
   41   15    -33989.4678121     13691.3451915
   41   16    -33329.2137763     14351.5992272
   41   17    -32680.2390864     15000.5739172
   41   18    -32042.3230229     15638.4899807
   41   19    -31415.2504718     16265.5625318
   41   20    -30798.8117293     16882.0012742
   41   21    -30192.8023093     17488.0106943
   41   22    -29597.0227546     18083.7902490
   41   23    -29011.2784533     18669.5345503
   41   24    -28435.3794604     19245.4335432
   41   25    -27869.1403254     19811.6726782
   41   26    -27312.3799261     20368.4330775
   41   27    -26764.9213089     20915.8916946
   41   28    -26226.5915362     21454.2214673
   41   29    -25697.2215398     21983.5914638
   41   30    -25176.6459815     22504.1670221
   41   31    -24664.7031201     23016.1098835
   41   32    -24161.2346847     23519.5783189
   41   33    -23666.0857545     24014.7272491
   41   34    -23179.1046443     24501.7083593
   41   35    -22700.1427963     24980.6702073
   41   36    -22229.0546771     25451.7583265
   41   37    -21765.6976801     25915.1153235
   41   38    -21309.9320331     26370.8809705
   41   39    -20861.6207110     26819.1922926
   41   40    -20420.6293522     27260.1836514
   41   41    -19986.8261806     27693.9868230
   41   42    -19560.0819306     28120.7310730
   41   43    -19140.2697766     28540.5432270
   41   44    -18727.2652660     28953.5477376
   41   45    -18320.9462553     29359.8667483
   41   46    -17921.1928500     29759.6201536
   41   47    -17527.8873470     30152.9256565
   41   48    -17140.9141802     30539.8988233
   41   49    -16760.1598683     30920.6531353
   41   50    -16385.5129655     31295.3000381
   41   51    -16016.8640143     31663.9489893
   41   52    -15654.1055007     32026.7075029
   41   53    -15297.1318111     32383.6811925
   41   54    -14945.8391910     32734.9738125
   41   55    -14600.1257065     33080.6872971
   41   56    -14259.8912059     33420.9217977
   41   57    -13925.0372839     33755.7757197
   41   58    -13595.4672475     34085.3457561
   41   59    -13271.0860820     34409.7269216
   41   60    -12951.8004198     34729.0125838
   41   61    -12637.5185093     35043.2944943
   41   62    -12328.1501853     35352.6628183
   41   63    -12023.6068408     35657.2061627
   41   64    -11723.8013993     35957.0116042
   41   65    -11428.6482883     36252.1647153
   41   66    -11138.0634134     36542.7495902
   41   67    -10851.9641340     36828.8488695
   41   68    -10570.2692390     37110.5437646
   41   69    -10292.8989233     37387.9140803
   41   70    -10019.7747657     37661.0382379
   41   71     -9750.8197067     37929.9932969
   41   72     -9485.9580275     38194.8549760
   41   73     -9225.1153293     38455.6976742
   41   74     -8968.2185132     38712.5944904
   41   75     -8715.1957607     38965.6172429
   41   76     -8465.9765150     39214.8364886
   41   77     -8220.4914621     39460.3215415
   41   78     -7978.6725134     39702.1404902
   41   79     -7740.4527878     39940.3602158
   41   80     -7505.7665949     40175.0464087
   41   81     -7274.5494182     40406.2635854
   41   82     -7046.7378992     40634.0751044
   41   83     -6822.2698215     40858.5431821
   41   84     -6601.0840954     41079.7289082
   41   85     -6383.1207434     41297.6922602
   41   86     -6168.3208851     41512.4921185
   41   87     -5956.6267237     41724.1862798
   41   88     -5747.9815324     41932.8314712
   41   89     -5542.3296408     42138.4833628
   41   90     -5339.6164226     42341.1965810
   41   91     -5139.7882837     42541.0247199
   41   92     -4942.7926503     42738.0203533
   41   93     -4748.5779583     42932.2350453
   41   94     -4557.0936433     43123.7193603
   41   95     -4368.2901313     43312.5228723
   41   96     -4182.1188305     43498.6941730
   41   97     -3998.5321249     43682.2808787
   41   98     -3817.4833683     43863.3296352
   41   99     -3638.9268814     44041.8861222
   41  100     -3462.8179504     44217.9950532
   41  101     -3289.1128289     44391.7001747
   41  102     -3117.7687440     44563.0442596
   41  103     -2948.7439065     44732.0690971
   41  104     -2781.9975288     44898.8154747
   41  105     -2617.4898511     45063.3231525
   41  106     -2455.1821796     45225.6308240
   41  107     -2295.0369420     45385.7760616
   41  108     -2137.0177671     45543.7952364
   41  109     -1981.0895985     45699.7234051
   41  110     -1827.2188598     45853.5941438
   41  111     -1675.3736998     46005.4393037
   41  112     -1525.5243616     46155.2886420
   41  113     -1377.6437600     46303.1692436
   41  114     -1231.7084232     46449.1045804
   41  115     -1087.7001180     46593.1128855
   41  116      -945.6088756     46735.2041280
   41  117      -805.4391352     46875.3738684
   41  118      -667.2232972     47013.5897064
   41  119      -531.0532045     47149.7597991
   41  120      -397.1537812     47283.6592224
   41  121      -266.0523842     47414.7606194
   41  122      -138.9926597     47541.8203439
   41  123       -19.4521945     47661.3608091
   42    0    -45307.4634028      2373.3496008
   42    1    -44448.8196921      3231.9933115
   42    2    -43605.5265811      4075.2864225
   42    3    -42777.2620435      4903.5509600
   42    4    -41963.7109775      5717.1020261
   42    5    -41164.5653863      6516.2476173
   42    6    -40379.5244894      7301.2885141
   42    7    -39608.2947733      8072.5182302
   42    8    -38850.5899897      8830.2230139
   42    9    -38106.1311102      9574.6818934
   42   10    -37374.6462440     10306.1667596
   42   11    -36655.8705254     11024.9424782
   42   12    -35949.5459764     11731.2670272
   42   13    -35255.4213503     12425.3916533
   42   14    -34573.2519602     13107.5610434
   42   15    -33902.7994962     13778.0135074
   42   16    -33243.8318357     14436.9811679
   42   17    -32596.1228484     15084.6901552
   42   18    -31959.4521992     15721.3608044
   42   19    -31333.6051510     16347.2078526
   42   20    -30718.3723692     16962.4406344
   42   21    -30113.5497284     17567.2632752
   42   22    -29518.9381239     18161.8748797
   42   23    -28934.3432876     18746.4697159
   42   24    -28359.5756096     19321.2373940
   42   25    -27794.4499655     19886.3630381
   42   26    -27238.7855508     20442.0274527
   42   27    -26692.4057212     20988.4072823
   42   28    -26155.1378398     21525.6751638
   42   29    -25626.8131309     22053.9998727
   42   30    -25107.2665411     22573.5464625
   42   31    -24596.3366061     23084.4763975
   42   32    -24093.8653245     23586.9476790
   42   33    -23599.6980379     24081.1149656
   42   34    -23113.6833166     24567.1296870
   42   35    -22635.6728515     25045.1401521
   42   36    -22165.5213514     25515.2916522
   42   37    -21703.0864462     25977.7265574
   42   38    -21248.2285942     26432.5844094
   42   39    -20800.8109948     26880.0020087
   42   40    -20360.6995063     27320.1134973
   42   41    -19927.7625667     27753.0504369
   42   42    -19501.8711199     28178.9418837
   42   43    -19082.8985453     28597.9144583
   42   44    -18670.7205905     29010.0924131
   42   45    -18265.2153082     29415.5976953
   42   46    -17866.2629960     29814.5500076
   42   47    -17473.7461390     30207.0668646
   42   48    -17087.5493554     30593.2636482
   42   49    -16707.5593449     30973.2536587
   42   50    -16333.6648392     31347.1481644
   42   51    -15965.7565552     31715.0564484
   42   52    -15603.7271499     32077.0858537
   42   53    -15247.4711779     32433.3418257
   42   54    -14896.8850502     32783.9279534
   42   55    -14551.8669952     33128.9460084
   42   56    -14212.3170211     33468.4959825
   42   57    -13878.1368803     33802.6761233
   42   58    -13549.2300344     34131.5829692
   42   59    -13225.5016214     34455.3113822
   42   60    -12906.8584241     34773.9545795
   42   61    -12593.2088388     35087.6041648
   42   62    -12284.4628466     35396.3501570
   42   63    -11980.5319843     35700.2810193
   42   64    -11681.3293175     35999.4836861
   42   65    -11386.7694137     36294.0435899
   42   66    -11096.7683169     36584.0446867
   42   67    -10811.2435230     36869.5694806
   42   68    -10530.1139555     37150.6990481
   42   69    -10253.2999425     37427.5130610
   42   70     -9980.7231943     37700.0898092
   42   71     -9712.3067814     37968.5062222
   42   72     -9447.9751131     38232.8378905
   42   73     -9187.6539176     38493.1590859
   42   74     -8931.2702215     38749.5427821
   42   75     -8678.7523302     39002.0606734
   42   76     -8430.0298096     39250.7831939
   42   77     -8185.0334672     39495.7795363
   42   78     -7943.6953344     39737.1176692
   42   79     -7705.9486487     39974.8643548
   42   80     -7471.7278375     40209.0851661
   42   81     -7240.9685006     40439.8445030
   42   82     -7013.6073948     40667.2056088
   42   83     -6789.5824176     40891.2305860
   42   84     -6568.8325926     41111.9804110
   42   85     -6351.2980541     41329.5149495
   42   86     -6136.9200327     41543.8929709
   42   87     -5925.6408417     41755.1721619
   42   88     -5717.4038630     41963.4091406
   42   89     -5512.1535346     42168.6594690
   42   90     -5309.8353375     42370.9776661
   42   91     -5110.3957839     42570.4172197
   42   92     -4913.7824058     42767.0305978
   42   93     -4719.9437442     42960.8692594
   42   94     -4528.8293391     43151.9836645
   42   95     -4340.3897205     43340.4232831
   42   96     -4154.5764003     43526.2366033
   42   97     -3971.3418656     43709.4711380
   42   98     -3790.6395737     43890.1734298
   42   99     -3612.4239488     44068.3890548
   42  100     -3436.6503809     44244.1626227
   42  101     -3263.2752286     44417.5377750
   42  102     -3092.2558248     44588.5571788
   42  103     -2923.5504885     44757.2625151
   42  104     -2757.1185429     44923.6944607
   42  105     -2592.9203430     45087.8926606
   42  106     -2430.9173152     45249.8956884
   42  107     -2271.0720157     45409.7409879
   42  108     -2113.3482121     45567.4647915
   42  109     -1957.7110031     45723.1020005
   42  110     -1804.1269903     45876.6860133
   42  111     -1652.5645343     46028.2484693
   42  112     -1502.9941424     46177.8188612
   42  113     -1355.3890767     46325.4239269
   42  114     -1209.7263513     46471.0866523
   42  115     -1065.9884675     46614.8245360
   42  116      -924.1666728     46756.6463308
   42  117      -784.2676461     46896.5453575
   42  118      -646.3283613     47034.4846423
   42  119      -510.4507199     47170.3622836
   42  120      -376.8824560     47303.9305476
   42  121      -246.2031953     47434.6098083
   42  122      -119.7895783     47561.0234253
   42  123        -1.6583695     47679.1546341
   43    0    -45196.3298747      2484.4831289
   43    1    -44339.3667791      3341.4462245
   43    2    -43497.7274389      4183.0855647
   43    3    -42671.0900879      5009.7229157
   43    4    -41859.1399211      5821.6730825
   43    5    -41061.5692694      6619.2437342
   43    6    -40278.0777054      7402.7352982
   43    7    -39508.3720884      8172.4409152
   43    8    -38752.1665591      8928.6464445
   43    9    -38009.1824897      9671.6305139
   43   10    -37279.1483985     10401.6646051
   43   11    -36561.7998338     11119.0131698
   43   12    -35856.8792343     11823.9337693
   43   13    -35164.1357702     12516.6772334
   43   14    -34483.3251696     13197.4878340
   43   15    -33814.2095342     13866.6034694
   43   16    -33156.5571484     14524.2558552
   43   17    -32510.1422827     15170.6707209
   43   18    -31874.7449961     15806.0680075
   43   19    -31250.1509381     16430.6620655
   43   20    -30636.1511524     17044.6618512
   43   21    -30032.5418835     17648.2711201
   43   22    -29439.1243881     18241.6886155
   43   23    -28855.7047501     18825.1082535
   43   24    -28282.0937029     19398.7193007
   43   25    -27718.1064565     19962.7065471
   43   26    -27163.5625319     20517.2504717
   43   27    -26618.2856012     21062.5274024
   43   28    -26082.1033356     21598.7096680
   43   29    -25554.8472591     22125.9657444
   43   30    -25036.3526099     22644.4603937
   43   31    -24526.4582072     23154.3547964
   43   32    -24025.0063256     23655.8066780
   43   33    -23531.8425751     24148.9704285
   43   34    -23046.8157875     24633.9972161
   43   35    -22569.7779084     25111.0350952
   43   36    -22100.5838948     25580.2291088
   43   37    -21639.0916183     26041.7213852
   43   38    -21185.1617731     26495.6512305
   43   39    -20738.6577887     26942.1552148
   43   40    -20299.4457480     27381.3672556
   43   41    -19867.3943083     27813.4186953
   43   42    -19442.3746280     28238.4383755
   43   43    -19024.2602960     28656.5527075
   43   44    -18612.9272650     29067.8857386
   43   45    -18208.2537883     29472.5592152
   43   46    -17810.1203601     29870.6926435
   43   47    -17418.4096579     30262.4033457
   43   48    -17033.0064887     30647.8065149
   43   49    -16653.7977373     31027.0152662
   43   50    -16280.6723171     31400.1406864
   43   51    -15913.5211232     31767.2918804
   43   52    -15552.2369878     32128.5760158
   43   53    -15196.7146374     32484.0983662
   43   54    -14846.8506521     32833.9623515
   43   55    -14502.5434268     33178.2695768
   43   56    -14163.6931332     33517.1198704
   43   57    -13830.2016846     33850.6113190
   43   58    -13501.9727012     34178.8403024
   43   59    -13178.9114771     34501.9015265
   43   60    -12860.9249488     34819.8880548
   43   61    -12547.9216643     35132.8913393
   43   62    -12239.8117539     35441.0012497
   43   63    -11936.5069019     35744.3061017
   43   64    -11637.9203189     36042.8926847
   43   65    -11343.9667159     36336.8462876
   43   66    -11054.5622785     36626.2507251
   43   67    -10769.6246420     36911.1883615
   43   68    -10489.0728680     37191.7401356
   43   69    -10212.8274206     37467.9855830
   43   70     -9940.8101445     37740.0028590
   43   71     -9672.9442433     38007.8687603
   43   72     -9409.1542576     38271.6587459
   43   73     -9149.3660454     38531.4469581
   43   74     -8893.5067616     38787.3062420
   43   75     -8641.5048385     39039.3081651
   43   76     -8393.2899675     39287.5230360
   43   77     -8148.7930804     39532.0199232
   43   78     -7907.9463311     39772.8666725
   43   79     -7670.6830791     40010.1299245
   43   80     -7436.9378718     40243.8751318
   43   81     -7206.6464281     40474.1665754
   43   82     -6979.7456228     40701.0673807
   43   83     -6756.1734703     40924.6395333
   43   84     -6535.8691096     41144.9438940
   43   85     -6318.7727897     41362.0402139
   43   86     -6104.8258548     41575.9871488
   43   87     -5893.9707306     41786.8422730
   43   88     -5686.1509108     41994.6620928
   43   89     -5481.3109438     42199.5020598
   43   90     -5279.3964205     42401.4165831
   43   91     -5080.3539622     42600.4590414
   43   92     -4884.1312090     42796.6817946
   43   93     -4690.6768094     42990.1361942
   43   94     -4499.9404104     43180.8725931
   43   95     -4311.8726485     43368.9403550
   43   96     -4126.4251417     43554.3878619
   43   97     -3943.5504829     43737.2625207
   43   98     -3763.2022353     43917.6107683
   43   99     -3585.3349290     44095.4780746
   43  100     -3409.9040606     44270.9089429
   43  101     -3236.8660962     44443.9469074
   43  102     -3066.1784775     44614.6345261
   43  103     -2897.7996345     44783.0133691
   43  104     -2731.6890043     44949.1239993
   43  105     -2567.8070599     45113.0059437
   43  106     -2406.1153518     45274.6976517
   43  107     -2246.5765685     45434.2364350
   43  108     -2089.1546219     45591.6583817
   43  109     -1933.8147713     45746.9982323
   43  110     -1780.5238038     45900.2891997
   43  111     -1629.2503022     46051.5627014
   43  112     -1479.9650518     46200.8479518
   43  113     -1332.6416826     46348.1713210
   43  114     -1187.2577282     46493.5552754
   43  115     -1043.7964816     46637.0165220
   43  116      -902.2505173     46778.5624863
   43  117      -762.6289878     46918.1840157
   43  118      -624.9739701     47055.8390335
   43  119      -489.3986559     47191.4143477
   43  120      -356.1764156     47324.6365880
   43  121      -225.9458479     47454.8671557
   43  122      -100.2381801     47580.5748234
   44    0    -45082.7881224      2598.0248812
   44    1    -44227.5428937      3453.2701099
   44    2    -43387.5939388      4293.2190648
   44    3    -42562.6197604      5118.1932431
   44    4    -41752.3058599      5928.5071436
   44    5    -40956.3449059      6724.4680977
   44    6    -40174.4368340      7506.3761696
   44    7    -39406.2888877      8274.5241159
   44    8    -38651.6156074      9029.1973962
   44    9    -37910.1387773      9770.6742263
   44   10    -37181.5873357     10499.2256679
   44   11    -36465.6972562     11215.1157474
   44   12    -35762.2114053     11918.6015983
   44   13    -35070.8793808     12609.9336228
   44   14    -34391.4573368     13289.3556667
   44   15    -33723.7077974     13957.1052062
   44   16    -33067.3994639     14613.4135397
   44   17    -32422.3070180     15258.5059856
   44   18    -31788.2109226     15892.6020810
   44   19    -31164.8972232     16515.9157803
   44   20    -30552.1573515     17128.6556521
   44   21    -29949.7879308     17731.0250728
   44   22    -29357.5905877     18323.2224159
   44   23    -28775.3717670     18905.4412366
   44   24    -28202.9425535     19477.8704501
   44   25    -27640.1184997     20040.6945039
   44   26    -27086.7194595     20594.0935441
   44   27    -26542.5694293     21138.2435743
   44   28    -26007.4963955     21673.3166080
   44   29    -25481.3321891     22199.4808145
   44   30    -24963.9123462     22716.9006574
   44   31    -24455.0759763     23225.7370273
   44   32    -23954.6656365     23726.1473671
   44   33    -23462.5272116     24218.2857920
   44   34    -22978.5098008     24702.3032028
   44   35    -22502.4656102     25178.3473934
   44   36    -22034.2498507     25646.5631529
   44   37    -21573.7206412     26107.0923624
   44   38    -21120.7389171     26560.0740865
   44   39    -20675.1683434     27005.6446602
   44   40    -20236.8752325     27443.9377711
   44   41    -19805.7284663     27875.0845373
   44   42    -19381.5994224     28299.2135812
   44   43    -18964.3619040     28716.4510996
   44   44    -18553.8920734     29126.9209302
   44   45    -18150.0683892     29530.7446144
   44   46    -17752.7715465     29928.0414571
   44   47    -17361.8844197     30318.9285839
   44   48    -16977.2920089     30703.5209947
   44   49    -16598.8813881     31081.9316155
   44   50    -16226.5416563     31454.2713473
   44   51    -15860.1638909     31820.6491126
   44   52    -15499.6411033     32181.1719003
   44   53    -15144.8681959     32535.9448077
   44   54    -14795.7419217     32885.0710819
   44   55    -14452.1608454     33228.6521581
   44   56    -14114.0253063     33566.7876972
   44   57    -13781.2373822     33899.5756213
   44   58    -13453.7008554     34227.1121482
   44   59    -13131.3211795     34549.4918241
   44   60    -12814.0054483     34866.8075553
   44   61    -12501.6623647     35179.1506389
   44   62    -12194.2022117     35486.6107919
   44   63    -11891.5368242     35789.2761794
   44   64    -11593.5795616     36087.2334420
   44   65    -11300.2452812     36380.5677224
   44   66    -11011.4503133     36669.3626903
   44   67    -10727.1124360     36953.7005676
   44   68    -10447.1508518     37233.6621518
   44   69    -10171.4861642     37509.3268394
   44   70     -9900.0403554     37780.7726482
   44   71     -9632.7367646     38048.0762390
   44   72     -9369.5000671     38311.3129365
   44   73     -9110.2562533     38570.5567502
   44   74     -8854.9326095     38825.8803941
   44   75     -8603.4576979     39077.3553057
   44   76     -8355.7613380     39325.0516656
   44   77     -8111.7745886     39569.0384150
   44   78     -7871.4297293     39809.3832742
   44   79     -7634.6602439     40046.1527597
   44   80     -7401.4008028     40279.4122008
   44   81     -7171.5872468     40509.2257568
   44   82     -6945.1565711     40735.6564325
   44   83     -6722.0469096     40958.7660940
   44   84     -6502.1975196     41178.6154840
   44   85     -6285.5487673     41395.2642363
   44   86     -6072.0421130     41608.7708906
   44   87     -5861.6200976     41819.1929060
   44   88     -5654.2263288     42026.5866748
   44   89     -5449.8054683     42231.0075353
   44   90     -5248.3032193     42432.5097843
   44   91     -5049.6663145     42631.1466891
   44   92     -4853.8425047     42826.9704989
   44   93     -4660.7805486     43020.0324550
   44   94     -4470.4302026     43210.3828010
   44   95     -4282.7422120     43398.0707916
   44   96     -4097.6683034     43583.1447002
   44   97     -3915.1611782     43765.6518254
   44   98     -3735.1745078     43945.6384958
   44   99     -3557.6629311     44123.1500725
   44  100     -3382.5820537     44298.2309499
   44  101     -3209.8884519     44470.9245517
   44  102     -3039.5396790     44641.2733246
   44  103     -2871.4942789     44809.3187247
   44  104     -2705.7118057     44975.1011979
   44  105     -2542.1528539     45138.6601496
   44  106     -2380.7791020     45300.0339016
   44  107     -2221.5533749     45459.2596286
   44  108     -2064.4397338     45616.3732698
   44  109     -1909.4036050     45771.4093986
   44  110     -1756.4119692     45924.4010344
   44  111     -1605.4336415     46075.3793621
   44  112     -1456.4397006     46224.3733030
   44  113     -1309.4041669     46371.4088366
   44  114     -1164.3051295     46516.5078741
   44  115     -1021.1267372     46659.6862664
   44  116      -879.8630154     46800.9499882
   44  117      -740.5258553     46940.2871483
   44  118      -603.1630426     47077.6499610
   44  119      -467.9004658     47212.9125378
   44  120      -335.0403606     47345.7726429
   44  121      -205.2880772     47475.5249264
   44  122       -80.3562776     47600.4567260
   45    0    -44966.8501729      2713.9628307
   45    1    -44113.3599331      3567.4530705
   45    2    -43275.1378478      4405.6751558
   45    3    -42451.8626974      5228.9503062
   45    4    -41643.2202991      6037.5927045
   45    5    -40848.9036693      6831.9093342
   45    6    -40068.6131178      7612.1998858
   45    7    -39302.0562827      8378.7567209
   45    8    -38548.9481156      9131.8648880
   45    9    -37809.0108236      9871.8021800
   45   10    -37081.9737765     10598.8392271
   45   11    -36367.5733845     11313.2396191
   45   12    -35665.5529528     12015.2600507
   45   13    -34975.6625184     12705.1504852
   45   14    -34297.6586717     13383.1543319
   45   15    -33631.3043698     14049.5086337
   45   16    -32976.3687418     14704.4442618
   45   17    -32332.6268902     15348.1861133
   45   18    -31699.8596921     15980.9533115
   45   19    -31077.8535986     16602.9594050
   45   20    -30466.4004383     17214.4125653
   45   21    -29865.2972229     17815.5157807
   45   22    -29274.3459574     18406.4670462
   45   23    -28693.3534562     18987.4595474
   45   24    -28122.1311637     19558.6818399
   45   25    -27560.4949827     20120.3180209
   45   26    -27008.2651081     20672.5478955
   45   27    -26465.2658678     21215.5471358
   45   28    -25931.3255709     21749.4874326
   45   29    -25406.2763620     22274.5366416
   45   30    -24889.9540825     22790.8589211
   45   31    -24382.1981386     23298.6148649
   45   32    -23882.8513762     23797.9616274
   45   33    -23391.7599610     24289.0530426
   45   34    -22908.7732659     24772.0397377
   45   35    -22433.7437633     25247.0692403
   45   36    -21966.5269236     25714.2860800
   45   37    -21506.9811186     26173.8318850
   45   38    -21054.9675303     26625.8454733
   45   39    -20610.3500643     27070.4629393
   45   40    -20172.9952679     27507.8177356
   45   41    -19742.7722524     27938.0407512
   45   42    -19319.5526194     28361.2603842
   45   43    -18903.2103911     28777.6026125
   45   44    -18493.6219443     29187.1910593
   45   45    -18090.6659473     29590.1470563
   45   46    -17694.2233005     29986.5897031
   45   47    -17304.1770796     30376.6359240
   45   48    -16920.4124818     30760.4005218
   45   49    -16542.8167746     31137.9962290
   45   50    -16171.2792469     31509.5337567
   45   51    -15805.6911624     31875.1218412
   45   52    -15445.9457153     32234.8672882
   45   53    -15091.9379879     32588.8750157
   45   54    -14743.5649099     32937.2480937
   45   55    -14400.7252198     33280.0877838
   45   56    -14063.3194277     33617.4935758
   45   57    -13731.2497798     33949.5632238
   45   58    -13404.4202238     34276.3927798
   45   59    -13082.7363767     34598.0766269
   45   60    -12766.1054926     34914.7075110
   45   61    -12454.4364330     35226.3765706
   45   62    -12147.6396370     35533.1733666
   45   63    -11845.6270933     35835.1859103
   45   64    -11548.3123131     36132.5006905
   45   65    -11255.6103035     36425.2027000
   45   66    -10967.4375427     36713.3754609
   45   67    -10683.7119546     36997.1010490
   45   68    -10404.3528858     37276.4601178
   45   69    -10129.2810821     37551.5319215
   45   70     -9858.4186662     37822.3943374
   45   71     -9591.6891164     38089.1238872
   45   72     -9329.0172449     38351.7957587
   45   73     -9070.3291780     38610.4838255
   45   74     -8815.5523361     38865.2606675
   45   75     -8564.6154138     39116.1975898
   45   76     -8317.4483622     39363.3646414
   45   77     -8073.9823695     39606.8306341
   45   78     -7834.1498439     39846.6631597
   45   79     -7597.8843961     40082.9286075
   45   80     -7365.1208223     40315.6921813
   45   81     -7135.7950878     40545.0179158
   45   82     -6909.8443111     40770.9686925
   45   83     -6687.2067482     40993.6062554
   45   84     -6467.8217772     41212.9912263
   45   85     -6251.6298842     41429.1831194
   45   86     -6038.5726482     41642.2403554
   45   87     -5828.5927276     41852.2202760
   45   88     -5621.6338470     42059.1791566
   45   89     -5417.6407837     42263.1722198
   45   90     -5216.5593558     42464.2536477
   45   91     -5018.3364100     42662.4765936
   45   92     -4822.9198102     42857.8931933
   45   93     -4630.2584278     43050.5545758
   45   94     -4440.3021309     43240.5108727
   45   95     -4253.0017764     43427.8112272
   45   96     -4068.3092019     43612.5038017
   45   97     -3886.1772197     43794.6357838
   45   98     -3706.5596122     43974.2533914
   45   99     -3529.4111292     44151.4018744
   45  100     -3354.6874884     44326.1255152
   45  101     -3182.3453787     44498.4676248
   45  102     -3012.3424682     44668.4705354
   45  103     -2844.6374173     44836.1755863
   45  104     -2679.1899004     45001.6231032
   45  105     -2515.9606371     45164.8523665
   45  106     -2354.9114375     45325.9015661
   45  107     -2196.0052675     45484.8077361
   45  108     -2039.2063428     45641.6066608
   45  109     -1884.4802635     45796.3327401
   45  110     -1731.7942118     45949.0187918
   45  111     -1581.1172469     46099.6957567
   45  112     -1432.4207565     46248.3922471
   45  113     -1285.6791761     46395.1338275
   45  114     -1140.8711898     46539.9418138
   45  115      -997.9818732     46682.8311304
   45  116      -857.0068422     46823.8061614
   45  117      -717.9610287     46962.8519749
   45  118      -580.8986201     47099.9143834
   45  119      -445.9598121     47234.8531915
   45  120      -313.4794011     47367.3336025
   45  121      -184.2385782     47496.5744254
   45  122       -60.1653545     47620.6476491
   46    0    -44848.5283117      2832.2846919
   46    1    -43996.8300499      3683.9829537
   46    2    -43160.3711848      4520.4418188
   46    3    -42338.8307835      5341.9822201
   46    4    -41531.8949890      6148.9180146
   46    5    -40739.2571757      6941.5558279
   46    6    -39960.6180382      7720.1949653
   46    7    -39195.6856207      8485.1273829
   46    8    -38444.1752969      9236.6377067
   46    9    -37705.8097085      9975.0032950
   46   10    -36980.3186681     10700.4943354
   46   11    -36267.4390338     11413.3739698
   46   12    -35566.9145611     12113.8984425
   46   13    -34878.4957365     12802.3172671
   46   14    -34201.9395984     13478.8734052
   46   15    -33537.0095473     14143.8034563
   46   16    -32883.4751503     14797.3378533
   46   17    -32241.1119415     15439.7010621
   46   18    -31609.7012215     16071.1117821
   46   19    -30989.0298569     16691.7831467
   46   20    -30378.8900828     17301.9229208
   46   21    -29779.0793078     17901.7336957
   46   22    -29189.3999249     18491.4130787
   46   23    -28609.6591259     19071.1538777
   46   24    -28039.6687235     19641.1442801
   46   25    -27479.2449786     20201.5680250
   46   26    -26928.2084349     20752.6045687
   46   27    -26386.3837594     21294.4292442
   46   28    -25853.5995911     21827.2134125
   46   29    -25329.6883952     22351.1246084
   46   30    -24814.4863251     22866.3266785
   46   31    -24307.8330905     23372.9799130
   46   32    -23809.5718324     23871.2411712
   46   33    -23319.5490038     24361.2639998
   46   34    -22837.6142569     24843.1987467
   46   35    -22363.6203366     25317.1926670
   46   36    -21897.4229784     25783.3900252
   46   37    -21438.8808125     26241.9321911
   46   38    -20987.8552730     26692.9577306
   46   39    -20544.2105112     27136.6024924
   46   40    -20107.8133145     27572.9996891
   46   41    -19678.5330283     28002.2799753
   46   42    -19256.2414832     28424.5715204
   46   43    -18840.8129254     28840.0000782
   46   44    -18432.1239505     29248.6890531
   46   45    -18030.0534411     29650.7595625
   46   46    -17634.4825074     30046.3304962
   46   47    -17245.2944306     30435.5185730
   46   48    -16862.3746095     30818.4383941
   46   49    -16485.6105091     31195.2024945
   46   50    -16114.8916121     31565.9213915
   46   51    -15750.1093726     31930.7036310
   46   52    -15391.1571716     32289.6558320
   46   53    -15037.9302751     32642.8827285
   46   54    -14690.3257933     32990.4872103
   46   55    -14348.2426422     33332.5703614
   46   56    -14011.5815064     33669.2314972
   46   57    -13680.2448040     34000.5681996
   46   58    -13354.1366518     34326.6763517
   46   59    -13033.1628335     34647.6501701
   46   60    -12717.2307672     34963.5822363
   46   61    -12406.2494762     35274.5635274
   46   62    -12100.1295589     35580.6834446
   46   63    -11798.7831614     35882.0298422
   46   64    -11502.1239498     36178.6890538
   46   65    -11210.0670843     36470.7459193
   46   66    -10922.5291938     36758.2838097
   46   67    -10639.4283517     37041.3846519
   46   68    -10360.6840514     37320.1289522
   46   69    -10086.2171841     37594.5958194
   46   70     -9815.9500163     37864.8629873
   46   71     -9549.8061678     38131.0068358
   46   72     -9287.7105913     38393.1024123
   46   73     -9029.5895515     38651.2234520
   46   74     -8775.3706058     38905.4423978
   46   75     -8524.9825845     39155.8304191
   46   76     -8278.3555724     39402.4574311
   46   77     -8035.4208905     39645.3921131
   46   78     -7796.1110781     39884.7019255
   46   79     -7560.3598756     40120.4531280
   46   80     -7328.1022078     40352.7107958
   46   81     -7099.2741671     40581.5388365
   46   82     -6873.8129979     40807.0000057
   46   83     -6651.6570809     41029.1559226
   46   84     -6432.7459180     41248.0670856
   46   85     -6217.0201173     41463.7928863
   46   86     -6004.4213793     41676.3916242
   46   87     -5794.8924828     41885.9205208
   46   88     -5588.3772713     42092.4357323
   46   89     -5384.8206406     42295.9923630
   46   90     -5184.1685260     42496.6444776
   46   91     -4986.3678906     42694.4451130
   46   92     -4791.3667144     42889.4462892
   46   93     -4599.1139834     43081.6990202
   46   94     -4409.5596803     43271.2533233
   46   95     -4222.6547759     43458.1582277
   46   96     -4038.3512213     43642.4617823
   46   97     -3856.6019423     43824.2110612
   46   98     -3677.3608347     44003.4521689
   46   99     -3500.5827621     44180.2302415
   46  100     -3326.2235566     44354.5894469
   46  101     -3154.2400228     44526.5729808
   46  102     -2984.5899459     44696.2230577
   46  103     -2817.2321063     44863.5808973
   46  104     -2652.1263019     45028.6867017
   46  105     -2489.2333807     45191.5796229
   46  106     -2328.5152884     45352.2977152
   46  107     -2169.9351369     45510.8778667
   46  108     -2013.4573015     45667.3557021
   46  109     -1859.0475628     45821.7654408
   46  110     -1706.6733137     45974.1396899
   46  111     -1556.3038692     46124.5091344
   46  112     -1407.9109437     46272.9020599
   46  113     -1261.4694138     46419.3435898
   46  114     -1116.9586026     46563.8544010
   46  115      -974.3645913     46706.4484123
   46  116      -833.6847441     46847.1282595
   46  117      -694.9373781     46985.8756255
   46  118      -558.1838779     47122.6291257
   46  119      -423.5805921     47257.2324115
   46  120      -291.4991184     47389.3138852
   46  121      -162.8071994     47518.0058042
   46  122       -39.6917652     47641.1212384
   47    0    -44727.8350818      2952.9779218
   47    1    -43877.9656509      3802.8473527
   47    2    -43043.3062197      4637.5067839
   47    3    -42223.5361512      5457.2768523
   47    4    -41418.3419242      6262.4710794
   47    5    -40627.4172818      7053.3957217
   47    6    -39850.4633145      7830.3496891
   47    7    -39087.1884834      8593.6245202
   47    8    -38337.3085962      9343.5044074
   47    9    -37600.5467404     10080.2662631
   47   10    -36876.6331831     10804.1798204
   47   11    -36165.3052417     11515.5077619
   47   12    -35466.3071331     12214.5058704
   47   13    -34779.3898051     12901.4231985
   47   14    -34104.3107545     13576.5022491
   47   15    -33440.8338361     14239.9791674
   47   16    -32788.7290657     14892.0839379
   47   17    -32147.7724188     15533.0405848
   47   18    -31517.7456298     16163.0673738
   47   19    -30898.4359905     16782.3770131
   47   20    -30289.6361516     17391.1768520
   47   21    -29691.1439281     17989.6690755
   47   22    -29102.7621093     18578.0508943
   47   23    -28524.2982734     19156.5147302
   47   24    -27955.5646094     19725.2483941
   47   25    -27396.3777447     20284.4352589
   47   26    -26846.5585790     20834.2544246
   47   27    -26305.9321262     21374.8808773
   47   28    -25774.3273624     21906.4856412
   47   29    -25251.5770804     22429.2359232
   47   30    -24737.5177526     22943.2952510
   47   31    -24231.9893986     23448.8236050
   47   32    -23734.8354609     23945.9775427
   47   33    -23245.9026858     24434.9103178
   47   34    -22765.0410114     24915.7719922
   47   35    -22292.1034604     25388.7095431
   47   36    -21826.9460393     25853.8669643
   47   37    -21369.4276421     26311.3853614
   47   38    -20919.4099604     26761.4030432
   47   39    -20476.7573966     27204.0556070
   47   40    -20041.3369830     27639.4760206
   47   41    -19613.0183043     28067.7946993
   47   42    -19191.6734250     28489.1395786
   47   43    -18777.1768197     28903.6361838
   47   44    -18369.4053077     29311.4076959
   47   45    -17968.2379902     29712.5750134
   47   46    -17573.5561917     30107.2568119
   47   47    -17185.2434033     30495.5696002
   47   48    -16803.1852295     30877.6277741
   47   49    -16427.2693369     31253.5436666
   47   50    -16057.3854064     31623.4275972
   47   51    -15693.4250861     31987.3879175
   47   52    -15335.2819480     32345.5310556
   47   53    -14982.8514454     32697.9615582
   47   54    -14636.0308729     33044.7821307
   47   55    -14294.7193276     33386.0936760
   47   56    -13958.8176725     33721.9953311
   47   57    -13628.2285009     34052.5845027
   47   58    -13302.8561026     34377.9569010
   47   59    -12982.6064309     34698.2065727
   47   60    -12667.3870719     35013.4259316
   47   61    -12357.1072138     35323.7057898
   47   62    -12051.6776178     35629.1353858
   47   63    -11751.0105903     35929.8024133
   47   64    -11455.0199560     36225.7930476
   47   65    -11163.6210311     36517.1919725
   47   66    -10876.7305988     36804.0824048
   47   67    -10594.2668845     37086.5461191
   47   68    -10316.1495319     37364.6634717
   47   69    -10042.2995806     37638.5134230
   47   70     -9772.6394436     37908.1735600
   47   71     -9507.0928857     38173.7201179
   47   72     -9245.5850025     38435.2280010
   47   73     -8988.0422005     38692.7708031
   47   74     -8734.3921767     38946.4208268
   47   75     -8484.5638999     39196.2491037
   47   76     -8238.4875917     39442.3254119
   47   77     -7996.0947083     39684.7182952
   47   78     -7757.3179232     39923.4950804
   47   79     -7522.0911091     40158.7218945
   47   80     -7290.3493220     40390.4636815
   47   81     -7062.0287844     40618.7842192
   47   82     -6837.0668691     40843.7461345
   47   83     -6615.4020842     41065.4109194
   47   84     -6396.9740576     41283.8389460
   47   85     -6181.7235226     41499.0894809
   47   86     -5969.5923036     41711.2207000
   47   87     -5760.5233020     41920.2897016
   47   88     -5554.4604832     42126.3525203
   47   89     -5351.3488638     42329.4641398
   47   90     -5151.1344988     42529.6785047
   47   91     -4953.7644706     42727.0485330
   47   92     -4759.1868770     42921.6261265
   47   93     -4567.3508218     43113.4621818
   47   94     -4378.2064046     43302.6065990
   47   95     -4191.7047124     43489.1082912
   47   96     -4007.7978126     43673.0151910
   47   97     -3826.4387468     43854.3742568
   47   98     -3647.5815267     44033.2314769
   47   99     -3471.1811325     44209.6318711
   47  100     -3297.1935134     44383.6194902
   47  101     -3125.5755921     44555.2374114
   47  102     -2956.2852743     44724.5277293
   47  103     -2789.2814631     44891.5315404
   47  104     -2624.5240833     45056.2889203
   47  105     -2461.9741149     45218.8388887
   47  106     -2301.5936434     45379.2193601
   47  107     -2143.3459311     45537.4670724
   47  108     -1987.1955191     45693.6174845
   47  109     -1833.1083755     45847.7046281
   47  110     -1681.0521131     45999.7608905
   47  111     -1530.9963156     46149.8166880
   47  112     -1382.9130426     46297.8999610
   47  113     -1236.7776409     46444.0353626
   47  114     -1092.5701208     46588.2428828
   47  115      -950.2776571     46730.5353465
   47  116      -809.8995409     46870.9134627
   47  117      -671.4578695     47009.3551341
   47  118      -535.0221382     47145.7908654
   47  119      -400.7669690     47280.0460346
   47  120      -269.1056401     47411.7073634
   47  121      -141.0051921     47539.8078115
   47  122       -18.9684545     47661.8445491
   48    0    -44604.7832829      3076.0297207
   48    1    -43756.7793963      3924.0336073
   48    2    -42923.9554722      4756.8575313
   48    3    -42105.9911795      5574.8218241
   48    4    -41302.5733426      6378.2396610
   48    5    -40513.3960846      7167.4169190
   48    6    -39738.1609024      7942.6521012
   48    7    -38976.5766860      8704.2363176
   48    8    -38228.3596884      9452.4533152
   48    9    -37493.2334548     10187.5795488
   48   10    -36770.9287180     10909.8842855
   48   11    -36061.1832666     11619.6297370
   48   12    -35363.7417903     12317.0712133
   48   13    -34678.3557092     13002.4572944
   48   14    -34004.7829897     13676.0300139
   48   15    -33342.7879519     14338.0250517
   48   16    -32692.1410704     14988.6719332
   48   17    -32052.6187728     15628.1942307
   48   18    -31424.0032372     16256.8097664
   48   19    -30806.0821899     16874.7308137
   48   20    -30198.6487071     17482.1642965
   48   21    -29601.5010192     18079.3119844
   48   22    -29014.4423204     18666.3706832
   48   23    -28437.2805841     19243.5324194
   48   24    -27869.8283839     19810.9846197
   48   25    -27311.9027212     20368.9102824
   48   26    -26763.3248602     20917.4881434
   48   27    -26223.9201687     21456.8928349
   48   28    -25693.5179672     21987.2950364
   48   29    -25171.9513834     22508.8616202
   48   30    -24659.0572150     23021.7557885
   48   31    -24154.6757985     23526.1372051
   48   32    -23658.6508841     24022.1621195
   48   33    -23170.8295179     24509.9834857
   48   34    -22691.0619294     24989.7510742
   48   35    -22219.2014253     25461.6115783
   48   36    -21755.1042885     25925.7087151
   48   37    -21298.6296827     26382.1833209
   48   38    -20849.6395620     26831.1734416
   48   39    -20407.9985851     27272.8144185
   48   40    -19973.5740344     27707.2389692
   48   41    -19546.2357390     28134.5772646
   48   42    -19125.8560019     28554.9570017
   48   43    -18712.3095309     28968.5034727
   48   44    -18305.4733735     29375.3396301
   48   45    -17905.2268542     29775.5861494
   48   46    -17511.4515161     30169.3614875
   48   47    -17124.0310645     30556.7819391
   48   48    -16742.8513138     30937.9616898
   48   49    -16367.8001365     31313.0128671
   48   50    -15998.7674152     31682.0455883
   48   51    -15635.6449967     32045.1680069
   48   52    -15278.3266475     32402.4863561
   48   53    -14926.7080122     32754.1049914
   48   54    -14580.6865734     33100.1264302
   48   55    -14240.1616132     33440.6513904
   48   56    -13905.0341764     33775.7788272
   48   57    -13575.2070353     34105.6059682
   48   58    -13250.5846559     34430.2283477
   48   59    -12931.0731652     34749.7398384
   48   60    -12616.5803201     35064.2326835
   48   61    -12307.0154773     35373.7975263
   48   62    -12002.2895641     35678.5234395
   48   63    -11702.3150507     35978.4979529
   48   64    -11407.0059233     36273.8070803
   48   65    -11116.2776575     36564.5353461
   48   66    -10830.0471939     36850.7658097
   48   67    -10548.2329129     37132.5800907
   48   68    -10270.7546117     37410.0583919
   48   69     -9997.5334814     37683.2795222
   48   70     -9728.4920845     37952.3209191
   48   71     -9463.5543335     38217.2586701
   48   72     -9202.6454703     38478.1675333
   48   73     -8945.6920456     38735.1209580
   48   74     -8692.6218992     38988.1911043
   48   75     -8443.3641412     39237.4488624
   48   76     -8197.8491326     39482.9638710
   48   77     -7956.0084681     39724.8045355
   48   78     -7717.7749575     39963.0380461
   48   79     -7483.0826090     40197.7303946
   48   80     -7251.8666125     40428.9463911
   48   81     -7024.0633229     40656.7496807
   48   82     -6799.6102444     40881.2027592
   48   83     -6578.4460150     41102.3669886
   48   84     -6360.5103914     41320.3026122
   48   85     -6145.7442346     41535.0687690
   48   86     -5934.0894952     41746.7235084
   48   87     -5725.4892002     41955.3238034
   48   88     -5519.8874392     42160.9255644
   48   89     -5317.2293520     42363.5836516
   48   90     -5117.4611163     42563.3518873
   48   91     -4920.5299355     42760.2830680
   48   92     -4726.3840286     42954.4289750
   48   93     -4534.9726191     43145.8403845
   48   94     -4346.2459260     43334.5670776
   48   95     -4160.1551554     43520.6578482
   48   96     -3976.6524930     43704.1605105
   48   97     -3795.6910991     43885.1219044
   48   98     -3617.2251040     44063.5878996
   48   99     -3441.2096067     44239.6033969
   48  100     -3267.6006763     44413.2123273
   48  101     -3096.3553567     44584.4576469
   48  102     -2927.4316764     44753.3813271
   48  103     -2760.7886650     44920.0243386
   48  104     -2596.3863770     45084.4266266
   48  105     -2434.1859284     45246.6270752
   48  106     -2274.1495488     45406.6634548
   48  107     -2116.2406557     45564.5723479
   48  108     -1960.4239617     45720.3890419
   48  109     -1806.6656303     45874.1473733
   48  110     -1654.9335039     46025.8794997
   48  111     -1505.1974489     46175.6155547
   48  112     -1357.4298901     46323.3831135
   48  113     -1211.6066760     46469.2063276
   48  114     -1067.7085570     46613.1044466
   48  115      -925.7239009     46755.0891027
   48  116      -785.6541288     46895.1588747
   48  117      -647.5255711     47033.2874325
   48  118      -511.4168868     47169.3961168
   48  119      -377.5234085     47303.2895951
   48  120      -246.3057310     47434.5072726
   48  121      -118.8455385     47561.9674651
   49    0    -44479.3859703      3201.4270333
   49    1    -43633.2841981      4047.5288055
   49    2    -42802.3317109      4878.4812927
   49    3    -41986.2084926      5694.6045110
   49    4    -41184.6017244      6496.2112792
   49    5    -40397.2059195      7283.6070841
   49    6    -39623.7229934      8057.0900102
   49    7    -38863.8622761      8816.9507275
   49    8    -38117.3404778      9563.4725258
   49    9    -37383.8816129     10296.9313907
   49   10    -36663.2168922     11017.5961113
   49   11    -35955.0845867     11725.7284169
   49   12    -35259.2298705     12421.5831330
   49   13    -34575.4046475     13105.4083561
   49   14    -33903.3673647     13777.4456388
   49   15    -33242.8828182     14437.9301854
   49   16    -32593.7219523     15087.0910513
   49   17    -31955.6616568     15725.1513468
   49   18    -31328.4845634     16352.3284402
   49   19    -30711.9788429     16968.8341607
   49   20    -30105.9380063     17574.8749973
   49   21    -29510.1607083     18170.6522952
   49   22    -28924.4505574     18756.3624462
   49   23    -28348.6159303     19332.1970733
   49   24    -27782.4697934     19898.3432102
   49   25    -27225.8295305     20454.9834731
   49   26    -26678.5167777     21002.2962259
   49   27    -26140.3572644     21540.4557392
   49   28    -25611.1806626     22069.6323410
   49   29    -25090.8204420     22589.9925616
   49   30    -24579.1137325     23101.6992710
   49   31    -24075.9011938     23604.9118098
   49   32    -23581.0268904     24099.7861132
   49   33    -23094.3381742     24586.4748294
   49   34    -22615.6855723     25065.1274313
   49   35    -22144.9226810     25535.8903226
   49   36    -21681.9060655     25998.9069381
   49   37    -21226.4951644     26454.3178392
   49   38    -20778.5521998     26902.2608038
   49   39    -20337.9420920     27342.8709116
   49   40    -19904.5323785     27776.2806250
   49   41    -19478.1931376     28202.6198659
   49   42    -19058.7969157     28622.0160879
   49   43    -18646.2186587     29034.5943449
   49   44    -18240.3356466     29440.4773570
   49   45    -17841.0274319     29839.7855717
   49   46    -17448.1757805     30232.6372231
   49   47    -17061.6646163     30619.1483873
   49   48    -16681.3799678     30999.4330358
   49   49    -16307.2099174     31373.6030862
   49   50    -15939.0445540     31741.7684496
   49   51    -15576.7759263     32104.0370773
   49   52    -15220.2979995     32460.5150041
   49   53    -14869.5066134     32811.3063902
   49   54    -14524.2994424     33156.5135612
   49   55    -14184.5759571     33496.2370465
   49   56    -13850.2373879     33830.5756157
   49   57    -13521.1866896     34159.6263140
   49   58    -13197.3285080     34483.4844956
   49   59    -12878.5691470     34802.2438566
   49   60    -12564.8165380     35115.9964656
   49   61    -12255.9802094     35424.8327942
   49   62    -11951.9712581     35728.8417455
   49   63    -11652.7023212     36028.1106823
   49   64    -11358.0875497     36322.7254539
   49   65    -11068.0425819     36612.7704217
   49   66    -10782.4845185     36898.3284851
   49   67    -10501.3318986     37179.4811050
   49   68    -10224.5046758     37456.3083278
   49   69     -9951.9241954     37728.8888082
   49   70     -9683.5131726     37997.2998309
   49   71     -9419.1956708     38261.6173327
   49   72     -9158.8970808     38521.9159228
   49   73     -8902.5441005     38778.2689030
   49   74     -8650.0647156     39030.7482880
   49   75     -8401.3881799     39279.4248237
   49   76     -8156.4449971     39524.3680065
   49   77     -7915.1669026     39765.6461010
   49   78     -7677.4868458     40003.3261578
   49   79     -7443.3389730     40237.4740306
   49   80     -7212.6586104     40468.1543932
   49   81     -6985.3822483     40695.4307552
   49   82     -6761.4475249     40919.3654787
   49   83     -6540.7932106     41140.0197930
   49   84     -6323.3591938     41357.4538098
   49   85     -6109.0864653     41571.7265383
   49   86     -5897.9171050     41782.8958986
   49   87     -5689.7942677     41991.0187359
   49   88     -5484.6621699     42196.1508337
   49   89     -5282.4660772     42398.3469264
   49   90     -5083.1522921     42597.6607115
   49   91     -4886.6681422     42794.1448614
   49   92     -4692.9619695     42987.8510341
   49   93     -4501.9831201     43178.8298835
   49   94     -4313.6819348     43367.1310688
   49   95     -4128.0097411     43552.8032625
   49   96     -3944.9188460     43735.8941576
   49   97     -3764.3625305     43916.4504730
   49   98     -3586.2950463     44094.5179573
   49   99     -3410.6716140     44270.1413896
   49  100     -3237.4484250     44443.3645786
   49  101     -3066.5826474     44614.2303562
   49  102     -2898.0324357     44782.7805678
   49  103     -2731.7569486     44949.0560550
   49  104     -2567.7163741     45113.0966295
   49  105     -2405.8719681     45274.9410355
   49  106     -2246.1861082     45434.6268954
   49  107     -2088.6223725     45592.1906311
   49  108     -1933.1456515     45747.6673521
   49  109     -1779.7223117     45901.0906919
   49  110     -1628.3204360     46052.4925676
   49  111     -1478.9101879     46201.9028157
   49  112     -1331.4643793     46349.3486243
   49  113     -1185.9593948     46494.8536088
   49  114     -1042.3767843     46638.4362193
   49  115      -900.7062198     46780.1067838
   49  116      -760.9514841     46919.8615195
   49  117      -623.1436621     47057.6693415
   49  118      -487.3717910     47193.4412126
   49  119      -353.8547229     47326.9582807
   49  120      -223.1069036     47457.7061000
   49  121       -96.3433897     47584.4696139
   50    0    -44351.6564537      3329.1565499
   50    1    -43507.4932198      4173.3197838
   50    2    -42678.4479519      5002.3650517
   50    3    -41864.2009593      5816.6120443
   50    4    -41064.4397903      6616.3732133
   50    5    -40278.8593599      7401.9536437
   50    6    -39507.1620132      8173.6509904
   50    7    -38749.0575323      8931.7554713
   50    8    -38004.2630963      9676.5499073
   50    9    -37272.5032010     10408.3098025
   50   10    -36553.5095468     11127.3034568
   50   11    -35847.0208988     11833.7921047
   50   12    -35152.7829275     12528.0300761
   50   13    -34470.5480315     13210.2649721
   50   14    -33800.0751499     13880.7378536
   50   15    -33141.1295656     14539.6834379
   50   16    -32493.4827033     15187.3303003
   50   17    -31856.9119252     15823.9010784
   50   18    -31231.2003267     16449.6126768
   50   19    -30616.1365331     17064.6764704
   50   20    -30011.5144993     17669.2985043
   50   21    -29417.1333136     18263.6796900
   50   22    -28832.7970074     18848.0159961
   50   23    -28258.3143696     19422.4986340
   50   24    -27693.4987675     19987.3142361
   50   25    -27138.1679755     20542.6450281
   50   26    -26592.1440090     21088.6689946
   50   27    -26055.2529667     21625.5600369
   50   28    -25527.3248794     22153.4881242
   50   29    -25008.1935655     22672.6194381
   50   30    -24497.6964943     23183.1165093
   50   31    -23995.6746549     23685.1383487
   50   32    -23501.9724327     24178.8405709
   50   33    -23016.4374914     24664.3755122
   50   34    -22538.9206617     25141.8923419
   50   35    -22069.2758354     25611.5371681
   50   36    -21607.3598656     26073.4531380
   50   37    -21153.0324713     26527.7805323
   50   38    -20706.1561480     26974.6568556
   50   39    -20266.5960827     27414.2169209
   50   40    -19834.2200730     27846.5929306
   50   41    -19408.8984514     28271.9145522
   50   42    -18990.5040125     28690.3089911
   50   43    -18578.9119448     29101.9010588
   50   44    -18173.9997658     29506.8132378
   50   45    -17775.6472600     29905.1657435
   50   46    -17383.7364210     30297.0765826
   50   47    -16998.1513952     30682.6616084
   50   48    -16618.7784294     31062.0345742
   50   49    -16245.5058204     31435.3071832
   50   50    -15878.2238668     31802.5891368
   50   51    -15516.8248237     32163.9881799
   50   52    -15161.2028587     32519.6101449
   50   53    -14811.2540106     32869.5589930
   50   54    -14466.8761493     33213.9368543
   50   55    -14127.9689376     33552.8440660
   50   56    -13794.4337951     33886.3792084
   50   57    -13466.1738629     34214.6391407
   50   58    -13143.0939698     34537.7190338
   50   59    -12825.1006003     34855.7124033
   50   60    -12512.1018635     35168.7111400
   50   61    -12204.0074631     35476.8055404
   50   62    -11900.7286687     35780.0843349
   50   63    -11602.1782876     36078.6347159
   50   64    -11308.2706389     36372.5423647
   50   65    -11018.9215265     36661.8914771
   50   66    -10734.0482149     36946.7647887
   50   67    -10453.5694045     37227.2435990
   50   68    -10177.4052085     37503.4077951
   50   69     -9905.4771295     37775.3358740
   50   70     -9637.7080385     38043.1049651
   50   71     -9374.0221524     38306.7908511
   50   72     -9114.3450141     38566.4679895
   50   73     -8858.6034716     38822.2095319
   50   74     -8606.7256591     39074.0873444
   50   75     -8358.6409773     39322.1720262
   50   76     -8114.2800752     39566.5329284
   50   77     -7873.5748318     39807.2381717
   50   78     -7636.4583388     40044.3546648
   50   79     -7402.8648830     40277.9481205
   50   80     -7172.7299302     40508.0830734
   50   81     -6945.9901084     40734.8228951
   50   82     -6722.5831924     40958.2298112
   50   83     -6502.4480879     41178.3649156
   50   84     -6285.5248172     41395.2881863
   50   85     -6071.7545041     41609.0584995
   50   86     -5861.0793598     41819.7336437
   50   87     -5653.4426697     42027.3703339
   50   88     -5448.7887797     42232.0242239
   50   89     -5247.0630837     42433.7499198
   50   90     -5048.2120117     42632.6009919
   50   91     -4852.1830176     42828.6299859
   50   92     -4658.9245693     43021.8884343
   50   93     -4468.3861377     43212.4268658
   50   94     -4280.5181882     43400.2948154
   50   95     -4095.2721720     43585.5408316
   50   96     -3912.6005198     43768.2124838
   50   97     -3732.4566363     43948.3563673
   50   98     -3554.7948967     44126.0181069
   50   99     -3379.5706459     44301.2423577
   50  100     -3206.7402009     44474.0728027
   50  101     -3036.2608561     44644.5521475
   50  102     -2868.0908954     44812.7221082
   50  103     -2702.1896097     44978.6233939
   50  104     -2538.5173241     45142.2956794
   50  105     -2377.0354381     45303.7775655
   50  106     -2217.7064820     45463.1065215
   50  107     -2060.4941998     45620.3188037
   50  108     -1905.3636665     45775.4493371
   50  109     -1752.2814597     45928.5315439
   50  110     -1601.2159142     46079.5970894
   50  111     -1452.1375065     46228.6754971
   50  112     -1305.0194593     46375.7935443
   50  113     -1159.8387310     46520.9742725
   50  114     -1016.5777370     46664.2352666
   50  115      -875.2275789     46805.5854247
   50  116      -735.7946667     46945.0183369
   50  117      -598.3154416     47082.4975619
   50  118      -462.8907231     47217.9222805
   50  119      -329.7661229     47351.0468807
   50  120      -199.5175556     47481.2954479
   50  121       -73.5166635     47607.2963400
   51    0    -44221.6082962      3459.2047074
   51    1    -43379.4198746      4301.3931290
   51    2    -42552.3174580      5128.4955456
   51    3    -41739.9816913      5940.8313122
   51    4    -40942.1005010      6738.7125025
   51    5    -40158.3692153      7522.4437883
   51    6    -39388.4906206      8292.3223830
   51    7    -38632.1749631      9048.6380405
   51    8    -37889.1399027      9791.6731009
   51    9    -37159.1104287     10521.7025749
   51   10    -36441.8187430     11238.9942606
   51   11    -35737.0041171     11943.8088865
   51   12    -35044.4127290     12636.4002746
   51   13    -34363.7974839     13317.0155197
   51   14    -33694.9178241     13985.8951795
   51   15    -33037.5395302     14643.2734733
   51   16    -32391.4345179     15289.3784856
   51   17    -31756.3806325     15924.4323711
   51   18    -31132.1614430     16548.6515606
   51   19    -30518.5660387     17162.2469649
   51   20    -29915.3888281     17765.4241755
   51   21    -29322.4293424     18358.3836612
   51   22    -28739.4920446     18941.3209590
   51   23    -28166.3861441     19514.4268595
   51   24    -27602.9254179     20077.8875856
   51   25    -27048.9280385     20631.8849651
   51   26    -26504.2164087     21176.5965949
   51   27    -25968.6170038     21712.1959997
   51   28    -25441.9602206     22238.8527830
   51   29    -24924.0802334     22756.7327701
   51   30    -24414.8148573     23265.9981463
   51   31    -23914.0054178     23766.8075858
   51   32    -23421.4966271     24259.3163765
   51   33    -22937.1364672     24743.6765364
   51   34    -22460.7760783     25220.0369253
   51   35    -21992.2696535     25688.5433501
   51   36    -21531.4743392     26149.3386644
   51   37    -21078.2501405     26602.5628631
   51   38    -20632.4598315     27048.3531721
   51   39    -20193.9688711     27486.8441325
   51   40    -19762.6453222     27918.1676814
   51   41    -19338.3597762     28342.4532274
   51   42    -18920.9852808     28759.8277228
   51   43    -18510.3972719     29170.4157317
   51   44    -18106.4735087     29574.3394949
   51   45    -17709.0940127     29971.7189909
   51   46    -17318.1410089     30362.6719946
   51   47    -16933.4988710     30747.3141325
   51   48    -16555.0540683     31125.7589353
   51   49    -16182.6951156     31498.1178880
   51   50    -15816.3125258     31864.5004778
   51   51    -15455.7987640     32225.0142396
   51   52    -15101.0482042     32579.7647994
   51   53    -14751.9570879     32928.8559157
   51   54    -14408.4234843     33272.3895193
   51   55    -14070.3472523     33610.4657513
   51   56    -13737.6300040     33943.1829996
   51   57    -13410.1750703     34270.6379333
   51   58    -13087.8874668     34592.9255368
   51   59    -12770.6738619     34910.1391417
   51   60    -12458.4425459     35222.3704577
   51   61    -12151.1034009     35529.7096027
   51   62    -11848.5678725     35832.2451310
   51   63    -11550.7489419     36130.0640616
   51   64    -11257.5610991     36423.2519045
   51   65    -10968.9203170     36711.8926865
   51   66    -10684.7440269     36996.0689767
   51   67    -10404.9510937     37275.8619099
   51   68    -10129.4617929     37551.3512107
   51   69     -9858.1977881     37822.6152155
   51   70     -9591.0821083     38089.7308952
   51   71     -9328.0391276     38352.7738760
   51   72     -9068.9945433     38611.8184603
   51   73     -8813.8753568     38866.9376467
   51   74     -8562.6098536     39118.2031500
   51   75     -8315.1275839     39365.6854197
   51   76     -8071.3593449     39609.4536587
   51   77     -7831.2371621     39849.5758415
   51   78     -7594.6942720     40086.1187316
   51   79     -7361.6651051     40319.1478985
   51   80     -7132.0852689     40548.7277347
   51   81     -6905.8915322     40774.9214714
   51   82     -6683.0218088     40997.7911948
   51   83     -6463.4151425     41217.3978611
   51   84     -6247.0116920     41433.8013115
   51   85     -6033.7527166     41647.0602870
   51   86     -5823.5805617     41857.2324419
   51   87     -5616.4386456     42064.3743580
   51   88     -5412.2714460     42268.5415575
   51   89     -5211.0244880     42469.7885156
   51   90     -5012.6443312     42668.1686724
   51   91     -4817.0785587     42863.7344449
   51   92     -4624.2757665     43056.5372371
   51   93     -4434.1855529     43246.6274507
   51   94     -4246.7585103     43434.0544933
   51   95     -4061.9462163     43618.8667873
   51   96     -3879.7012278     43801.1117758
   51   97     -3699.9770755     43980.8359281
   51   98     -3522.7282610     44158.0847426
   51   99     -3347.9102563     44332.9027473
   51  100     -3175.4795061     44505.3334975
   51  101     -3005.3934347     44675.4195689
   51  102     -2837.6104580     44843.2025455
   51  103     -2672.0900026     45008.7230010
   51  104     -2508.7925343     45172.0204693
   51  105     -2347.6795999     45333.1334037
   51  106     -2188.7138874     45492.0991162
   51  107     -2031.8593121     45648.9536915
   51  108     -1877.0811401     45803.7318635
   51  109     -1724.3461696     45956.4668340
   51  110     -1573.6229987     46107.1900049
   51  111     -1424.8824343     46255.9305693
   51  112     -1278.0981355     46402.7148681
   51  113     -1133.2476765     46547.5653271
   51  114      -990.3144112     46690.4985924
   51  115      -849.2910137     46831.5219898
   51  116      -710.1868258     46970.6261778
   51  117      -573.0443410     47107.7686626
   51  118      -437.9777865     47242.8352171
   51  119      -305.2632806     47375.5497230
   51  120      -175.5471417     47505.2658619
   51  121       -50.3868778     47630.4261258
   52    0    -44089.2553132      3591.5576904
   52    1    -43249.0778246      4431.7351790
   52    2    -42423.9537372      5256.8592663
   52    3    -41613.5640425      6067.2489611
   52    4    -40817.5970559      6863.2159476
   52    5    -40035.7485306      7645.0644730
   52    6    -39267.7217064      8413.0912972
   52    7    -38513.2273054      9167.5856982
   52    8    -37771.9834809      9908.8295227
   52    9    -37043.7157277     10637.0972758
   52   10    -36328.1567614     11352.6562422
   52   11    -35625.0463716     12055.7666319
   52   12    -34934.1312559     12746.6817477
   52   13    -34255.1648375     13425.6481661
   52   14    -33587.9070732     14092.9059304
   52   15    -32932.1242523     14748.6887513
   52   16    -32287.5887924     15393.2242112
   52   17    -31654.0790318     16026.7339718
   52   18    -31031.3790238     16649.4339798
   52   19    -30419.2783312     17261.5346724
   52   20    -29817.5718255     17863.2411780
   52   21    -29226.0594901     18454.7535135
   52   22    -28644.5462285     19036.2667751
   52   23    -28072.8416791     19607.9713244
   52   24    -27510.7600368     20170.0529668
   52   25    -26958.1198802     20722.6931234
   52   26    -26414.7440073     21266.0689963
   52   27    -25880.4592774     21800.3537262
   52   28    -25355.0964606     22325.7165430
   52   29    -24838.4900940     22842.3229096
   52   30    -24330.4783453     23350.3346583
   52   31    -23830.9028828     23849.9101208
   52   32    -23339.6087522     24341.2042514
   52   33    -22856.4442596     24824.3687440
   52   34    -22381.2608607     25299.5521429
   52   35    -21913.9130558     25766.8999478
   52   36    -21454.2582903     26226.5547133
   52   37    -21002.1568605     26678.6561431
   52   38    -20557.4718248     27123.3411788
   52   39    -20120.0689189     27560.7440847
   52   40    -19689.8164761     27990.9965275
   52   41    -19266.5853516     28414.2276520
   52   42    -18850.2488511     28830.5641525
   52   43    -18440.6826623     29240.1303413
   52   44    -18037.7647910     29643.0482126
   52   45    -17641.3754997     30039.4375038
   52   46    -17251.3972498     30429.4157538
   52   47    -16867.7146460     30813.0983576
   52   48    -16490.2143843     31190.5986192
   52   49    -16118.7852020     31562.0278016
   52   50    -15753.3178300     31927.4951736
   52   51    -15393.7049473     32287.1080562
   52   52    -15039.8411384     32640.9718652
   52   53    -14691.6228512     32989.1901524
   52   54    -14348.9483579     33331.8646457
   52   55    -14011.7177169     33669.0952867
   52   56    -13679.8327369     34000.9802667
   52   57    -13353.1969419     34327.6160617
   52   58    -13031.7155377     34649.0974658
   52   59    -12715.2953802     34965.5176234
   52   60    -12403.8449441     35276.9680595
   52   61    -12097.2742936     35583.5387100
   52   62    -11795.4950534     35885.3179502
   52   63    -11498.4203816     36182.3926219
   52   64    -11205.9649426     36474.8480610
   52   65    -10918.0448815     36762.7681221
   52   66    -10634.5777992     37046.2352044
   52   67    -10355.4827284     37325.3302752
   52   68    -10080.6801103     37600.1328933
   52   69     -9810.0917717     37870.7212319
   52   70     -9543.6409035     38137.1721001
   52   71     -9281.2520391     38399.5609645
   52   72     -9022.8510338     38657.9619697
   52   73     -8768.3650449     38912.4479586
   52   74     -8517.7225120     39163.0904916
   52   75     -8270.8531380     39409.9598656
   52   76     -8027.6878708     39653.1251328
   52   77     -7788.1588852     39892.6541184
   52   78     -7552.1995654     40128.6134382
   52   79     -7319.7444879     40361.0685157
   52   80     -7090.7294051     40590.0835985
   52   81     -6865.0912289     40815.7217746
   52   82     -6642.7680151     41038.0449885
   52   83     -6423.6989479     41257.1140557
   52   84     -6207.8243253     41472.9886783
   52   85     -5995.0855443     41685.7274592
   52   86     -5785.4250873     41895.3879163
   52   87     -5578.7865079     42102.0264956
   52   88     -5375.1144186     42305.6985850
   52   89     -5174.3544776     42506.4585260
   52   90     -4976.4533769     42704.3596267
   52   91     -4781.3588313     42899.4541723
   52   92     -4589.0195673     43091.7934362
   52   93     -4399.3853134     43281.4276902
   52   94     -4212.4067911     43468.4062125
   52   95     -4028.0357072     43652.7772964
   52   96     -3846.2247471     43834.5882565
   52   97     -3666.9275703     44013.8854333
   52   98     -3490.0988074     44190.7141962
   52   99     -3315.6940599     44365.1189437
   52  100     -3143.6699033     44537.1431002
   52  101     -2973.9838947     44706.8291089
   52  102     -2806.5945850     44874.2184186
   52  103     -2641.4615397     45039.3514639
   52  104     -2478.5453689     45202.2676347
   52  105     -2317.8077714     45363.0052322
   52  106     -2159.2115972     45521.6014064
   52  107     -2002.7209388     45678.0920648
   52  108     -1848.3012608     45832.5117427
   52  109     -1695.9195912     45984.8934124
   52  110     -1545.5448044     46135.2681992
   52  111     -1397.1480559     46283.6649476
   52  112     -1250.7034696     46430.1095340
   52  113     -1106.1892813     46574.6237222
   52  114      -963.5898660     46717.2231375
   52  115      -822.8996326     46857.9133710
   52  116      -684.1312050     46996.6817985
   52  117      -547.3339370     47133.4790666
   52  118      -412.6373481     47268.1756555
   52  119      -280.3524045     47400.4605991
   52  120      -151.2063908     47529.6066128
   52  121       -26.9803373     47653.8326663
   53    0    -43954.6115715      3726.2014321
   53    1    -43116.4809797      4564.3320239
   53    2    -42293.3705421      5387.4424615
   53    3    -41484.9616073      6195.8513963
   53    4    -40690.9428916      6989.8701120
   53    5    -39911.0105846      7769.8024190
   53    6    -39144.8683918      8535.9446118
   53    7    -38392.2275238      9288.5854798
   53    8    -37652.8066392     10028.0063644
   53    9    -36926.3317509     10754.4812527
   53   10    -36212.5361002     11468.2769033
   53   11    -35511.1600073     12169.6529963
   53   12    -34821.9507007     12858.8623028
   53   13    -34144.6621338     13536.1508698
   53   14    -33479.0547888     14201.7582148
   53   15    -32824.8954752     14855.9175284
   53   16    -32181.9571227     15498.8558809
   53   17    -31550.0185737     16130.7944299
   53   18    -30928.8643753     16751.9486283
   53   19    -30318.2845740     17362.5284296
   53   20    -29718.0745138     17962.7384898
   53   21    -29128.0346391     18552.7783645
   53   22    -28547.9703030     19132.8427006
   53   23    -27977.6915816     19703.1214220
   53   24    -27417.0130956     20263.7999080
   53   25    -26865.7538381     20815.0591655
   53   26    -26323.7370097     21357.0759939
   53   27    -25790.7898613     21890.0231423
   53   28    -25266.7435435     22414.0694601
   53   29    -24751.4329631     22929.3800405
   53   30    -24244.6966472     23436.1163564
   53   31    -23746.3766135     23934.4363901
   53   32    -23256.3182474     24424.4947562
   53   33    -22774.3701853     24906.4428183
   53   34    -22300.3842043     25380.4287992
   53   35    -21834.2151177     25846.5978859
   53   36    -21375.7206753     26305.0923283
   53   37    -20924.7614705     26756.0515330
   53   38    -20481.2008509     27199.6121527
   53   39    -20044.9048342     27635.9081694
   53   40    -19615.7420291     28065.0709744
   53   41    -19193.5835598     28487.2294438
   53   42    -18778.3029943     28902.5100093
   53   43    -18369.7762771     29311.0367265
   53   44    -17967.8816650     29712.9313386
   53   45    -17572.4996661     30108.3133375
   53   46    -17183.5129821     30497.3000215
   53   47    -16800.8064535     30880.0065501
   53   48    -16424.2670070     31256.5459966
   53   49    -16053.7836062     31627.0293973
   53   50    -15689.2472042     31991.5657994
   53   51    -15330.5506981     32350.2623055
   53   52    -14977.5888863     32703.2241173
   53   53    -14630.2584270     33050.5545766
   53   54    -14288.4577992     33392.3552044
   53   55    -13952.0872646     33728.7257390
   53   56    -13621.0488319     34059.7641717
   53   57    -13295.2462217     34385.5667819
   53   58    -12974.5848337     34706.2281699
   53   59    -12658.9717144     35021.8412892
   53   60    -12348.3155266     35332.4974770
   53   61    -12042.5265197     35638.2864839
   53   62    -11741.5165010     35939.2965026
   53   63    -11445.1988087     36235.6141949
   53   64    -11153.4882846     36527.3247190
   53   65    -10866.3012493     36814.5117543
   53   66    -10583.5554765     37097.2575271
   53   67    -10305.1701697     37375.6428339
   53   68    -10031.0659387     37649.7470649
   53   69     -9761.1647769     37919.6482267
   53   70     -9495.3900396     38185.4229640
   53   71     -9233.6664228     38447.1465808
   53   72     -8975.9199425     38704.8930610
   53   73     -8722.0779149     38958.7350887
   53   74     -8472.0689365     39208.7440671
   53   75     -8225.8228656     39454.9901380
   53   76     -7983.2708037     39697.5421998
   53   77     -7744.3450778     39936.4679258
   53   78     -7508.9792222     40171.8337813
   53   79     -7277.1079626     40403.7050409
   53   80     -7048.6671986     40632.1458050
   53   81     -6823.5939880     40857.2190156
   53   82     -6601.8265311     41078.9864725
   53   83     -6383.3041553     41297.5088483
   53   84     -6167.9673003     41512.8457033
   53   85     -5955.7575038     41725.0554998
   53   86     -5746.6173872     41934.1956164
   53   87     -5540.4906424     42140.3223612
   53   88     -5337.3220189     42343.4909847
   53   89     -5137.0573106     42543.7556930
   53   90     -4939.6433447     42741.1696589
   53   91     -4745.0279699     42935.7850337
   53   92     -4553.1600458     43127.6529578
   53   93     -4363.9894335     43316.8235701
   53   94     -4177.4669862     43503.3460174
   53   95     -3993.5445423     43687.2684612
   53   96     -3812.1749185     43868.6380850
   53   97     -3633.3119055     44047.5010980
   53   98     -3456.9102656     44223.9027380
   53   99     -3282.9257324     44397.8872712
   53  100     -3111.3150153     44569.4979882
   53  101     -2942.0358067     44738.7771969
   53  102     -2775.0467959     44905.7662077
   53  103     -2610.3076907     45070.5053129
   53  104     -2447.7792495     45233.0337541
   53  105     -2287.4233267     45393.3896769
   53  106     -2129.2029400     45551.6100636
   53  107     -1973.0823648     45707.7306388
   53  108     -1819.0272719     45861.7857317
   53  109     -1667.0049289     46013.8080747
   53  110     -1516.9845007     46163.8285029
   53  111     -1368.9375111     46311.8754925
   53  112     -1222.8385795     46457.9744241
   53  113     -1078.6666547     46602.1463489
   53  114      -936.4072252     46744.4057784
   53  115      -796.0566197     46884.7563839
   53  116      -657.6311502     47023.1818534
   53  117      -521.1879688     47159.6250348
   53  118      -386.8740768     47293.9389268
   53  119      -255.0403313     47425.7726722
   53  120      -126.5075878     47554.3054158
   53  121        -3.3298631     47677.4831405
   54    0    -43817.6913877      3863.1216159
   54    1    -42981.6434961      4699.1695075
   54    2    -42160.5818678      5520.2311357
   54    3    -41354.1882198      6326.6247838
   54    4    -40562.1516806      7118.6613230
   54    5    -39784.1688888      7896.6441148
   54    6    -39019.9440277      8660.8689759
   54    7    -38269.1888087      9411.6241949
   54    8    -37531.6224085     10149.1905951
   54    9    -36806.9713705     10873.8416331
   54   10    -36094.9694742     11585.8435294
   54   11    -35395.3575822     12285.4554214
   54   12    -34707.8834665     12972.9295371
   54   13    -34032.3016216     13648.5113819
   54   14    -33368.3730672     14312.4399364
   54   15    -32715.8651436     14964.9478600
   54   16    -32074.5513039     15606.2616997
   54   17    -31444.2109047     16236.6020989
   54   18    -30824.6289972     16856.1840064
   54   19    -30215.5961213     17465.2168823
   54   20    -29616.9081031     18063.9049005
   54   21    -29028.3658572     18652.4471464
   54   22    -28449.7751950     19231.0378086
   54   23    -27880.9466389     19799.8663647
   54   24    -27321.6952439     20359.1177597
   54   25    -26771.8404252     20908.9725784
   54   26    -26231.2057941     21449.6072095
   54   27    -25699.6190003     21981.1940033
   54   28    -25176.9115820     22503.9014216
   54   29    -24662.9188229     23017.8941806
   54   30    -24157.4796163     23523.3333873
   54   31    -23660.4363355     24020.3766681
   54   32    -23171.6347120     24509.1782916
   54   33    -22690.9237187     24989.8892849
   54   34    -22218.1554600     25462.6575436
   54   35    -21753.1850678     25927.6279358
   54   36    -21295.8706023     26384.9424013
   54   37    -20846.0729590     26834.7400446
   54   38    -20403.6557799     27277.1572237
   54   39    -19968.4853703     27712.3276332
   54   40    -19540.4306192     28140.3823844
   54   41    -19119.3629243     28561.4500793
   54   42    -18705.1561210     28975.6568826
   54   43    -18297.6864151     29383.1265885
   54   44    -17896.8323188     29783.9806847
   54   45    -17502.4745905     30178.3384131
   54   46    -17114.4961765     30566.3168271
   54   47    -16732.7821571     30948.0308465
   54   48    -16357.2196940     31323.5933095
   54   49    -15987.6979814     31693.1150222
   54   50    -15624.1081983     32056.7048053
   54   51    -15266.3434637     32414.4695399
   54   52    -14914.2987940     32766.5142096
   54   53    -14567.8710615     33112.9419421
   54   54    -14226.9589555     33453.8540481
   54   55    -13891.4629448     33789.3500587
   54   56    -13561.2852415     34119.5277620
   54   57    -13236.3297667     34444.4832369
   54   58    -12916.5021170     34764.3108865
   54   59    -12601.7095334     35079.1034701
   54   60    -12291.8608699     35388.9521337
   54   61    -11986.8665644     35693.9464392
   54   62    -11686.6386102     35994.1743934
   54   63    -11391.0905286     36289.7224750
   54   64    -11100.1373424     36580.6756612
   54   65    -10813.6955504     36867.1174532
   54   66    -10531.6831026     37149.1299010
   54   67    -10254.0193762     37426.7936273
   54   68     -9980.6251527     37700.1878509
   54   69     -9711.4225948     37969.3904087
   54   70     -9446.3352256     38234.4777780
   54   71     -9185.2879064     38495.5250972
   54   72     -8928.2068168     38752.6061867
   54   73     -8675.0194348     39005.7935688
   54   74     -8425.6545167     39255.1584869
   54   75     -8180.0420790     39500.7709245
   54   76     -7938.1133798     39742.6996238
   54   77     -7699.8009004     39981.0121032
   54   78     -7465.0383287     40215.7746748
   54   79     -7233.7605418     40447.0524618
   54   80     -7005.9035893     40674.9094143
   54   81     -6781.4046777     40899.4083259
   54   82     -6560.2021543     41120.6108493
   54   83     -6342.2354923     41338.5775113
   54   84     -6127.4452759     41553.3677277
   54   85     -5915.7731857     41765.0398179
   54   86     -5707.1619850     41973.6510185
   54   87     -5501.5555066     42179.2574970
   54   88     -5298.8986391     42381.9143645
   54   89     -5099.1373152     42581.6756884
   54   90     -4902.2184993     42778.5945043
   54   91     -4708.0901766     42972.7228270
   54   92     -4516.7013425     43164.1116611
   54   93     -4328.0019930     43352.8110106
   54   94     -4141.9431158     43538.8698878
   54   95     -3958.4766832     43722.3363204
   54   96     -3777.5556457     43903.2573579
   54   97     -3599.1339279     44081.6790756
   54   98     -3423.1664263     44257.6465773
   54   99     -3249.6090098     44431.2039938
   54  100     -3078.4185239     44602.3944796
   54  101     -2909.5527997     44771.2602039
   54  102     -2742.9706680     44937.8423356
   54  103     -2578.6319825     45102.1810211
   54  104     -2416.4976534     45264.3153502
   54  105     -2256.5296956     45424.2833079
   54  106     -2098.6912993     45582.1217043
   54  107     -1942.9469293     45737.8660743
   54  108     -1789.2624707     45891.5505329
   54  109     -1637.6054414     46043.2075622
   54  110     -1487.9453113     46192.8676923
   54  111     -1340.2539945     46340.5590091
   54  112     -1194.5066396     46486.3063640
   54  113     -1050.6829652     46630.1300384
   54  114      -908.7696779     46772.0433257
   54  115      -768.7652386     46912.0477650
   54  116      -630.6901174     47050.1228862
   54  117      -494.6103577     47186.2026459
   54  118      -360.6929893     47320.1200143
   54  119      -229.3346369     47451.4783666
   54  120      -101.4649439     47579.3480597
   55    0    -43678.5093273      4002.3036763
   55    1    -42844.5797756      4836.2332280
   55    2    -42025.6019517      5655.2110519
   55    3    -41221.2579523      6459.5550513
   55    4    -40431.2373307      7249.5756729
   55    5    -39655.2371861      8025.5758175
   55    6    -38892.9621927      8787.8508109
   55    7    -38144.1245752      9536.6884284
   55    8    -37408.4440413     10272.3689623
   55    9    -36685.6476771     10995.1653265
   55   10    -35975.4698132     11705.3431904
   55   11    -35277.6518667     12403.1611369
   55   12    -34591.9421650     13088.8708386
   55   13    -33918.0957559     13762.7172477
   55   14    -33255.8742076     14424.9387960
   55   15    -32605.0454027     15075.7676008
   55   16    -31965.3833284     15715.4296751
   55   17    -31336.6678660     16344.1451376
   55   18    -30718.6845810     16962.1284226
   55   19    -30111.2245165     17569.5884871
   55   20    -29514.0839902     18166.7290134
   55   21    -28927.0643962     18753.7486074
   55   22    -28349.9720129     19330.8409907
   55   23    -27782.6178177     19898.1951859
   55   24    -27224.8173079     20455.9956957
   55   25    -26676.3903291     21004.4226745
   55   26    -26137.1609106     21543.6520930
   55   27    -25606.9571087     22073.8558949
   55   28    -25085.6108563     22595.2021472
   55   29    -24572.9578209     23107.8551827
   55   30    -24068.8372685     23611.9757351
   55   31    -23573.0919348     24107.7210688
   55   32    -23085.5679036     24595.2451000
   55   33    -22606.1144904     25074.6985132
   55   34    -22134.5841328     25546.2288707
   55   35    -21670.8322871     26009.9807165
   55   36    -21214.7173292     26466.0956744
   55   37    -20766.1004623     26914.7125413
   55   38    -20324.8456283     27355.9673752
   55   39    -19890.8194249     27789.9935787
   55   40    -19463.8910263     28216.9219773
   55   41    -19043.9321088     28636.8808948
   55   42    -18630.8167798     29049.9962238
   55   43    -18224.4215111     29456.3914924
   55   44    -17824.6250751     29856.1879285
   55   45    -17431.3084843     30249.5045193
   55   46    -17044.3549344     30636.4580692
   55   47    -16663.6497495     31017.1632541
   55   48    -16289.0803306     31391.7326730
   55   49    -15920.5361063     31760.2768973
   55   50    -15557.9084856     32122.9045180
   55   51    -15201.0908136     32479.7221900
   55   52    -14849.9783281     32830.8346755
   55   53    -14504.4681194     33176.3448841
   55   54    -14164.4590911     33516.3539125
   55   55    -13829.8519223     33850.9610813
   55   56    -13500.5490323     34180.2639713
   55   57    -13176.4545460     34504.3584576
   55   58    -12857.4742608     34823.3387428
   55   59    -12543.5156152     35137.2973884
   55   60    -12234.4876578     35446.3253457
   55   61    -11930.3010186     35750.5119850
   55   62    -11630.8678799     36049.9451237
   55   63    -11336.1019496     36344.7110540
   55   64    -11045.9184344     36634.8945692
   55   65    -10760.2340147     36920.5789889
   55   66    -10478.9668196     37201.8461840
   55   67    -10202.0364033     37478.7766003
   55   68     -9929.3637218     37751.4492818
   55   69     -9660.8711105     38019.9418931
   55   70     -9396.4822628     38284.3307407
   55   71     -9136.1222086     38544.6907950
   55   72     -8879.7172939     38801.0957096
   55   73     -8627.1951612     39053.6178424
   55   74     -8378.4847296     39302.3282739
   55   75     -8133.5161767     39547.2968269
   55   76     -7892.2209194     39788.5920842
   55   77     -7654.5315969     40026.2814066
   55   78     -7420.3820529     40260.4309507
   55   79     -7189.7073186     40491.1056849
   55   80     -6962.4435966     40718.3694070
   55   81     -6738.5282444     40942.2847592
   55   82     -6517.8997592     41162.9132444
   55   83     -6300.4977625     41380.3152411
   55   84     -6086.2629855     41594.5500181
   55   85     -5875.1372544     41805.6757492
   55   86     -5667.0634771     42013.7495264
   55   87     -5461.9856294     42218.8273742
   55   88     -5259.8487420     42420.9642616
   55   89     -5060.5988885     42620.2141150
   55   90     -4864.1831734     42816.6298302
   55   91     -4670.5497207     43010.2632829
   55   92     -4479.6476642     43201.1653394
   55   93     -4291.4271371     43389.3858665
   55   94     -4105.8392643     43574.9737393
   55   95     -3922.8361544     43757.9768492
   55   96     -3742.3708945     43938.4421091
   55   97     -3564.3975455     44116.4154581
   55   98     -3388.8711409     44291.9418627
   55   99     -3215.7476873     44465.0653162
   55  100     -3044.9841698     44635.8288338
   55  101     -2876.5385608     44804.2744428
   55  102     -2710.3698359     44970.4431677
   55  103     -2546.4379983     45134.3750053
   55  104     -2384.7041140     45296.1088896
   55  105     -2225.1303630     45455.6826406
   55  106     -2067.6801132     45613.1328904
   55  107     -1912.3180258     45768.4949778
   55  108     -1759.0102085     45921.8027951
   55  109     -1607.7244410     46073.0885626
   55  110     -1458.4305140     46222.3824895
   55  111     -1311.1007557     46369.7122479
   55  112     -1165.7108811     46515.1021225
   55  113     -1022.2414419     46658.5715617
   55  114      -880.6804814     46800.1325222
   55  115      -741.0288369     46939.7841667
   55  116      -603.3116832     47077.5013204
   55  117      -467.6052310     47213.2077726
   55  118      -334.0995053     47346.7134983
   55  119      -203.2437732     47477.5692304
   55  120       -76.0950946     47604.7179090
   56    0    -43537.0802036      4143.7328000
   56    1    -42705.3044639      4975.5085397
   56    2    -41888.4452714      5792.3677322
   56    3    -41086.1851144      6594.6278892
   56    4    -40298.2139827      7382.5990209
   56    5    -39524.2294496      8156.5835540
   56    6    -38763.9366922      8916.8763113
   56    7    -38017.0484619      9663.7645417
   56    8    -37283.2850099     10397.5279936
   56    9    -36562.3739782     11118.4390254
   56   10    -35854.0502606     11826.7627429
   56   11    -35158.0558415     12522.7571621
   56   12    -34474.1396157     13206.6733879
   56   13    -33802.0571960     13878.7558076
   56   14    -33141.5707110     14539.2422926
   56   15    -32492.4485964     15188.3644071
   56   16    -31854.4653846     15826.3476190
   56   17    -31227.4014920     16453.4115116
   56   18    -30611.0430087     17069.7699949
   56   19    -30005.1814910     17675.6315126
   56   20    -29409.6137574     18271.1992462
   56   21    -28824.1416906     18856.6713129
   56   22    -28248.5720453     19432.2409583
   56   23    -27682.7162621     19998.0967414
   56   24    -27126.3902891     20554.4227145
   56   25    -26579.4144100     21101.3985936
   56   26    -26041.6130800     21639.1999236
   56   27    -25512.8147691     22167.9982344
   56   28    -24992.8518125     22687.9611911
   56   29    -24481.5602681     23199.2527355
   56   30    -23978.7797813     23702.0332223
   56   31    -23484.3534570     24196.4595466
   56   32    -22998.1277372     24682.6852663
   56   33    -22519.9522862     25160.8607173
   56   34    -22049.6798809     25631.1331227
   56   35    -21587.1663073     26093.6466963
   56   36    -21132.2702629     26548.5427407
   56   37    -20684.8532639     26995.9597397
   56   38    -20244.7795574     27436.0334462
   56   39    -19811.9160383     27868.8969653
   56   40    -19386.1321713     28294.6808323
   56   41    -18967.2999160     28713.5130876
   56   42    -18555.2936567     29125.5193468
   56   43    -18149.9901357     29530.8228679
   56   44    -17751.2683898     29929.5446137
   56   45    -17359.0096905     30321.8033130
   56   46    -16973.0974869     30707.7155167
   56   47    -16593.4173512     31087.3956524
   56   48    -16219.8569279     31460.9560757
   56   49    -15852.3058839     31828.5071197
   56   50    -15490.6558624     32190.1571412
   56   51    -15134.8004381     32546.0125655
   56   52    -14784.6350744     32896.1779292
   56   53    -14440.0570832     33240.7559203
   56   54    -14100.9655859     33579.8474176
   56   55    -13767.2614759     33913.5515277
   56   56    -13438.8473830     34241.9656205
   56   57    -13115.6276396     34565.1853640
   56   58    -12797.5082472     34883.3047564
   56   59    -12484.3968452     35196.4161584
   56   60    -12176.2026805     35504.6103231
   56   61    -11872.8365779     35807.9764257
   56   62    -11574.2109124     36106.6020912
   56   63    -11280.2395815     36400.5734221
   56   64    -10990.8379792     36689.9750244
   56   65    -10705.9229704     36974.8900332
   56   66    -10425.4128667     37255.4001369
   56   67    -10149.2274020     37531.5856016
   56   68     -9877.2877101     37803.5252935
   56   69     -9609.5163020     38071.2967016
   56   70     -9345.8370444     38334.9759592
   56   71     -9086.1751386     38594.6378650
   56   72     -8830.4570999     38850.3559037
   56   73     -8578.6107382     39102.2022654
   56   74     -8330.5651384     39350.2478652
   56   75     -8086.2506415     39594.5623620
   56   76     -7845.5988268     39835.2141768
   56   77     -7608.5424935     40072.2705101
   56   78     -7375.0156439     40305.7973597
   56   79     -7144.9534662     40535.8595373
   56   80     -6918.2923185     40762.5206851
   56   81     -6694.9697121     40985.8432915
   56   82     -6474.9242966     41205.8887070
   56   83     -6258.0958445     41422.7171591
   56   84     -6044.4252365     41636.3877671
   56   85     -5833.8544472     41846.9585564
   56   86     -5626.3265313     42054.4864722
   56   87     -5421.7856104     42259.0273932
   56   88     -5220.1768598     42460.6361438
   56   89     -5021.4464964     42659.3665072
   56   90     -4825.5417672     42855.2712363
   56   91     -4632.4109380     43048.4020656
   56   92     -4442.0032828     43238.8097208
   56   93     -4254.2690752     43426.5439283
   56   94     -4069.1595794     43611.6534242
   56   95     -3886.6270431     43794.1859605
   56   96     -3706.6246922     43974.1883114
   56   97     -3529.1067269     44151.7062767
   56   98     -3354.0283202     44326.7846834
   56   99     -3181.3456194     44499.4673841
   56  100     -3011.0157518     44669.7972518
   56  101     -2842.9968342     44837.8161694
   56  102     -2677.2479906     45003.5650130
   56  103     -2513.7293771     45167.0836265
   56  104     -2352.4022197     45328.4107839
   56  105     -2193.2288682     45487.5841353
   56  106     -2036.1728741     45644.6401295
   56  107     -1881.1991016     45799.6139020
   56  108     -1728.2738903     45952.5391133
   56  109     -1577.3652937     46103.4477099
   56  110     -1428.4434408     46252.3695627
   56  111     -1281.4810994     46399.3319042
   56  112     -1136.4545922     46544.3584114
   56  113      -993.3453751     46687.4676284
   56  114      -852.1429629     46828.6700407
   56  115      -712.8508511     46967.9621525
   56  116      -575.4995573     47105.3134463
   56  117      -440.1769507     47240.6360528
   56  118      -307.0995143     47373.7134893
   56  119      -176.7772379     47504.0357656
   56  120       -50.4177859     47630.3952177
   57    0    -43393.4190764      4287.3939272
   57    1    -42563.8324497      5116.9805539
   57    2    -41749.1265438      5931.6864597
   57    3    -40948.9842510      6731.8287526
   57    4    -40163.0960101      7517.7169934
   57    5    -39391.1598810      8289.6531226
   57    6    -38632.8815572      9047.9314464
   57    7    -37887.9743295      9792.8386741
   57    8    -37156.1590058     10524.6539978
   57    9    -36437.1637968     11243.6492068
   57   10    -35730.7241725     11950.0888311
   57   11    -35036.5826967     12644.2303068
   57   12    -34354.4888442     13326.3241594
   57   13    -33684.1988047     13996.6141989
   57   14    -33025.4752784     14655.3377251
   57   15    -32378.0872660     15302.7257376
   57   16    -31741.8098554     15939.0031482
   57   17    -31116.4240090     16564.3889946
   57   18    -30501.7163517     17179.0966519
   57   19    -29897.4789625     17783.3340410
   57   20    -29303.5091706     18377.3038329
   57   21    -28719.6093566     18961.2036470
   57   22    -28145.5867598     19535.2262437
   57   23    -27581.2532930     20099.5597106
   57   24    -27026.4253630     20654.3876406
   57   25    -26480.9236998     21199.8893038
   57   26    -25944.5731921     21736.2398115
   57   27    -25417.2027312     22263.6102724
   57   28    -24898.6450613     22782.1679423
   57   29    -24388.7366378     23292.0763657
   57   30    -23887.3174926     23793.4955110
   57   31    -23394.2311055     24286.5818981
   57   32    -22909.3242836     24771.4887200
   57   33    -22432.4470457     25248.3659578
   57   34    -21963.4525138     25717.3604897
   57   35    -21502.1968098     26178.6161938
   57   36    -21048.5389579     26632.2740456
   57   37    -20602.3407928     27078.4722108
   57   38    -20163.4668718     27517.3461318
   57   39    -19731.7843926     27949.0286110
   57   40    -19307.1631149     28373.6498887
   57   41    -18889.4752866     28791.3377170
   57   42    -18478.5955736     29202.2174300
   57   43    -18074.4009932     29606.4120104
   57   44    -17676.7708512     30004.0421524
   57   45    -17285.5866825     30395.2263211
   57   46    -16900.7321937     30780.0808099
   57   47    -16522.0932097     31158.7197939
   57   48    -16149.5576221     31531.2553815
   57   49    -15783.0153406     31897.7976630
   57   50    -15422.3582463     32258.4547573
   57   51    -15067.4801474     32613.3328562
   57   52    -14718.2767367     32962.5362668
   57   53    -14374.6455517     33306.1674519
   57   54    -14036.4859349     33644.3270687
   57   55    -13703.6989977     33977.1140059
   57   56    -13376.1875842     34304.6254193
   57   57    -13053.8562376     34626.9567660
   57   58    -12736.6111669     34944.2018367
   57   59    -12424.3602159     35256.4527876
   57   60    -12117.0128330     35563.8001706
   57   61    -11814.4800415     35866.3329621
   57   62    -11516.6744120     36164.1385916
   57   63    -11223.5100349     36457.3029687
   57   64    -10934.9024946     36745.9105090
   57   65    -10650.7688438     37030.0441598
   57   66    -10371.0275794     37309.7854242
   57   67    -10095.5986184     37585.2143852
   57   68     -9824.4032752     37856.4097284
   57   69     -9557.3642394     38123.4487641
   57   70     -9294.4055540     38386.4074495
   57   71     -9035.4525946     38645.3604090
   57   72     -8780.4320487     38900.3809549
   57   73     -8529.2718966     39151.5411070
   57   74     -8281.9013914     39398.9116122
   57   75     -8038.2510409     39642.5619627
   57   76     -7798.2525888     39882.5604147
   57   77     -7561.8389977     40118.9740059
   57   78     -7328.9444310     40351.8685725
   57   79     -7099.5042367     40581.3087668
   57   80     -6873.4549308     40807.3580728
   57   81     -6650.7341813     41030.0788223
   57   82     -6431.2807928     41249.5322108
   57   83     -6215.0346912     41465.7783123
   57   84     -6001.9369096     41678.8760940
   57   85     -5791.9295733     41888.8834303
   57   86     -5584.9558865     42095.8571171
   57   87     -5380.9601190     42299.8528846
   57   88     -5179.8875932     42500.9254104
   57   89     -4981.6846722     42699.1283314
   57   90     -4786.2987478     42894.5142558
   57   91     -4593.6782297     43087.1347739
   57   92     -4403.7725353     43277.0404683
   57   93     -4216.5320806     43464.2809229
   57   94     -4031.9082718     43648.9047318
   57   95     -3849.8534982     43830.9595054
   57   96     -3670.3211273     44010.4918763
   57   97     -3493.2655009     44187.5475027
   57   98     -3318.6419345     44362.1710691
   57   99     -3146.4067187     44534.4062848
   57  100     -2976.5171260     44704.2958776
   57  101     -2808.9314210     44871.8815825
   57  102     -2643.6088792     45037.2041244
   57  103     -2480.5098134     45200.3031902
   57  104     -2319.5956138     45361.2173898
   57  105     -2160.8288050     45519.9841986
   57  106     -2004.1731277     45676.6398758
   57  107     -1849.5936571     45831.2193465
   57  108     -1697.0569739     45983.7560297
   57  109     -1546.5314186     46134.2815849
   57  110     -1397.9874772     46282.8255264
   57  111     -1251.3983852     46429.4146184
   57  112     -1106.7411186     46574.0718849
   57  113      -963.9981176     46716.8148860
   57  114      -823.1605222     46857.6524814
   57  115      -684.2348133     46996.5781903
   57  116      -547.2575969     47133.5554067
   57  117      -412.3301485     47268.4828551
   57  118      -279.6994562     47401.1135474
   57  119      -149.9457894     47530.8672142
   57  120       -24.4568431     47656.3561605
   58    0    -43247.5412504      4433.2717532
   58    1    -42420.1788631      5260.6341405
   58    2    -41607.6607241      6073.1522795
   58    3    -40809.6701417      6871.1428619
   58    4    -40025.8980171      7654.9149865
   58    5    -39256.0429095      8424.7700940
   58    6    -38499.8110424      9181.0019612
   58    7    -37756.9162590      9923.8967445
   58    8    -37027.0799374     10653.7330662
   58    9    -36310.0308699     11370.7821337
   58   10    -35605.5051155     12075.3078881
   58   11    -34913.2458303     12767.5671733
   58   12    -34233.0030810     13447.8099226
   58   13    -33564.5336464     14116.2793572
   58   14    -32907.6008101     14773.2121935
   58   15    -32261.9741487     15418.8388549
   58   16    -31627.4293170     16053.3836866
   58   17    -31003.7478337     16677.0651698
   58   18    -30390.7168688     17290.0961348
   58   19    -29788.1290340     17892.6839696
   58   20    -29195.7821785     18485.0308251
   58   21    -28613.4791898     19067.3338138
   58   22    -28041.0278012     19639.7852023
   58   23    -27478.2404058     20202.5725978
   58   24    -26924.9338775     20755.8791260
   58   25    -26380.9294005     21299.8836031
   58   26    -25846.0523047     21834.7606989
   58   27    -25320.1319099     22360.6810937
   58   28    -24803.0013766     22877.8116270
   58   29    -24294.4975647     23386.3154389
   58   30    -23794.4608987     23886.3521049
   58   31    -23302.7352405     24378.0777631
   58   32    -22819.1677680     24861.6452356
   58   33    -22343.6088609     25337.2041427
   58   34    -21875.9119919     25804.9010117
   58   35    -21415.9336243     26264.8793793
   58   36    -20963.5331150     26717.2798886
   58   37    -20518.5726222     27162.2403814
   58   38    -20080.9170187     27599.8959848
   58   39    -19650.4338101     28030.3791935
   58   40    -19226.9930561     28453.8199475
   58   41    -18810.4672977     28870.3457059
   58   42    -18400.7314868     29280.0815167
   58   43    -17997.6629206     29683.1500830
   58   44    -17601.1411785     30079.6718251
   58   45    -17211.0480627     30469.7649409
   58   46    -16827.2675420     30853.5454616
   58   47    -16449.6856979     31231.1273057
   58   48    -16078.1906734     31602.6223302
   58   49    -15712.6726249     31968.1403787
   58   50    -15353.0236753     32327.7893283
   58   51    -14999.1378703     32681.6751332
   58   52    -14650.9111361     33029.9018675
   58   53    -14308.2412389     33372.5717647
   58   54    -13971.0277466     33709.7852570
   58   55    -13639.1719919     34041.6410116
   58   56    -13312.5770368     34368.2359667
   58   57    -12991.1476387     34689.6653649
   58   58    -12674.7902177     35006.0227859
   58   59    -12363.4128255     35317.4001781
   58   60    -12056.9251150     35623.8878886
   58   61    -11755.2383115     35925.5746921
   58   62    -11458.2651842     36222.5478194
   58   63    -11165.9200200     36514.8929836
   58   64    -10878.1185966     36802.6944070
   58   65    -10594.7781577     37086.0348459
   58   66    -10315.8173886     37364.9956150
   58   67    -10041.1563924     37639.6566112
   58   68     -9770.7166672     37910.0963364
   58   69     -9504.4210840     38176.3919196
   58   70     -9242.1938652     38438.6191384
   58   71     -8983.9605634     38696.8524402
   58   72     -8729.6480415     38951.1649621
   58   73     -8479.1844527     39201.6285509
   58   74     -8232.4992215     39448.3137821
   58   75     -7989.5230249     39691.2899786
   58   76     -7750.1877744     39930.6252292
   58   77     -7514.4265979     40166.3864057
   58   78     -7282.1738232     40398.6391804
   58   79     -7053.3649605     40627.4480431
   58   80     -6827.9366865     40852.8763171
   58   81     -6605.8268285     41074.9861751
   58   82     -6386.9743486     41293.8386550
   58   83     -6171.3193292     41509.4936744
   58   84     -5958.8029577     41722.0100459
   58   85     -5749.3675131     41931.4454905
   58   86     -5542.9563515     42137.8566521
   58   87     -5339.5138936     42341.2991100
   58   88     -5138.9856114     42541.8273922
   58   89     -4941.3180164     42739.4949871
   58   90     -4746.4586480     42934.3543556
   58   91     -4554.3560622     43126.4569413
   58   92     -4364.9598224     43315.8531811
   58   93     -4178.2204895     43502.5925141
   58   94     -3994.0896140     43686.7233895
   58   95     -3812.5197298     43868.2932738
   58   96     -3633.4643482     44047.3486554
   58   97     -3456.8779556     44223.9350480
   58   98     -3282.7160124     44398.0969912
   58   99     -3110.9349556     44569.8780480
   58  100     -2941.4922057     44739.3207979
   58  101     -2774.3461785     44906.4668251
   58  102     -2609.4563041     45071.3566995
   58  103     -2446.7830562     45234.0299474
   58  104     -2286.2879935     45394.5250101
   58  105     -2127.9338204     45552.8791832
   58  106     -1971.6844733     45709.1285303
   58  107     -1817.5052458     45863.3077578
   58  108     -1665.3629701     46015.4500334
   58  109     -1515.2262880     46165.5867156
   58  110     -1367.0660624     46313.7469411
   58  111     -1220.8560278     46459.9569758
   58  112     -1076.5738642     46604.2391394
   58  113      -934.2030859     46746.6099177
   58  114      -793.7366352     46887.0763684
   58  115      -655.1843586     47025.6286450
   58  116      -518.5898251     47162.2231785
   58  117      -384.0697669     47296.7432367
   58  118      -251.9064188     47428.9065848
   58  119      -122.7617195     47558.0512841
   59    0    -43099.4622747      4581.3507289
   59    1    -42274.3590746      5406.4539290
   59    2    -41464.0630037      6216.7499999
   59    3    -40668.2577990      7012.5552045
   59    4    -39886.6348372      7794.1781664
   59    5    -39118.8931904      8561.9198131
   59    6    -38364.7396251      9316.0733784
   59    7    -37623.8885510     10056.9244526
   59    8    -36896.0619293     10784.7510743
   59    9    -36180.9891472     11499.8238564
   59   10    -35478.4068659     12202.4061377
   59   11    -34788.0588464     12892.7541572
   59   12    -34109.6957597     13571.1172439
   59   13    -33443.0749857     14237.7380178
   59   14    -32787.9604033     14892.8526003
   59   15    -32144.1221762     15536.6908274
   59   16    -31511.3365371     16169.4764665
   59   17    -30889.3855717     16791.4274318
   59   18    -30278.0570051     17402.7559985
   59   19    -29677.1439917     18003.6690119
   59   20    -29086.4449103     18594.3680933
   59   21    -28505.7631646     19175.0498390
   59   22    -27934.9069904     19745.9060132
   59   23    -27373.6892696     20307.1237340
   59   24    -26821.9273518     20858.8856518
   59   25    -26279.4428830     21401.3701206
   59   26    -25746.0616419     21934.7513616
   59   27    -25221.6133844     22459.1996192
   59   28    -24705.9316942     22974.8813093
   59   29    -24198.8538427     23481.9591609
   59   30    -23700.2206538     23980.5923498
   59   31    -23209.8763775     24470.9366261
   59   32    -22727.6685690     24953.1444346
   59   33    -22253.4479747     25427.3650289
   59   34    -21787.0684241     25893.7445795
   59   35    -21328.3867276     26352.4262760
   59   36    -20877.2625798     26803.5504238
   59   37    -20433.5584682     27247.2545354
   59   38    -19997.1395864     27683.6734172
   59   39    -19567.8737524     28112.9392512
   59   40    -19145.6313312     28535.1816723
   59   41    -18730.2851616     28950.5278420
   59   42    -18321.7104864     29359.1025172
   59   43    -17919.7848869     29761.0281167
   59   44    -17524.3882205     30156.4247831
   59   45    -17135.4025616     30545.4104420
   59   46    -16752.7121450     30928.1008586
   59   47    -16376.2033131     31304.6096905
   59   48    -16005.7644645     31675.0485391
   59   49    -15641.2860061     32039.5269975
   59   50    -15282.6603067     32398.1526968
   59   51    -14929.7816534     32751.0313502
   59   52    -14582.5462092     33098.2667944
   59   53    -14240.8519732     33439.9610304
   59   54    -13904.5987421     33776.2142615
   59   55    -13573.6880737     34107.1249299
   59   56    -13248.0232511     34432.7897525
   59   57    -12927.5092496     34753.3037540
   59   58    -12612.0527039     35068.7602997
   59   59    -12301.5618767     35379.2511269
   59   60    -11995.9466291     35684.8663745
   59   61    -11695.1183913     35985.6946123
   59   62    -11398.9901348     36281.8228688
   59   63    -11107.4763457     36573.3366579
   59   64    -10820.4929985     36860.3200051
   59   65    -10537.9575308     37142.8554727
   59   66    -10259.7888195     37421.0241841
   59   67     -9985.9071568     37694.9058468
   59   68     -9716.2342275     37964.5787761
   59   69     -9450.6930870     38230.1199165
   59   70     -9189.2081400     38491.6048636
   59   71     -8931.7051192     38749.1078844
   59   72     -8678.1110654     39002.7019382
   59   73     -8428.3543079     39252.4586957
   59   74     -8182.3644451     39498.4485584
   59   75     -7940.0723263     39740.7406773
   59   76     -7701.4100331     39979.4029705
   59   77     -7466.3108621     40214.5021415
   59   78     -7234.7093076     40446.1036960
   59   79     -7006.5410450     40674.2719586
   59   80     -6781.7429144     40899.0700891
   59   81     -6560.2529049     41120.5600987
   59   82     -6342.0101389     41338.8028647
   59   83     -6126.9548574     41553.8581462
   59   84     -5915.0284054     41765.7845982
   59   85     -5706.1732176     41974.6397860
   59   86     -5500.3328048     42180.4801988
   59   87     -5297.4517411     42383.3612625
   59   88     -5097.4756505     42583.3373530
   59   89     -4900.3511957     42780.4618079
   59   90     -4706.0260658     42974.7869378
   59   91     -4514.4489662     43166.3640374
   59   92     -4325.5696082     43355.2433954
   59   93     -4139.3387003     43541.4743033
   59   94     -3955.7079402     43725.1050634
   59   95     -3774.6300084     43906.1829952
   59   96     -3596.0585631     44084.7544405
   59   97     -3419.9482377     44260.8647659
   59   98     -3246.2546404     44434.5583632
   59   99     -3074.9343574     44605.8786462
   59  100     -2905.9449604     44774.8680432
   59  101     -2739.2450192     44941.5679844
   59  102     -2574.7941226     45106.0188809
   59  103     -2412.5529088     45268.2600948
   59  104     -2252.4831097     45428.3298939
   59  105     -2094.5476147     45586.2653889
   59  106     -1938.7105625     45742.1024411
   59  107     -1784.9374734     45895.8755302
   59  108     -1633.1954422     46047.6175614
   59  109     -1483.4534268     46197.3595768
   59  110     -1335.6826893     46345.1303142
   59  111     -1189.8574973     46490.9555062
   59  112     -1045.9562914     46634.8567122
   59  113      -903.9637623     46776.8492412
   59  114      -763.8748579     46916.9381457
   59  115      -625.7032344     47055.1097692
   59  116      -489.5004525     47191.3125511
   59  117      -355.4011101     47325.4118934
   59  118      -223.7282574     47457.0847462
   59  119       -95.2392115     47585.5737921
   60    0    -42949.1979408      4731.6150628
   60    1    -42126.3886938      5554.4243098
   60    2    -41318.3488096      6362.4641940
   60    3    -40524.7624674      7156.0505362
   60    4    -39745.3215324      7935.4914712
   60    5    -38979.7256035      8701.0874001
   60    6    -38227.6820040      9453.1309996
   60    7    -37488.9057236     10191.9072800
   60    8    -36763.1193202     10917.6936834
   60    9    -36050.0527896     11630.7602140
   60   10    -35349.4434080     12331.3695956
   60   11    -34661.0355540     13019.7774496
   60   12    -33984.5805158     13696.2324878
   60   13    -33319.8362863     14360.9767173
   60   14    -32666.5673513     15014.2456523
   60   15    -32024.5444734     15656.2685302
   60   16    -31393.5444738     16287.2685297
   60   17    -30773.3500161     16907.4629875
   60   18    -30163.7493906     17517.0636130
   60   19    -29564.5363044     18116.2766992
   60   20    -28975.5096752     18705.3033284
   60   21    -28396.4734322     19284.3395714
   60   22    -27827.2363225     19853.5766811
   60   23    -27267.6117256     20413.2012780
   60   24    -26717.4174745     20963.3955291
   60   25    -26176.4756852     21504.3373184
   60   26    -25644.6125928     22036.2004108
   60   27    -25121.6583964     22559.1546072
   60   28    -24607.4471105     23073.3658931
   60   29    -24101.8164242     23578.9965794
   60   30    -23604.6075678     24076.2054358
   60   31    -23115.6651858     24565.1478178
   60   32    -22634.8372167     25045.9757868
   60   33    -22161.9747798     25518.8382237
   60   34    -21696.9320671     25983.8809364
   60   35    -21239.5662418     26441.2467618
   60   36    -20789.7373417     26891.0756619
   60   37    -20347.3081888     27333.5048148
   60   38    -19912.1443026     27768.6687010
   60   39    -19484.1138188     28196.6991848
   60   40    -19063.0874124     28617.7255912
   60   41    -18648.9382247     29031.8747789
   60   42    -18241.5417942     29439.2712094
   60   43    -17840.7759909     29840.0370127
   60   44    -17446.5209547     30234.2920489
   60   45    -17058.6590362     30622.1539674
   60   46    -16677.0747408     31003.7382628
   60   47    -16301.6546758     31379.1583278
   60   48    -15932.2874994     31748.5255041
   60   49    -15568.8638732     32111.9491303
   60   50    -15211.2764158     32469.5365878
   60   51    -14859.4196593     32821.3933443
   60   52    -14513.1900075     33167.6229961
   60   53    -14172.4856960     33508.3273076
   60   54    -13837.2067540     33843.6062496
   60   55    -13507.2549678     34173.5580358
   60   56    -13182.5338455     34498.2791581
   60   57    -12862.9485836     34817.8644200
   60   58    -12548.4060346     35132.4069690
   60   59    -12238.8146759     35441.9983276
   60   60    -11934.0845799     35746.7284237
   60   61    -11634.1273851     36046.6856185
   60   62    -11338.8562684     36341.9567352
   60   63    -11048.1859185     36632.6270851
   60   64    -10762.0325095     36918.7804940
   60   65    -10480.3136765     37200.4993271
   60   66    -10202.9484906     37477.8645130
   60   67     -9929.8574363     37750.9555672
   60   68     -9660.9623882     38019.8506154
   60   69     -9396.1865890     38284.6264145
   60   70     -9135.4546286     38545.3583750
   60   71     -8878.6924226     38802.1205810
   60   72     -8625.8271928     39054.9858108
   60   73     -8376.7874472     39304.0255564
   60   74     -8131.5029612     39549.3100423
   60   75     -7889.9047589     39790.9082447
   60   76     -7651.9250949     40028.8879086
   60   77     -7417.4974371     40263.3155665
   60   78     -7186.5564493     40494.2565543
   60   79     -6959.0379745     40721.7750291
   60   80     -6734.8790189     40945.9339847
   60   81     -6514.0177360     41166.7952676
   60   82     -6296.3934112     41384.4195924
   60   83     -6081.9464469     41598.8665567
   60   84     -5870.6183478     41810.1946558
   60   85     -5662.3517073     42018.4612963
   60   86     -5457.0901933     42223.7228103
   60   87     -5254.7785357     42426.0344679
   60   88     -5055.3625133     42625.4504903
   60   89     -4858.7889421     42822.0240615
   60   90     -4665.0056639     43015.8073397
   60   91     -4473.9615355     43206.8514681
   60   92     -4285.6064190     43395.2065846
   60   93     -4099.8911731     43580.9218305
   60   94     -3916.7676449     43764.0453587
   60   95     -3736.1886643     43944.6243392
   60   96     -3558.1080390     44122.7049646
   60   97     -3382.4805520     44298.3324516
   60   98     -3209.2619622     44471.5510413
   60   99     -3038.4090080     44642.4039956
   60  100     -2869.8794150     44810.9335886
   60  101     -2703.6319108     44977.1810928
   60  102     -2539.6262463     45141.1867573
   60  103     -2377.8232282     45302.9897754
   60  104     -2218.1847662     45462.6282374
   60  105     -2060.6739407     45620.1390629
   60  106     -1905.2550993     45775.5579043
   60  107     -1751.8939978     45928.9190058
   60  108     -1600.5580053     46080.2549983
   60  109     -1451.2164122     46229.5965913
   60  110     -1303.8409043     46376.9720993
   60  111     -1158.4063195     46522.4066841
   60  112     -1014.8919224     46665.9210812
   60  113      -873.2836967     46807.5293069
   60  114      -733.5788310     46947.2341726
   60  115      -595.7953120     47085.0176916
   60  116      -459.9939034     47220.8191002
   60  117      -326.3299052     47354.4830984
   60  118      -195.1737418     47485.6392618
   60  119       -67.3948151     47613.4181885
   61    0    -42796.7642817      4884.0487219
   61    1    -41976.2835678      5704.5294358
   61    2    -41170.5338028      6510.2792008
   61    3    -40379.1996213      7301.6133823
   61    4    -39601.9733911      8078.8396125
   61    5    -38838.5552517      8842.2577519
   61    6    -38088.6530973      9592.1599063
   61    7    -37351.9825111     10328.8304924
   61    8    -36628.2666621     11052.5463415
   61    9    -35917.2361677     11763.5768359
   61   10    -35218.6289324     12462.1840712
   61   11    -34532.1899656     13148.6230380
   61   12    -33857.6711850     13823.1418186
   61   13    -33194.8312089     14485.9817947
   61   14    -32543.4351418     15137.3778618
   61   15    -31903.2543563     15777.5586472
   61   16    -31274.0662738     16406.7467298
   61   17    -30655.6541457     17025.1588578
   61   18    -30047.8068384     17633.0061652
   61   19    -29450.3186210     18230.4943826
   61   20    -28862.9889602     18817.8240434
   61   21    -28285.6223193     19395.1906843
   61   22    -27718.0279659     19962.7850376
   61   23    -27160.0197854     20520.7932182
   61   24    -26611.4161025     21069.3969011
   61   25    -26072.0395109     21608.7734927
   61   26    -25541.7167099     22139.0962937
   61   27    -25020.2783491     22660.5346545
   61   28    -24507.5588805     23173.2541231
   61   29    -24003.3964183     23677.4165853
   61   30    -23507.6326054     24173.1803982
   61   31    -23020.1124872     24660.7005164
   61   32    -22540.6843919     25140.1286117
   61   33    -22069.1998174     25611.6131862
   61   34    -21605.5133241     26075.2996794
   61   35    -21149.4824335     26531.3305701
   61   36    -20700.9675323     26979.8454713
   61   37    -20259.8317821     27420.9812215
   61   38    -19825.9410335     27854.8719701
   61   39    -19399.1637449     28281.6492587
   61   40    -18979.3709062     28701.4420973
   61   41    -18566.4359661     29114.3770375
   61   42    -18160.2347631     29520.5782405
   61   43    -17760.6454608     29920.1675428
   61   44    -17367.5484857     30313.2645179
   61   45    -16980.8264691     30699.9865345
   61   46    -16600.3641913     31080.4488123
   61   47    -16226.0485284     31454.7644752
   61   48    -15857.7684026     31823.0446010
   61   49    -15495.4147339     32185.3982697
   61   50    -15138.8803946     32541.9326090
   61   51    -14788.0601658     32892.7528378
   61   52    -14442.8506958     33237.9623078
   61   53    -14103.1504604     33577.6625432
   61   54    -13768.8597250     33911.9532786
   61   55    -13439.8805078     34240.9324957
   61   56    -13116.1165456     34564.6964580
   61   57    -12797.4732594     34883.3397442
   61   58    -12483.8577231     35196.9552805
   61   59    -12175.1786319     35505.6343717
   61   60    -11871.3462730     35809.4667306
   61   61    -11572.2724964     36108.5405072
   61   62    -11277.8706877     36402.9423158
   61   63    -10988.0557413     36692.7572623
   61   64    -10702.7440342     36978.0689694
   61   65    -10421.8534017     37258.9596019
   61   66    -10145.3031126     37535.5098910
   61   67     -9873.0138466     37807.7991570
   61   68     -9604.9076709     38075.9053327
   61   69     -9340.9080186     38339.9049849
   61   70     -9080.9396677     38599.8733359
   61   71     -8824.9287197     38855.8842839
   61   72     -8572.8025802     39108.0104234
   61   73     -8324.4899387     39356.3230649
   61   74     -8079.9207504     39600.8922532
   61   75     -7839.0262169     39841.7867867
   61   76     -7601.7387688     40079.0742348
   61   77     -7367.9920478     40312.8209558
   61   78     -7137.7208898     40543.0921138
   61   79     -6910.8613084     40769.9516952
   61   80     -6687.3504784     40993.4625252
   61   81     -6467.1267204     41213.6862832
   61   82     -6250.1294853     41430.6835183
   61   83     -6036.2993394     41644.5136642
   61   84     -5825.5779500     41855.2350535
   61   85     -5617.9080715     42062.9049321
   61   86     -5413.2335315     42267.5794721
   61   87     -5211.4992183     42469.3137853
   61   88     -5012.6510679     42668.1619357
   61   89     -4816.6360523     42864.1769513
   61   90     -4623.4021683     43057.4108353
   61   91     -4432.8984269     43247.9145767
   61   92     -4245.0748432     43435.7381603
   61   93     -4059.8824287     43620.9305749
   61   94     -3877.2731827     43803.5398209
   61   95     -3697.2000868     43983.6129167
   61   96     -3519.6171010     44161.1959026
   61   97     -3344.4791606     44336.3338430
   61   98     -3171.7421781     44509.0708255
   61   99     -3001.3630467     44679.4499569
   61  100     -2833.2996495     44847.5133540
   61  101     -2667.5108751     45013.3021285
   61  102     -2503.9566400     45176.8563636
   61  103     -2342.5979240     45338.2150796
   61  104     -2183.3968195     45497.4161841
   61  105     -2026.3166032     45654.4964004
   61  106     -1871.3218394     45809.4911642
   61  107     -1718.3785284     45962.4344751
   61  108     -1567.4543264     46113.3586772
   61  109     -1418.5188742     46262.2941294
   61  110     -1271.5443072     46409.2686964
   61  111     -1126.5060759     46554.3069276
   61  112      -983.3843402     46697.4286634
   61  113      -842.1665092     46838.6464944
   61  114      -702.8522860     46977.9607175
   61  115      -565.4645995     47115.3484041
   61  116      -430.0748479     47250.7381557
   61  117      -296.8623759     47383.9506277
   61  118      -166.2527388     47514.5602648
   61  119       -39.2480969     47641.5649067
   62    0    -42642.1775703      5038.6354333
   62    1    -41824.0597800      5856.7532236
   62    2    -41020.6338767      6660.1791269
   62    3    -40231.5849643      7449.2280393
   62    4    -39456.6059272      8224.2070764
   62    5    -38695.3974598      8985.4155437
   62    6    -37947.6680413      9733.1449623
   62    7    -37213.1338630     10467.6791406
   62    8    -36491.5187183     11189.2942853
   62    9    -35782.5538601     11898.2591435
   62   10    -35085.9778348     12594.8351688
   62   11    -34401.5362954     13279.2767082
   62   12    -33728.9818019     13951.8312017
   62   13    -33068.0736101     14612.7393935
   62   14    -32418.5774552     15262.2355484
   62   15    -31780.2653314     15900.5476722
   62   16    -31152.9152708     16527.8977328
   62   17    -30536.3111241     17144.5018795
   62   18    -29930.2423432     17750.5706604
   62   19    -29334.5037698     18346.3092337
   62   20    -28748.8954286     18931.9175750
   62   21    -28173.2223267     19507.5906769
   62   22    -27607.2942604     20073.5187432
   62   23    -27050.9256297     20629.8873739
   62   24    -26503.9352592     21176.8777444
   62   25    -25966.1462283     21714.6667753
   62   26    -25437.3857077     22243.4272959
   62   27    -24917.4848050     22763.3281985
   62   28    -24406.2784170     23274.5345866
   62   29    -23903.6050893     23777.2079143
   62   30    -23409.3068843     24271.5061193
   62   31    -22923.2292545     24757.5837491
   62   32    -22445.2209240     25235.5920796
   62   33    -21975.1337753     25705.6792283
   62   34    -21512.8227429     26167.9902607
   62   35    -21058.1457121     26622.6672915
   62   36    -20610.9634240     27069.8495796
   62   37    -20171.1393851     27509.6736185
   62   38    -19738.5397822     27942.2732214
   62   39    -19313.0334015     28367.7796021
   62   40    -18894.4915526     28786.3214510
   62   41    -18482.7879961     29198.0250075
   62   42    -18077.7988755     29603.0141281
   62   43    -17679.4026521     30001.4103514
   62   44    -17287.4800439     30393.3329597
   62   45    -16901.9139670     30778.8990366
   62   46    -16522.5894805     31158.2235231
   62   47    -16149.3937340     31531.4192696
   62   48    -15782.2159173     31898.5970863
   62   49    -15420.9472129     32259.8657907
   62   50    -15065.4807507     32615.3322529
   62   51    -14715.7115647     32965.1014389
   62   52    -14371.5365513     33309.2764522
   62   53    -14032.8544304     33647.9585732
   62   54    -13699.5657069     33981.2472967
   62   55    -13371.5726348     34309.2403687
   62   56    -13048.7791828     34632.0338208
   62   57    -12731.0910001     34949.7220035
   62   58    -12418.4153853     35262.3976183
   62   59    -12110.6612548     35570.1517488
   62   60    -11807.7391138     35873.0738898
   62   61    -11509.5610272     36171.2519764
   62   62    -11216.0405924     36464.7724112
   62   63    -10927.0929125     36753.7200911
   62   64    -10642.6345709     37038.1784327
   62   65    -10362.5836059     37318.2293976
   62   66    -10086.8594874     37593.9535162
   62   67     -9815.3830929     37865.4299107
   62   68     -9548.0766855     38132.7363181
   62   69     -9284.8638916     38395.9491120
   62   70     -9025.6696800     38655.1433236
   62   71     -8770.4203412     38910.3926624
   62   72     -8519.0434672     39161.7695364
   62   73     -8271.4679323     39409.3450713
   62   74     -8027.6238738     39653.1891298
   62   75     -7787.4426740     39893.3703296
   62   76     -7550.8569418     40129.9560618
   62   77     -7317.8004958     40363.0125078
   62   78     -7088.2083466     40592.6046570
   62   79     -6862.0166809     40818.7963227
   62   80     -6639.1628450     41041.6501586
   62   81     -6419.5853290     41261.2276745
   62   82     -6203.2237521     41477.5892515
   62   83     -5990.0188470     41690.7941566
   62   84     -5779.9124462     41900.9005574
   62   85     -5572.8474675     42107.9655361
   62   86     -5368.7679010     42312.0451026
   62   87     -5167.6187958     42513.1942078
   62   88     -4969.3462475     42711.4667560
   62   89     -4773.8973869     42906.9156166
   62   90     -4581.2203682     43099.5926354
   62   91     -4391.2643588     43289.5486447
   62   92     -4203.9795300     43476.8334736
   62   93     -4019.3170480     43661.4959556
   62   94     -3837.2290671     43843.5839365
   62   95     -3657.6687234     44023.1442802
   62   96     -3480.5901315     44200.2228721
   62   97     -3305.9483821     44374.8646214
   62   98     -3133.6995439     44547.1134597
   62   99     -2963.8006680     44717.0123356
   62  100     -2796.2097983     44884.6032053
   62  101     -2630.8859875     45049.9270161
   62  102     -2467.7893220     45213.0236816
   62  103     -2306.8809586     45373.9320450
   62  104     -2148.1231777     45532.6898259
   62  105     -1991.4794586     45689.3335450
   62  106     -1836.9145896     45843.8984140
   62  107     -1684.3948259     45996.4181776
   62  108     -1533.8881241     46146.9248795
   62  109     -1385.3644946     46295.4485090
   62  110     -1238.7965517     46442.0164518
   62  111     -1094.1604050     46586.6525986
   62  112      -951.4371897     46729.3758139
   62  113      -810.6158932     46870.1971103
   62  114      -671.6990522     47009.1139514
   62  115      -534.7152594     47146.0977442
   62  116      -399.7482409     47281.0647627
   62  117      -267.0053331     47413.8076705
   62  118      -136.9764416     47543.8365620
   62  119       -10.8225527     47669.9904509
   63    0    -42485.4543184      5195.3586852
   63    1    -41669.7336487      6011.0793549
   63    2    -40868.6651558      6812.1478478
   63    3    -40081.9344272      7598.8785764
   63    4    -39309.2348782      8371.5781254
   63    5    -38550.2677728      9130.5452308
   63    6    -37804.7421894      9876.0708142
   63    7    -37072.3749418     10608.4380618
   63    8    -36352.8904619     11327.9225417
   63    9    -35646.0206523     12034.7923513
   63   10    -34951.5047143     12729.3082893
   63   11    -34269.0889580     13411.7240456
   63   12    -33598.5265981     14082.2864055
   63   13    -32939.5775405     14741.2354630
   63   14    -32292.0081631     15388.8048405
   63   15    -31655.5910929     16025.2219106
   63   16    -31030.1049843     16650.7080193
   63   17    -30415.3342972     17265.4787064
   63   18    -29811.0690800     17869.7439236
   63   19    -29217.1047566     18463.7082470
   63   20    -28633.2419190     19047.5710846
   63   21    -28059.2861273     19621.5268763
   63   22    -27495.0477156     20185.7652880
   63   23    -26940.3416067     20740.4713969
   63   24    -26394.9871333     21285.8258703
   63   25    -25858.8078682     21822.0051354
   63   26    -25331.6314613     22349.1815423
   63   27    -24813.2894853     22867.5235183
   63   28    -24303.6172886     23377.1957150
   63   29    -23802.4538555     23878.3591481
   63   30    -23309.6416739     24371.1713297
   63   31    -22825.0266101     24855.7863935
   63   32    -22348.4577900     25332.3552136
   63   33    -21879.7874867     25801.0255169
   63   34    -21418.8710145     26261.9419891
   63   35    -20965.5666282     26715.2463754
   63   36    -20519.7354286     27161.0775750
   63   37    -20081.2412723     27599.5717313
   63   38    -19649.9506875     28030.8623161
   63   39    -19225.7327930     28455.0802106
   63   40    -18808.4592230     28872.3537806
   63   41    -18398.0040550     29282.8089486
   63   42    -17994.2437418     29686.5692618
   63   43    -17597.0570471     30083.7559565
   63   44    -17206.3249844     30474.4880192
   63   45    -16821.9307591     30858.8822444
   63   46    -16443.7597137     31237.0532899
   63   47    -16071.6992748     31609.1137288
   63   48    -15705.6389042     31975.1740994
   63   49    -15345.4700508     32335.3429528
   63   50    -14991.0861060     32689.7268976
   63   51    -14642.3823603     33038.4306432
   63   52    -14299.2559623     33381.5570413
   63   53    -13961.6058792     33719.2071244
   63   54    -13629.3328593     34051.4801443
   63   55    -13302.3393960     34378.4736075
   63   56    -12980.5296933     34700.2833103
   63   57    -12663.8096320     35017.0033715
   63   58    -12352.0867388     35328.7262648
   63   59    -12045.2701548     35635.5428488
   63   60    -11743.2706063     35937.5423973
   63   61    -11446.0003764     36234.8126272
   63   62    -11153.3732775     36527.4397261
   63   63    -10865.3046248     36815.5083788
   63   64    -10581.7112108     37099.1017928
   63   65    -10302.5112804     37378.3017232
   63   66    -10027.6245070     37653.1884966
   63   67     -9756.9719694     37923.8410342
   63   68     -9490.4761293     38190.3368742
   63   69     -9228.0608096     38452.7521940
   63   70     -8969.6511727     38711.1618308
   63   71     -8715.1737010     38965.6393026
   63   72     -8464.5561758     39216.2568278
   63   73     -8217.7276587     39463.0853449
   63   74     -7974.6184723     39706.1945313
   63   75     -7735.1601821     39945.6528215
   63   76     -7499.2855783     40181.5274253
   63   77     -7266.9286588     40413.8843448
   63   78     -7038.0246119     40642.7883917
   63   79     -6812.5097999     40868.3032037
   63   80     -6590.3217431     41090.4912604
   63   81     -6371.3991042     41309.4138994
   63   82     -6155.6816727     41525.1313309
   63   83     -5943.1103508     41737.7026528
   63   84     -5733.6271384     41947.1858652
   63   85     -5527.1751196     42153.6378840
   63   86     -5323.6984492     42357.1145543
   63   87     -5123.1423398     42557.6706638
   63   88     -4925.4530493     42755.3599542
   63   89     -4730.5778695     42950.2351341
   63   90     -4538.4651145     43142.3478890
   63   91     -4349.0641111     43331.7488925
   63   92     -4162.3251886     43518.4878150
   63   93     -3978.1996711     43702.6133325
   63   94     -3796.6398701     43884.1731334
   63   95     -3617.5990791     44063.2139245
   63   96     -3441.0315698     44239.7814338
   63   97     -3266.8925911     44413.9204125
   63   98     -3095.1383706     44585.6746329
   63   99     -2925.7261208     44755.0868828
   63  100     -2758.6140492     44922.1989544
   63  101     -2593.7613763     45087.0516272
   63  102     -2431.1283624     45249.6846411
   63  103     -2270.6763460     45410.1366576
   63  104     -2112.3678003     45568.4452033
   63  105     -1956.1664141     45724.6465895
   63  106     -1802.0372076     45878.7757959
   63  107     -1649.9467017     46030.8663019
   63  108     -1499.8631679     46180.9498357
   63  109     -1351.7570074     46329.0559962
   63  110     -1205.6013453     46475.2116583
   63  111     -1061.3730020     46619.4400016
   63  112      -919.0541795     46761.7588241
   63  113      -778.6356194     46902.1773842
   63  114      -640.1230651     47040.6899384
   63  115      -503.5516278     47177.2613757
   63  116      -369.0193692     47311.7936344
   63  117      -236.7662851     47444.0467184
   63  118      -107.3576624     47573.4553412
   64    0    -42326.6112749      5354.2017287
   64    1    -41513.3217257      6167.4912779
   64    2    -40714.6439945      6966.1690091
   64    3    -39930.2641669      7750.5488366
   64    4    -39159.8762042      8520.9367994
   64    5    -38403.1819542      9277.6310494
   64    6    -37659.8911099     10020.9218937
   64    7    -36929.7211217     10751.0918818
   64    8    -36212.3970747     11468.4159289
   64    9    -35507.6515346     12173.1614690
   64   10    -34815.2243718     12865.5886318
   64   11    -34134.8625665     13545.9504371
   64   12    -33466.3200010     14214.4930026
   64   13    -32809.3572437     14871.4557599
   64   14    -32163.7413269     15517.0716767
   64   15    -31529.2455225     16151.5674811
   64   16    -30905.6491176     16775.1638860
   64   17    -30292.7371926     17388.0758110
   64   18    -29690.3004024     17990.5126012
   64   19    -29098.1347628     18582.6782408
   64   20    -28516.0414431     19164.7715605
   64   21    -27943.8265651     19736.9864385
   64   22    -27381.3010096     20299.5119940
   64   23    -26828.2802305     20852.5327730
   64   24    -26284.5840770     21396.2289266
   64   25    -25750.0366227     21930.7763808
   64   26    -25224.4660046     22456.3469990
   64   27    -24707.7042676     22973.1087360
   64   28    -24199.5872186     23481.2257850
   64   29    -23699.9542873     23980.8587163
   64   30    -23208.6483939     24472.1646097
   64   31    -22725.5158245     24955.2971791
   64   32    -22250.4061130     25430.4068906
   64   33    -21783.1719290     25897.6410746
   64   34    -21323.6689722     26357.1440314
   64   35    -20871.7558726     26809.0571310
   64   36    -20427.2940959     27253.5189077
   64   37    -19990.1478543     27690.6651493
   64   38    -19560.1840221     28120.6289815
   64   39    -19137.2720560     28543.5409475
   64   40    -18721.2839196     28959.5290840
   64   41    -18312.0940117     29368.7189919
   64   42    -17909.5790991     29771.2339045
   64   43    -17513.6182525     30167.1947511
   64   44    -17124.0927853     30556.7202183
   64   45    -16740.8861965     30939.9268071
   64   46    -16363.8841157     31316.9288879
   64   47    -15992.9742513     31687.8387523
   64   48    -15628.0463406     32052.7666630
   64   49    -15268.9921031     32411.8209005
   64   50    -14915.7051954     32765.1078082
   64   51    -14568.0811685     33112.7318351
   64   52    -14226.0174265     33454.7955771
   64   53    -13889.4131881     33791.3998155
   64   54    -13558.1694484     34122.6435552
   64   55    -13232.1889437     34448.6240599
   64   56    -12911.3761166     34769.4368870
   64   57    -12595.6370833     35085.1759203
   64   58    -12284.8796017     35395.9334018
   64   59    -11979.0130410     35701.7999626
   64   60    -11677.9483520     36002.8646516
   64   61    -11381.5980391     36299.2149645
   64   62    -11089.8761330     36590.9368706
   64   63    -10802.6981641     36878.1148395
   64   64    -10519.9811371     37160.8318665
   64   65    -10241.6435064     37439.1694972
   64   66     -9967.6051523     37713.2078513
   64   67     -9697.7873578     37983.0256458
   64   68     -9432.1127862     38248.7002174
   64   69     -9170.5054594     38510.3075442
   64   70     -8912.8907370     38767.9222666
   64   71     -8659.1952955     39021.6177081
   64   72     -8409.3471088     39271.4658947
   64   73     -8163.2754286     39517.5375750
   64   74     -7920.9107654     39759.9022382
   64   75     -7682.1848707     39998.6281329
   64   76     -7447.0307188     40233.7822848
   64   77     -7215.3824897     40465.4305139
   64   78     -6987.1755518     40693.6374518
   64   79     -6762.3464459     40918.4665577
   64   80     -6540.8328690     41139.9801346
   64   81     -6322.5736586     41358.2393450
   64   82     -6107.5087777     41573.3042259
   64   83     -5895.5793002     41785.2337034
   64   84     -5686.7273960     41994.0856075
   64   85     -5480.8963182     42199.9166854
   64   86     -5278.0303888     42402.7826148
   64   87     -5078.0749863     42602.7380173
   64   88     -4880.9765335     42799.8364701
   64   89     -4686.6824857     42994.1305179
   64   90     -4495.1413196     43185.6716840
   64   91     -4306.3025235     43374.5104801
   64   92     -4120.1165877     43560.6964158
   64   93     -3936.5349966     43744.2780070
   64   94     -3755.5102215     43925.3027821
   64   95     -3576.9957157     44103.8172879
   64   96     -3400.9459110     44279.8670926
   64   97     -3227.3162171     44453.4967865
   64   98     -3056.0630237     44624.7499798
   64   99     -2887.1437074     44793.6692962
   64  100     -2720.5166429     44960.2963607
   64  101     -2556.1412223     45124.6717813
   64  102     -2393.9778835     45286.8351201
   64  103     -2233.9881513     45446.8248523
   64  104     -2076.1346977     45604.6783059
   64  105     -1920.3814275     45760.4315761
   64  106     -1766.6936015     45914.1194021
   64  107     -1615.0380177     46065.7749859
   64  108     -1465.3832783     46215.4297253
   64  109     -1317.7001985     46363.1128050
   64  110     -1171.9624495     46508.8505541
   64  111     -1028.1476205     46652.6653831
   64  112      -886.2390842     46794.5739194
   64  113      -746.2295398     46934.5834638
   64  114      -608.1283775     47072.6846261
   64  115      -471.9782403     47208.8347633
   64  116      -337.8939094     47342.9190942
   64  117      -206.1535731     47474.6594305
   64  118       -77.4112127     47603.4017908
   65    0    -42165.6654247      5515.1475789
   65    1    -41354.8407949      6325.9722087
   65    2    -40558.5869754      7122.2260282
   65    3    -39776.5905649      7904.2224386
   65    4    -39008.5460857      8672.2669179
   65    5    -38254.1559850      9426.6570185
   65    6    -37513.1305849     10167.6824187
   65    7    -36785.1879874     10895.6250162
   65    8    -36070.0539450     11610.7590586
   65    9    -35367.4617011     12313.3513025
   65   10    -34677.1518086     13003.6611949
   65   11    -33998.8719312     13681.9410724
   65   12    -33332.3766319     14348.4363717
   65   13    -32677.4271540     15003.3858496
   65   14    -32033.7911961     15647.0218075
   65   15    -31401.2426865     16279.5703171
   65   16    -30779.5615565     16901.2514471
   65   17    -30168.5335173     17512.2794862
   65   18    -29567.9498408     18112.8631628
   65   19    -28977.6071446     18703.2058590
   65   20    -28397.3071844     19283.5058192
   65   21    -27826.8566532     19853.9563504
   65   22    -27266.0669871     20414.7460165
   65   23    -26714.7541797     20966.0588238
   65   24    -26172.7386043     21508.0743993
   65   25    -25639.8448438     22040.9681598
   65   26    -25115.9015289     22564.9114747
   65   27    -24600.7411845     23080.0718190
   65   28    -24094.2000831     23586.6129205
   65   29    -23596.1181060     24084.6948976
   65   30    -23106.3386124     24574.4743912
   65   31    -22624.7083146     25056.1046890
   65   32    -22151.0771603     25529.7358432
   65   33    -21685.2982217     25995.5147819
   65   34    -21227.2275895     26453.5854141
   65   35    -20776.7242743     26904.0887293
   65   36    -20333.6501122     27347.1628914
   65   37    -19897.8696761     27782.9433275
   65   38    -19469.2501916     28211.5628120
   65   39    -19047.6614581     28633.1515455
   65   40    -18632.9757732     29047.8372303
   65   41    -18225.0678621     29455.7451415
   65   42    -17823.8148100     29856.9981935
   65   43    -17429.0959989     30251.7170047
   65   44    -17040.7930466     30640.0199570
   65   45    -16658.7897499     31022.0232537
   65   46    -16282.9720299     31397.8409737
   65   47    -15913.2278803     31767.5851233
   65   48    -15549.4473185     32131.3656851
   65   49    -15191.5223383     32489.2906653
   65   50    -14839.3468653     32841.4661383
   65   51    -14492.8167148     33187.9962888
   65   52    -14151.8295504     33528.9834532
   65   53    -13816.2848454     33864.5281582
   65   54    -13486.0838457     34194.7291579
   65   55    -13161.1295337     34519.6834699
   65   56    -12841.3265946     34839.4864090
   65   57    -12526.5813829     35154.2316207
   65   58    -12216.8018913     35464.0111123
   65   59    -11911.8977203     35768.9152833
   65   60    -11611.7800486     36069.0329550
   65   61    -11316.3616052     36364.4513984
   65   62    -11025.5566421     36655.2563615
   65   63    -10739.2809081     36941.5320955
   65   64    -10457.4516232     37223.3613804
   65   65    -10179.9874546     37500.8255490
   65   66     -9906.8084922     37774.0045114
   65   67     -9637.8362263     38042.9767773
   65   68     -9372.9935247     38307.8194789
   65   69     -9112.2046116     38568.6083920
   65   70     -8855.3950462     38825.4179574
   65   71     -8602.4917024     39078.3213011
   65   72     -8353.4227493     39327.3902543
   65   73     -8108.1176313     39572.6953723
   65   74     -7866.5070500     39814.3059536
   65   75     -7628.5229456     40052.2900580
   65   76     -7394.0984790     40286.7145246
   65   77     -7163.1680150     40517.6449885
   65   78     -6935.6671051     40745.1458985
   65   79     -6711.5324711     40969.2805325
   65   80     -6490.7019891     41190.1110145
   65   81     -6273.1146745     41407.6983291
   65   82     -6058.7106660     41622.1023376
   65   83     -5847.4312118     41833.3817918
   65   84     -5639.2186547     42041.5943489
   65   85     -5434.0164190     42246.7965846
   65   86     -5231.7689965     42449.0440071
   65   87     -5032.4219343     42648.3910693
   65   88     -4835.9218225     42844.8911811
   65   89     -4642.2162824     43038.5967212
   65   90     -4451.2539559     43229.5590477
   65   91     -4262.9844954     43417.8285082
   65   92     -4077.3585546     43603.4544490
   65   93     -3894.3277806     43786.4852230
   65   94     -3713.8448074     43966.9681962
   65   95     -3535.8632507     44144.9497529
   65   96     -3360.3377051     44320.4752984
   65   97     -3187.2237440     44493.5892596
   65   98     -3016.4779221     44664.3350815
   65   99     -2848.0577832     44832.7552204
   65  100     -2681.9218726     44998.8911310
   65  101     -2518.0297576     45162.7832459
   65  102     -2356.3420581     45324.4709455
   65  103     -2196.8204902     45483.9925134
   65  104     -2039.4279303     45641.3850733
   65  105     -1884.1285062     45796.6844974
   65  106     -1730.8877290     45949.9252746
   65  107     -1579.6726856     46101.1403179
   65  108     -1430.4523266     46250.3606770
   65  109     -1283.1979059     46397.6150976
   65  110     -1137.8836802     46542.9293234
   65  111      -994.4880731     46686.3249305
   65  112      -852.9957462     46827.8172574
   65  113      -713.4015938     46967.4114098
   65  114      -575.7191719     47105.0938317
   65  115      -439.9998613     47240.8131423
   65  116      -306.3779981     47374.4350055
   65  117      -175.1765382     47505.6364654
   65  118       -47.1544089     47633.6585947
   66    0    -42002.6339871      5678.1790165
   66    1    -41194.3078706      6486.5051330
   66    2    -40400.5109076      7280.3020960
   66    3    -39620.9302256      8059.8827780
   66    4    -38855.2609229      8825.5520807
   66    5    -38103.2060617      9577.6069418
   66    6    -37364.4766084     10316.3363952
   66    7    -36638.7913318     11042.0216718
   66    8    -35925.8766665     11754.9363371
   66    9    -35225.4665476     12455.3464560
   66   10    -34537.3022246     13143.5107790
   66   11    -33861.1320580     13819.6809456
   66   12    -33196.7113046     14484.1016990
   66   13    -32543.8018950     15137.0111086
   66   14    -31902.1722065     15778.6407970
   66   15    -31271.5968351     16409.2161685
   66   16    -30651.8563674     17028.9566361
   66   17    -30042.7371565     17638.0758471
   66   18    -29444.0311010     18236.7819026
   66   19    -28855.5354305     18825.2775731
   66   20    -28277.0524967     19403.7605069
   66   21    -27708.3895725     19972.4234311
   66   22    -27149.3586583     20531.4543453
   66   23    -26599.7762956     21081.0367080
   66   24    -26059.4633899     21621.3496137
   66   25    -25528.2450411     22152.5679625
   66   26    -25005.9503815     22674.8626221
   66   27    -24492.4124226     23188.4005809
   66   28    -23987.4679095     23693.3450941
   66   29    -23490.9571821     24189.8558215
   66   30    -23002.7240448     24678.0889587
   66   31    -22522.6156424     25158.1973612
   66   32    -22050.4823425     25630.3306611
   66   33    -21586.1776254     26094.6353782
   66   34    -21129.5579788     26551.2550247
   66   35    -20680.4827994     27000.3302042
   66   36    -20238.8142989     27441.9987047
   66   37    -19804.4174159     27876.3955877
   66   38    -19377.1597328     28303.6532708
   66   39    -18956.9113961     28723.9016075
   66   40    -18543.5450425     29137.2679611
   66   41    -18136.9357280     29543.8772756
   66   42    -17736.9608610     29943.8521426
   66   43    -17343.5001390     30337.3128646
   66   44    -16956.4354887     30724.3775149
   66   45    -16575.6510089     31105.1619947
   66   46    -16201.0329163     31479.7800873
   66   47    -15832.4694942     31848.3435094
   66   48    -15469.8510438     32210.9619598
   66   49    -15113.0698370     32567.7431666
   66   50    -14762.0200727     32918.7929309
   66   51    -14416.5978339     33264.2151697
   66   52    -14076.7010473     33604.1119563
   66   53    -13742.2294449     33938.5835587
   66   54    -13413.0845266     34267.7284770
   66   55    -13089.1695246     34591.6434790
   66   56    -12770.3893699     34910.4236337
   66   57    -12456.6506590     35224.1623446
   66   58    -12147.8616227     35532.9513808
   66   59    -11843.9320961     35836.8809075
   66   60    -11544.7734890     36136.0395146
   66   61    -11250.2987582     36430.5142454
   66   62    -10960.4223802     36720.3906234
   66   63    -10675.0603253     37005.7526782
   66   64    -10394.1300323     37286.6829713
   66   65    -10117.5503836     37563.2626200
   66   66     -9845.2416822     37835.5713214
   66   67     -9577.1256285     38103.6873751
   66   68     -9313.1252979     38367.6877057
   66   69     -9053.1651196     38627.6478840
   66   70     -8797.1708554     38883.6421481
   66   71     -8545.0695796     39135.7434240
   66   72     -8296.7896591     39384.0233445
   66   73     -8052.2607341     39628.5522695
   66   74     -7811.4136998     39869.3993038
   66   75     -7574.1806878     40106.6323158
   66   76     -7340.4950487     40340.3179549
   66   77     -7110.2913346     40570.5216690
   66   78     -6883.5052826     40797.3077210
   66   79     -6660.0737983     41020.7392053
   66   80     -6439.9349398     41240.8780638
   66   81     -6223.0279025     41457.7851011
   66   82     -6009.2930038     41671.5199998
   66   83     -5798.6716687     41882.1413349
   66   84     -5591.1064154     42089.7065882
   66   85     -5386.5408418     42294.2721618
   66   86     -5184.9196124     42495.8933912
   66   87     -4986.1884452     42694.6245584
   66   88     -4790.2941000     42890.5189035
   66   89     -4597.1843670     43083.6286366
   66   90     -4406.8080555     43274.0049481
   66   91     -4219.1149846     43461.6980190
   66   92     -4034.0559740     43646.7570296
   66   93     -3851.5828362     43829.2301674
   66   94     -3671.6483703     44009.1646333
   66   95     -3494.2063571     44186.6066465
   66   96     -3319.2115569     44361.6014467
   66   97     -3146.6197095     44534.1932941
   66   98     -2976.3875376     44704.4254659
   66   99     -2808.4727556     44872.3402480
   66  100     -2642.8340827     45037.9789209
   66  101     -2479.4312654     45201.3817382
   66  102     -2318.2251098     45362.5878938
   66  103     -2159.1775283     45521.6354753
   66  104     -2002.2516080     45678.5613956
   66  105     -1847.4117074     45833.4012962
   66  106     -1694.6235973     45986.1894063
   66  107     -1543.8546672     46136.9583363
   66  108     -1395.0742344     46285.7387692
   66  109     -1248.2540196     46432.5589840
   66  110     -1103.3689084     46577.4440952
   66  111      -960.3982327     46720.4147709
   66  112      -819.3280794     46861.4849242
   66  113      -680.1558147     47000.6571889
   66  114      -542.8997763     47137.9132273
   66  115      -407.6215216     47273.1914820
   66  116      -274.4783185     47406.3346851
   66  117      -143.8457302     47536.9672733
   66  118       -16.6077616     47664.2052420
   67    0    -41837.5344146      5843.2785890
   67    1    -41031.7401963      6649.0728073
   67    2    -40240.4328258      7440.3801778
   67    3    -39463.2999746      8217.5130290
   67    4    -38700.0373334      8980.7756701
   67    5    -37950.3485949      9730.4644087
   67    6    -37213.9453852     10466.8676184
   67    7    -36490.5471552     11190.2658484
   67    8    -35779.8810363     11900.9319673
   67    9    -35081.6816700     12599.1313335
   67   10    -34395.6910164     13285.1219871
   67   11    -33721.6581465     13959.1548571
   67   12    -33059.3390236     14621.4739800
   67   13    -32408.4962783     15272.3167252
   67   14    -31768.8989789     15911.9140247
   67   15    -31140.3224004     16540.4906032
   67   16    -30522.5477961     17158.2652074
   67   17    -29915.3621716     17765.4508320
   67   18    -29318.5580626     18362.2549410
   67   19    -28731.9333203     18948.8796833
   67   20    -28155.2909020     19525.5221016
   67   21    -27588.4386698     20092.3743338
   67   22    -27031.1891965     20649.6238071
   67   23    -26483.3595804     21197.4534232
   67   24    -25944.7712672     21736.0417364
   67   25    -25415.2498811     22265.5631225
   67   26    -24894.6250636     22786.1879400
   67   27    -24382.7303202     23298.0826834
   67   28    -23879.4028751     23801.4101285
   67   29    -23384.4835337     24296.3294699
   67   30    -22897.8165520     24782.9964515
   67   31    -22419.2495133     25261.5634903
   67   32    -21948.6332112     25732.1797924
   67   33    -21485.8215401     26194.9914635
   67   34    -21030.6713902     26650.1416134
   67   35    -20583.0425494     27097.7704541
   67   36    -20142.7976107     27538.0153929
   67   37    -19709.8018837     27971.0111199
   67   38    -19283.9233119     28396.8896917
   67   39    -18865.0323945     28815.7806090
   67   40    -18453.0021118     29227.8108917
   67   41    -18047.7078552     29633.1051483
   67   42    -17649.0273608     30031.7856428
   67   43    -17256.8406461     30423.9723574
   67   44    -16871.0299510     30809.7830526
   67   45    -16491.4796803     31189.3333233
   67   46    -16118.0763507     31562.7366529
   67   47    -15750.7085390     31930.1044645
   67   48    -15389.2668342     32291.5461693
   67   49    -15033.6437905     32647.1692131
   67   50    -14683.7338833     32997.0791202
   67   51    -14339.4334675     33341.3795361
   67   52    -14000.6407366     33680.1722670
   67   53    -13667.2556847     34013.5573189
   67   54    -13339.1800692     34341.6329344
   67   55    -13016.3173759     34664.4956276
   67   56    -12698.5727850     34982.2402186
   67   57    -12385.8531382     35294.9598654
   67   58    -12078.0669079     35602.7460957
   67   59    -11775.1241670     35905.6888366
   67   60    -11476.9365597     36203.8764439
   67   61    -11183.4172738     36497.3957298
   67   62    -10894.4810137     36786.3319899
   67   63    -10610.0439741     37070.7690295
   67   64    -10330.0238154     37350.7891882
   67   65    -10054.3396389     37626.4733647
   67   66     -9782.9119633     37897.9010403
   67   67     -9515.6627022     38165.1503014
   67   68     -9252.5151415     38428.2978621
   67   69     -8993.3939183     38687.4190853
   67   70     -8738.2250001     38942.5880035
   67   71     -8486.9356641     39193.8773395
   67   72     -8239.4544780     39441.3585256
   67   73     -7995.7112807     39685.1017229
   67   74     -7755.6371637     39925.1758399
   67   75     -7519.1644528     40161.6485508
   67   76     -7286.2266908     40394.5863128
   67   77     -7056.7586200     40624.0543835
   67   78     -6830.6961659     40850.1168377
   67   79     -6607.9764202     41072.8365834
   67   80     -6388.5376258     41292.2753777
   67   81     -6172.3191609     41508.4938427
   67   82     -5959.2615240     41721.5514796
   67   83     -5749.3063194     41931.5066842
   67   84     -5542.3962433     42138.4167603
   67   85     -5338.4750701     42342.3379335
   67   86     -5137.4876390     42543.3253646
   67   87     -4939.3798417     42741.4331619
   67   88     -4744.0986105     42936.7143931
   67   89     -4551.5919063     43129.2210972
   67   90     -4361.8087090     43319.0042946
   67   91     -4174.6990067     43506.1139969
   67   92     -3990.2137875     43690.5992160
   67   93     -3808.3050322     43872.5079714
   67   94     -3628.9257074     44051.8872961
   67   95     -3452.0297620     44228.7832416
   67   96     -3277.5721244     44403.2408792
   67   97     -3105.5087038     44575.3042998
   67   98     -2935.7963942     44745.0166094
   67   99     -2768.3930834     44912.4199202
   67  100     -2603.2576685     45077.5553351
   67  101     -2440.3500790     45240.4629246
   67  102     -2279.6313116     45401.1816920
   67  103     -2121.0634806     45559.7495230
   67  104     -1964.6098899     45716.2031137
   67  105     -1810.2351368     45870.5778667
   67  106     -1657.9052626     46022.9077410
   67  107     -1507.5879735     46173.2250301
   67  108     -1359.2529738     46321.5600298
   67  109     -1212.8724817     46467.9405219
   67  110     -1068.4220606     46612.3909430
   67  111      -925.8820342     46754.9309694
   67  112      -785.2400721     46895.5729315
   67  113      -646.4963382     47034.3166654
   67  114      -509.6746841     47171.1383195
   67  115      -374.8485638     47305.9644398
   67  116      -242.2022057     47438.6107979
   67  117      -112.1731710     47568.6398326
   68    0    -41670.3843910      6010.4286126
   68    1    -40867.1552432      6813.6577604
   68    2    -40078.3699880      7602.4430156
   68    3    -39303.7168576      8377.0961460
   68    4    -38542.8921511      9137.9208525
   68    5    -37795.6002074      9885.2127962
   68    6    -37061.5533286     10619.2596750
   68    7    -36340.4716628     11340.3413407
   68    8    -35632.0830535     12048.7299500
   68    9    -34936.1228632     12744.6901404
   68   10    -34252.3337765     13428.4792271
   68   11    -33580.4655884     14100.3474152
   68   12    -32920.2749823     14760.5380212
   68   13    -32271.5253015     15409.2877021
   68   14    -31633.9863168     16046.8266868
   68   15    -31007.4339945     16673.3790091
   68   16    -30391.6502656     17289.1627379
   68   17    -29786.4227986     17894.3902050
   68   18    -29191.5447769     18489.2682267
   68   19    -28606.8146831     19073.9983205
   68   20    -28032.0360894     19648.7769141
   68   21    -27467.0174561     20213.7955475
   68   22    -26911.5719373     20769.2410662
   68   23    -26365.5171961     21315.2958074
   68   24    -25828.6752266     21852.1377770
   68   25    -25300.8721850     22379.9408186
   68   26    -24781.9382293     22898.8747743
   68   27    -24271.7073659     23409.1056377
   68   28    -23770.0173054     23910.7956982
   68   29    -23276.7093250     24404.1036786
   68   30    -22791.6281387     24889.1848649
   68   31    -22314.6217745     25366.1912291
   68   32    -21845.5414581     25835.2715454
   68   33    -21384.2415036     26296.5715000
   68   34    -20930.5792091     26750.2337945
   68   35    -20484.4147598     27196.3982438
   68   36    -20045.6111345     27635.2018690
   68   37    -19614.0340192     28066.7789844
   68   38    -19189.5517238     28491.2612798
   68   39    -18772.0351046     28908.7778990
   68   40    -18361.3574904     29319.4555132
   68   41    -17957.3946126     29723.4183910
   68   42    -17560.0245394     30120.7884642
   68   43    -17169.1276129     30511.6853907
   68   44    -16784.5863902     30896.2266134
   68   45    -16406.2855867     31274.5274168
   68   46    -16034.1120229     31646.7009807
   68   47    -15667.9545734     32012.8584302
   68   48    -15307.7041187     32373.1088849
   68   49    -14953.2534990     32727.5595046
   68   50    -14604.4974706     33076.3155330
   68   51    -14261.3326636     33419.4803400
   68   52    -13923.6575420     33757.1554616
   68   53    -13591.3723655     34089.4406380
   68   54    -13264.3791531     34416.4338505
   68   55    -12942.5816471     34738.2313564
   68   56    -12625.8852805     35054.9277231
   68   57    -12314.1971437     35366.6158599
   68   58    -12007.4259541     35673.3870495
   68   59    -11705.4820255     35975.3309781
   68   60    -11408.2772398     36272.5357638
   68   61    -11115.7250191     36565.0879845
   68   62    -10827.7402986     36853.0727050
   68   63    -10544.2395008     37136.5735027
   68   64    -10265.1405108     37415.6724927
   68   65     -9990.3626516     37690.4503520
   68   66     -9719.8266608     37960.9863428
   68   67     -9453.4546681     38227.3583355
   68   68     -9191.1701728     38489.6428308
   68   69     -8932.8980231     38747.9149805
   68   70     -8678.5643946     39002.2486090
   68   71     -8428.0967706     39252.7162330
   68   72     -8181.4239225     39499.3890811
   68   73     -7938.4758904     39742.3371132
   68   74     -7699.1839649     39981.6290387
   68   75     -7463.4806690     40217.3323346
   68   76     -7231.2997401     40449.5132634
   68   77     -7002.5761138     40678.2368898
   68   78     -6777.2459061     40903.5670975
   68   79     -6555.2463980     41125.5666056
   68   80     -6336.5160196     41344.2969840
   68   81     -6120.9943344     41559.8186692
   68   82     -5908.6220246     41772.1909790
   68   83     -5699.3408767     41981.4721269
   68   84     -5493.0937672     42187.7192364
   68   85     -5289.8246494     42390.9883542
   68   86     -5089.4785401     42591.3344634
   68   87     -4892.0015072     42788.8114964
   68   88     -4697.3406574     42983.4723461
   68   89     -4505.4441259     43175.3688777
   68   90     -4316.2610647     43364.5519389
   68   91     -4129.7416340     43551.0713696
   68   92     -3945.8369929     43734.9760106
   68   93     -3764.4992928     43916.3137108
   68   94     -3585.6816707     44095.1313329
   68   95     -3409.3382460     44271.4747576
   68   96     -3235.4241184     44445.3888852
   68   97     -3063.8953693     44616.9176342
   68   98     -2894.7090670     44786.1039366
   68   99     -2727.8232763     44952.9897273
   68  100     -2563.1970755     45117.6159281
   68  101     -2400.7905812     45280.0224223
   68  102     -2240.5649858     45440.2480178
   68  103     -2082.4826106     45598.3303930
   68  104     -1926.5069834     45754.3060202
   68  105     -1772.6029487     45908.2100549
   68  106     -1620.7368295     46060.0761741
   68  107     -1470.8766643     46209.9363392
   68  108     -1322.9925671     46357.8204365
   68  109     -1177.0572869     46503.7557166
   68  110     -1033.0471198     46647.7658838
   68  111      -890.9434767     46789.8695269
   68  112      -750.7357922     46930.0772114
   68  113      -612.4274122     47068.3855914
   68  114      -476.0485775     47204.7644261
   68  115      -341.6866984     47339.1263052
   68  116      -209.5577774     47471.2552261
   68  117       -80.1726904     47600.6403132
   69    0    -41501.2018303      6179.6111733
   69    1    -40700.5707083      6980.2422952
   69    2    -39914.3398747      7766.4731289
   69    3    -39142.1981386      8538.6148650
   69    4    -38383.8424242      9296.9705794
   69    5    -37638.9777331     10041.8352705
   69    6    -36907.3170594     10773.4959442
   69    7    -36188.5812640     11492.2317396
   69    8    -35482.4989177     12198.3140859
   69    9    -34788.8061186     12892.0068849
   69   10    -34107.2462904     13573.5667131
   69   11    -33437.5699660     14243.2430376
   69   12    -32779.5345618     14901.2784418
   69   13    -32132.9041463     15547.9088573
   69   14    -31497.4492055     16183.3637981
   69   15    -30872.9464083     16807.8665953
   69   16    -30259.1783747     17421.6346289
   69   17    -29655.9334468     18024.8795568
   69   18    -29063.0054659     18617.8075377
   69   19    -28480.1935559     19200.6194477
   69   20    -27907.3019132     19773.5110904
   69   21    -27344.1396053     20336.6733983
   69   22    -26790.5203764     20890.2926272
   69   23    -26246.2624626     21434.5505410
   69   24    -25711.1884141     21969.6245895
   69   25    -25185.1249271     22495.6880765
   69   26    -24667.9026832     23012.9103203
   69   27    -24159.3561972     23521.4568064
   69   28    -23659.3236724     24021.4893312
   69   29    -23167.6468646     24513.1661390
   69   30    -22684.1709520     24996.6420516
   69   31    -22208.7444136     25472.0685900
   69   32    -21741.2189131     25939.5940905
   69   33    -21281.4491898     26399.3638138
   69   34    -20829.2929557     26851.5200479
   69   35    -20384.6107981     27296.2022055
   69   36    -19947.2660875     27733.5469161
   69   37    -19517.1248909     28163.6881127
   69   38    -19094.0558897     28586.7571139
   69   39    -18677.9303022     29002.8827014
   69   40    -18268.6218102     29412.1911934
   69   41    -17866.0064899     29814.8065137
   69   42    -17469.9627460     30210.8502576
   69   43    -17080.3712496     30600.4417539
   69   44    -16697.1148793     30983.6981243
   69   45    -16320.0786651     31360.7343384
   69   46    -15949.1497356     31731.6632680
   69   47    -15584.2172669     32096.5957367
   69   48    -15225.1724352     32455.6405684
   69   49    -14871.9083708     32808.9046328
   69   50    -14524.3201141     33156.4928895
   69   51    -14182.3045744     33498.5084292
   69   52    -13845.7604900     33835.0525136
   69   53    -13514.5883899     34166.2246137
   69   54    -13188.6905576     34492.1224460
   69   55    -12867.9709961     34812.8420075
   69   56    -12552.3353942     35128.4776094
   69   57    -12241.6910945     35439.1219091
   69   58    -11935.9470625     35744.8659410
   69   59    -11635.0138567     36045.7991469
   69   60    -11338.8035996     36342.0094040
   69   61    -11047.2299508     36633.5830528
   69   62    -10760.2080795     36920.6049241
   69   63    -10477.6546391     37203.1583645
   69   64    -10199.4877425     37481.3252611
   69   65     -9925.6269373     37755.1860663
   69   66     -9655.9931832     38024.8198204
   69   67     -9390.5088288     38290.3041748
   69   68     -9129.0975900     38551.7154136
   69   69     -8871.6845286     38809.1284750
   69   70     -8618.1960316     39062.6169720
   69   71     -8368.5597910     39312.2532126
   69   72     -8122.7047846     39558.1082189
   69   73     -7880.5612568     39800.2517468
   69   74     -7642.0607000     40038.7523036
   69   75     -7407.1358368     40273.6771667
   69   76     -7175.7206026     40505.0924010
   69   77     -6947.7501280     40733.0628755
   69   78     -6723.1607231     40957.6522805
   69   79     -6501.8898605     41178.9231431
   69   80     -6283.8761599     41396.9368436
   69   81     -6069.0593730     41611.7536306
   69   82     -5857.3803683     41823.4326353
   69   83     -5648.7811168     42032.0318868
   69   84     -5443.2046781     42237.6083255
   69   85     -5240.5951870     42440.2178166
   69   86     -5040.8978402     42639.9151634
   69   87     -4844.0588842     42836.7541194
   69   88     -4650.0256033     43030.7874003
   69   89     -4458.7463086     43222.0666949
   69   90     -4270.1703277     43410.6426759
   69   91     -4084.2479947     43596.5650089
   69   92     -3900.9306428     43779.8823608
   69   93     -3720.1705962     43960.6424074
   69   94     -3541.9211652     44138.8918384
   69   95     -3366.1366425     44314.6763611
   69   96     -3192.7723017     44488.0407018
   69   97     -3021.7843996     44659.0286039
   69   98     -2853.1301818     44827.6828218
   69   99     -2686.7678936     44994.0451100
   69  100     -2522.6567982     45158.1562054
   69  101     -2360.7572038     45320.0557998
   69  102     -2201.0305029     45479.7825007
   69  103     -2043.4392300     45637.3737736
   69  104     -1887.9471436     45792.8658600
   69  105     -1734.5193450     45946.2936586
   69  106     -1583.1224508     46097.6905528
   69  107     -1433.7248488     46247.0881548
   69  108     -1286.2970868     46394.5159168
   69  109     -1140.8124827     46540.0005209
   69  110      -997.2481264     46683.5648772
   69  111      -855.5866255     46825.2263781
   69  112      -715.8193920     46964.9936115
   69  113      -577.9534099     47102.8595937
   69  114      -442.0263570     47238.7866466
   69  115      -308.1420721     47372.6709315
   69  116      -176.5540949     47504.2589087
   69  117       -47.8603659     47632.9526377
   70    0    -41330.0048748      6350.8081288
   70    1    -40532.0045133      7148.8084903
   70    2    -39748.3601866      7932.4528170
   70    3    -38978.7612981      8702.0517055
   70    4    -38222.9054138      9457.9075897
   70    5    -37480.4982150     10200.3147886
   70    6    -36751.2534037     10929.5595999
   70    7    -36034.8925697     11645.9204339
   70    8    -35331.1450266     12349.6679770
   70    9    -34639.7476231     13041.0653805
   70   10    -33960.4445362     13720.3684674
   70   11    -33292.9870504     14387.8259532
   70   12    -32637.1333286     15043.6796750
   70   13    -31992.6481773     15688.1648262
   70   14    -31359.3028098     16321.5101938
   70   15    -30736.8746095     16943.9383941
   70   16    -30125.1468961     17555.6661074
   70   17    -29523.9086965     18156.9043071
   70   18    -28932.9545200     18747.8584836
   70   19    -28352.0841414     19328.7288622
   70   20    -27781.1023910     19899.7106126
   70   21    -27219.8189521     20460.9940515
   70   22    -26668.0481679     21012.7648357
   70   23    -26125.6088555     21555.2041480
   70   24    -25592.3241295     22088.4888741
   70   25    -25068.0212334     22612.7917702
   70   26    -24552.5313797     23128.2816239
   70   27    -24045.6895985     23635.1234051
   70   28    -23547.3345929     24133.4784107
   70   29    -23057.3086037     24623.5043999
   70   30    -22575.4572797     25105.3557239
   70   31    -22101.6295568     25579.1834468
   70   32    -21635.6775424     26045.1354611
   70   33    -21177.4564073     26503.3565963
   70   34    -20726.8242824     26953.9887212
   70   35    -20283.6421628     27397.1708408
   70   36    -19847.7738156     27833.0391879
   70   37    -19419.0856941     28261.7273094
   70   38    -18997.4468560     28683.3661476
   70   39    -18582.7288864     29098.0841172
   70   40    -18174.8058249     29506.0071787
   70   41    -17773.5540969     29907.2589067
   70   42    -17378.8524481     30301.9605555
   70   43    -16990.5818829     30690.2311207
   70   44    -16608.6256057     31072.1873979
   70   45    -16232.8689653     31447.9440383
   70   46    -15863.1994023     31817.6136013
   70   47    -15499.5063986     32181.3066050
   70   48    -15141.6814299     32539.1315737
   70   49    -14789.6179201     32891.1950834
   70   50    -14443.2111980     33237.6018056
   70   51    -14102.3584557     33578.4545479
   70   52    -13766.9587091     33913.8542945
   70   53    -13436.9127602     34243.9002433
   70   54    -13112.1231609     34568.6898427
   70   55    -12792.4941778     34888.3188258
   70   56    -12477.9317593     35202.8812443
   70   57    -12168.3435035     35512.4695000
   70   58    -11863.6386274     35817.1743762
   70   59    -11563.7279371     36117.0850665
   70   60    -11268.5237993     36412.2892042
   70   61    -10977.9401141     36702.8728895
   70   62    -10691.8922880     36988.9207156
   70   63    -10410.2972083     37270.5157953
   70   64    -10133.0732186     37547.7397849
   70   65     -9860.1400946     37820.6729090
   70   66     -9591.4190206     38089.3939830
   70   67     -9326.8325674     38353.9804362
   70   68     -9066.3046702     38614.5083333
   70   69     -8809.7606075     38871.0523961
   70   70     -8557.1269803     39123.6860233
   70   71     -8308.3316925     39372.4813111
   70   72     -8063.3039309     39617.5090727
   70   73     -7821.9741469     39858.8388567
   70   74     -7584.2740375     40096.5389661
   70   75     -7350.1365279     40330.6764757
   70   76     -7119.4957536     40561.3172500
   70   77     -6892.2870438     40788.5259598
   70   78     -6668.4469046     41012.3660990
   70   79     -6447.9130029     41232.9000007
   70   80     -6230.6241511     41450.1888525
   70   81     -6016.5202913     41664.2927122
   70   82     -5805.5424810     41875.2705226
   70   83     -5597.6328783     42083.1801253
   70   84     -5392.7347285     42288.0782751
   70   85     -5190.7923502     42490.0206534
   70   86     -4991.7511228     42689.0618808
   70   87     -4795.5574739     42885.2555296
   70   88     -4602.1588679     43078.6541357
   70   89     -4411.5037944     43269.3092092
   70   90     -4223.5417588     43457.2712448
   70   91     -4038.2232722     43642.5897314
   70   92     -3855.4998439     43825.3131597
   70   93     -3675.3239740     44005.4890296
   70   94     -3497.6491487     44183.1638549
   70   95     -3322.4298365     44358.3831670
   70   96     -3149.6214882     44531.1915154
   70   97     -2979.1805386     44701.6324649
   70   98     -2811.0644140     44869.7485895
   70   99     -2645.2315438     45035.5814598
   70  100     -2481.6413800     45199.1716236
   70  101     -2320.2544264     45360.5585772
   70  102     -2161.0322811     45519.7807225
   70  103     -2003.9376976     45676.8753060
   70  104     -1848.9346731     45831.8783305
   70  105     -1695.9885751     45984.8244285
   70  106     -1545.0663271     46135.7466765
   70  107     -1396.1366844     46284.6763192
   70  108     -1249.1706557     46431.6423479
   70  109     -1104.1421696     46576.6708339
   70  110      -961.0291797     46719.7838239
   70  111      -819.8156153     46860.9973883
   70  112      -680.4951155     47000.3178881
   70  113      -543.0788447     47137.7341589
   70  114      -407.6131777     47273.1998259
   70  115      -274.2213533     47406.5916503
   70  116      -143.2013633     47537.6116403
   70  117       -15.2551080     47665.5578956
   71    0    -41156.8118940      6524.0011096
   71    1    -40361.4748026      7319.3382010
   71    2    -39580.4488434      8100.3641602
   71    3    -38813.4240316      8867.3889719
   71    4    -38060.0985924      9620.7144111
   71    5    -37320.1789035     10360.6341001
   71    6    -36593.3793915     11087.4336121
   71    7    -35879.4223913     11801.3906122
   71    8    -35178.0379750     12502.7750286
   71    9    -34488.9637568     13191.8492467
   71   10    -33811.9446816     13868.8683220
   71   11    -33146.7327995     14534.0802041
   71   12    -32493.0870331     15187.7259705
   71   13    -31850.7729399     15830.0400636
   71   14    -31219.5624725     16461.2505310
   71   15    -30599.2337405     17081.5792630
   71   16    -29989.5707750     17691.2422286
   71   17    -29390.3632978     18290.4497058
   71   18    -28801.4064965     18879.4065071
   71   19    -28222.5008069     19458.3121967
   71   20    -27653.4517021     20027.3613015
   71   21    -27094.0694907     20586.7435129
   71   22    -26544.1691229     21136.6438807
   71   23    -26003.5700054     21677.2429982
   71   24    -25472.0958247     22208.7171789
   71   25    -24949.5743794     22731.2386242
   71   26    -24435.8374204     23244.9755832
   71   27    -23930.7204997     23750.0925039
   71   28    -23434.0628272     24246.7501764
   71   29    -22945.7071348     24735.1058688
   71   30    -22465.4995485     25215.3134551
   71   31    -21993.2894671     25687.5235365
   71   32    -21528.9294477     26151.8835559
   71   33    -21072.2750977     26608.5379059
   71   34    -20623.1849730     27057.6280306
   71   35    -20181.5204815     27499.2925221
   71   36    -19747.1457922     27933.6672114
   71   37    -19319.9277496     28360.8852539
   71   38    -18899.7357927     28781.0772109
   71   39    -18486.4418781     29194.3711254
   71   40    -18079.9204080     29600.8925956
   71   41    -17680.0481613     30000.7648423
   71   42    -17286.7042293     30394.1087743
   71   43    -16899.7699539     30781.0430496
   71   44    -16519.1288697     31161.6841339
   71   45    -16144.6666483     31536.1463553
   71   46    -15776.2710464     31904.5419572
   71   47    -15413.8318557     32266.9811479
   71   48    -15057.2408552     32623.5721484
   71   49    -14706.3917664     32974.4212372
   71   50    -14361.1802100     33319.6327936
   71   51    -14021.5036647     33659.3093389
   71   52    -13687.2614277     33993.5515759
   71   53    -13358.3545777     34322.4584259
   71   54    -13034.6859381     34646.1270655
   71   55    -12716.1600428     34964.6529607
   71   56    -12402.6831034     35278.1299002
   71   57    -12094.1629766     35586.6500270
   71   58    -11790.5091341     35890.3038694
   71   59    -11491.6326332     36189.1803704
   71   60    -11197.4460877     36483.3669158
   71   61    -10907.8636416     36772.9493620
   71   62    -10622.8009416     37058.0120620
   71   63    -10342.1751123     37338.6378913
   71   64    -10065.9047309     37614.9082727
   71   65     -9793.9098041     37886.9031995
   71   66     -9526.1117440     38154.7012596
   71   67     -9262.4333464     38418.3796571
   71   68     -9002.7987689     38678.0142347
   71   69     -8747.1335093     38933.6794943
   71   70     -8495.3643858     39185.4486178
   71   71     -8247.4195167     39433.3934869
   71   72     -8003.2283009     39677.5847027
   71   73     -7762.7213994     39918.0916042
   71   74     -7525.8307168     40154.9822868
   71   75     -7292.4893832     40388.3236204
   71   76     -7062.6317374     40618.1812662
   71   77     -6836.1933094     40844.6196942
   71   78     -6613.1108043     41067.7021993
   71   79     -6393.3220860     41287.4909176
   71   80     -6176.7661618     41504.0468418
   71   81     -5963.3831672     41717.4298364
   71   82     -5753.1143510     41927.6986526
   71   83     -5545.9020612     42134.9109424
   71   84     -5341.6897311     42339.1232725
   71   85     -5140.4218659     42540.3911376
   71   86     -4942.0440302     42738.7689734
   71   87     -4746.5028352     42934.3101684
   71   88     -4553.7459277     43127.0670759
   71   89     -4363.7219787     43317.0910249
   71   90     -4176.3806738     43504.4323298
   71   91     -3991.6727036     43689.1403000
   71   92     -3809.5497562     43871.2632474
   71   93     -3629.9645103     44050.8484933
   71   94     -3452.8706304     44227.9423731
   71   95     -3278.2227642     44402.5902394
   71   96     -3105.9765418     44574.8364618
   71   97     -2936.0885798     44744.7244238
   71   98     -2768.5164882     44912.2965154
   71   99     -2603.2188839     45077.5941197
   71  100     -2440.1554118     45240.6575918
   71  101     -2279.2867761     45401.5262275
   71  102     -2120.5747855     45560.2382181
   71  103     -1963.9824193     45716.8305843
   71  104     -1809.4739210     45871.3390825
   71  105     -1657.0149351     46023.7980684
   71  106     -1506.5727062     46174.2402974
   71  107     -1358.1163770     46322.6966266
   71  108     -1211.6174471     46469.1955564
   71  109     -1067.0505025     46613.7625011
   71  110      -924.3944393     46756.4185643
   71  111      -783.6346540     46897.1783496
   71  112      -644.7673059     47036.0456977
   71  113      -507.8083896     47173.0046140
   71  114      -372.8144946     47307.9985090
   71  115      -239.9318362     47440.8811674
   71  116      -109.5111839     47571.3018196
   72    0    -40981.6414825      6699.1715210
   72    1    -40188.9999419      7491.8130616
   72    2    -39410.6239822      8270.1890214
   72    3    -38646.2042481      9034.6087555
   72    4    -37895.4396418      9785.3733618
   72    5    -37158.0372546     10522.7757490
   72    6    -36433.7122549     11247.1007487
   72    7    -35722.1877389     11958.6252646
   72    8    -35023.1945528     12657.6184508
   72    9    -34336.4710918     13344.3419118
   72   10    -33661.7630831     14019.0499205
   72   11    -32998.8233566     14681.9896470
   72   12    -32347.4116081     15333.4013955
   72   13    -31707.2941586     15973.5188450
   72   14    -31078.2437126     16602.5692909
   72   15    -30460.0391176     17220.7738860
   72   16    -29852.4651269     17828.3478767
   72   17    -29255.3121683     18425.5008353
   72   18    -28668.3761179     19012.4368857
   72   19    -28091.4580819     19589.3549216
   72   20    -27524.3641859     20156.4488177
   72   21    -26966.9053724     20713.9076312
   72   22    -26418.8972073     21261.9157962
   72   23    -25880.1596951     21800.6533085
   72   24    -25350.5171020     22330.2959016
   72   25    -24829.7977892     22851.0152144
   72   26    -24317.8340529     23362.9789507
   72   27    -23814.4619744     23866.3510291
   72   28    -23319.5212768     24361.2917268
   72   29    -22832.8551898     24847.9578138
   72   30    -22354.3103226     25326.5026810
   72   31    -21883.7365429     25797.0764607
   72   32    -21420.9868634     26259.8261402
   72   33    -20965.9173340     26714.8956696
   72   34    -20518.3869405     27162.4260631
   72   35    -20078.2575091     27602.5554945
   72   36    -19645.3936160     28035.4193876
   72   37    -19219.6625018     28461.1505017
   72   38    -18800.9339917     28879.8790119
   72   39    -18389.0804184     29291.7325852
   72   40    -17983.9765513     29696.8364523
   72   41    -17585.4995275     30095.3134760
   72   42    -17193.5287882     30487.2842153
   72   43    -16807.9460172     30872.8669864
   72   44    -16428.6350832     31252.1779204
   72   45    -16055.4819850     31625.3310186
   72   46    -15688.3747995     31992.4382041
   72   47    -15327.2036318     32353.6093718
   72   48    -14971.8605685     32708.9524351
   72   49    -14622.2396322     33058.5733713
   72   50    -14278.2367394     33402.5762642
   72   51    -13939.7496589     33741.0633447
   72   52    -13606.6779732     34074.1350304
   72   53    -13278.9230406     34401.8899630
   72   54    -12956.3879601     34724.4250435
   72   55    -12638.9775363     35041.8354673
   72   56    -12326.5982469     35354.2147567
   72   57    -12019.1582109     35661.6547927
   72   58    -11716.5671581     35964.2458455
   72   59    -11418.7363998     36262.0766037
   72   60    -11125.5788008     36555.2342028
   72   61    -10837.0087515     36843.8042521
   72   62    -10552.9421424     37127.8708612
   72   63    -10273.2963380     37407.5166656
   72   64     -9997.9901527     37682.8228509
   72   65     -9726.9438268     37953.8691768
   72   66     -9460.0790034     38220.7340002
   72   67     -9197.3187063     38483.4942973
   72   68     -8938.5873180     38742.2256856
   72   69     -8683.8105590     38997.0024446
   72   70     -8432.9154673     39247.8975362
   72   71     -8185.8303785     39494.9826251
   72   72     -7942.4849063     39738.3280973
   72   73     -7702.8099243     39978.0030793
   72   74     -7466.7375470     40214.0754566
   72   75     -7234.2011127     40446.6118909
   72   76     -7005.1351657     40675.6778379
   72   77     -6779.4754398     40901.3375638
   72   78     -6557.1588415     41123.6541621
   72   79     -6338.1234345     41342.6895690
   72   80     -6122.3084238     41558.5045798
   72   81     -5909.6541405     41771.1588631
   72   82     -5700.1020276     41980.7109760
   72   83     -5493.5946254     42187.2183782
   72   84     -5290.0755579     42390.7374457
   72   85     -5089.4895194     42591.3234842
   72   86     -4891.7822620     42789.0307416
   72   87     -4696.9005832     42983.9124203
   72   88     -4504.7923149     43176.0206887
   72   89     -4315.4063118     43365.4066918
   72   90     -4128.6924423     43552.1205613
   72   91     -3944.6015792     43736.2114243
   72   92     -3763.0855920     43917.7274115
   72   93     -3584.0973406     44096.7156630
   72   94     -3407.5906707     44273.2223329
   72   95     -3233.5204114     44447.2925921
   72   96     -3061.8423760     44618.9706275
   72   97     -2892.5133654     44788.2996382
   72   98     -2725.4911767     44955.3218269
   72   99     -2560.7346182     45120.0783853
   72  100     -2398.2035318     45282.6094717
   72  101     -2237.8588266     45442.9541770
   72  102     -2079.6625277     45601.1504758
   72  103     -1923.5778468     45757.2351568
   72  104     -1769.5692827     45911.2437209
   72  105     -1617.6027678     46063.2102358
   72  106     -1467.6458830     46213.1671205
   72  107     -1319.6681811     46361.1448225
   72  108     -1173.6416849     46507.1713186
   72  109     -1029.5416908     46651.2713128
   72  110      -887.3481273     46793.4648762
   72  111      -747.0480268     46933.7649768
   72  112      -608.6404163     47072.1725872
   72  113      -472.1469007     47208.6661029
   72  114      -337.6361177     47343.1768859
   72  115      -205.2815707     47475.5314329
   72  116       -75.4968739     47605.3161297
   73    0    -40804.5124589      6876.3005447
   73    1    -40014.5985167      7666.2144869
   73    2    -39238.9039554      8441.9090482
   73    3    -38477.1200680      9203.6929355
   73    4    -37728.9464515      9951.8665521
   73    5    -36994.0909285     10686.7220751
   73    6    -36272.2694264     11408.5435772
   73    7    -35563.2058192     12117.6071844
   73    8    -34866.6317431     12814.1812604
   73    9    -34182.2863899     13498.5266137
   73   10    -33509.9162837     14170.8967199
   73   11    -32849.2750484     14831.5379552
   73   12    -32200.1231663     15480.6898373
   73   13    -31562.2277352     16118.5852684
   73   14    -30935.3622234     16745.4507802
   73   15    -30319.3062280     17361.5067756
   73   16    -29713.8452361     17966.9677675
   73   17    -29118.7703918     18562.0426118
   73   18    -28533.8782699     19146.9347336
   73   19    -27958.9706570     19721.8423466
   73   20    -27393.8543400     20286.9586635
   73   21    -26838.3409046     20842.4720990
   73   22    -26292.2465408     21388.5664628
   73   23    -25755.3918587     21925.4211449
   73   24    -25227.6017123     22453.2112912
   73   25    -24708.7050327     22972.1079709
   73   26    -24198.5346689     23482.2783347
   73   27    -23696.9272381     23983.8857655
   73   28    -23203.7229832     24477.0900204
   73   29    -22718.7656382     24962.0473654
   73   30    -22241.9023017     25438.9107019
   73   31    -21772.9833164     25907.8296872
   73   32    -21311.8621560     26368.9508476
   73   33    -20858.3953186     26822.4176850
   73   34    -20412.4422255     27268.3707780
   73   35    -19973.8651265     27706.9478770
   73   36    -19542.5290098     28138.2839938
   73   37    -19118.3015173     28562.5114862
   73   38    -18701.0528650     28979.7601386
   73   39    -18290.6557667     29390.1572369
   73   40    -17886.9853634     29793.8276402
   73   41    -17489.9191549     30190.8938486
   73   42    -17099.3369367     30581.4760669
   73   43    -16715.1207387     30965.6922649
   73   44    -16337.1547680     31343.6582356
   73   45    -15965.3253547     31715.4876489
   73   46    -15599.5208998     32081.2921038
   73   47    -15239.6318258     32441.1811778
   73   48    -14885.5505306     32795.2624730
   73   49    -14537.1713421     33143.6416615
   73   50    -14194.3904759     33486.4225277
   73   51    -13857.1059948     33823.7070088
   73   52    -13525.2177699     34155.5952337
   73   53    -13198.6274432     34482.1855604
   73   54    -12877.2383922     34803.5746114
   73   55    -12560.9556958     35119.8573077
   73   56    -12249.6861015     35431.1269021
   73   57    -11943.3379935     35737.4750101
   73   58    -11641.8213632     36038.9916404
   73   59    -11345.0477793     36335.7652242
   73   60    -11052.9303603     36627.8826433
   73   61    -10765.3837466     36915.4292569
   73   62    -10482.3240754     37198.4889282
   73   63    -10203.6689544     37477.1440492
   73   64     -9929.3374379     37751.4755657
   73   65     -9659.2500031     38021.5630004
   73   66     -9393.3285270     38287.4844766
   73   67     -9131.4962641     38549.3167395
   73   68     -8873.6778252     38807.1351784
   73   69     -8619.7991560     39061.0138476
   73   70     -8369.7875173     39311.0254863
   73   71     -8123.5714646     39557.2415390
   73   72     -7881.0808295     39799.7321741
   73   73     -7642.2467007     40038.5663029
   73   74     -7407.0014057     40273.8115979
   73   75     -7175.2784933     40505.5345103
   73   76     -6947.0127164     40733.8002872
   73   77     -6722.1400149     40958.6729887
   73   78     -6500.5974997     41180.2155039
   73   79     -6282.3234367     41398.4895669
   73   80     -6067.2572311     41613.5557725
   73   81     -5855.3394125     41825.4735911
   73   82     -5646.5116205     42034.3013831
   73   83     -5440.7165904     42240.0964132
   73   84     -5237.8981392     42442.9148644
   73   85     -5038.0011530     42642.8118506
   73   86     -4840.9715740     42839.8414296
   73   87     -4646.7563887     43034.0566149
   73   88     -4455.3036161     43225.5093875
   73   89     -4266.5622977     43414.2507059
   73   90     -4080.4824870     43600.3305166
   73   91     -3897.0152416     43783.7977619
   73   92     -3716.1126151     43964.7003885
   73   93     -3537.7276511     44143.0853525
   73   94     -3361.8143793     44318.9986243
   73   95     -3188.3278136     44492.4851900
   73   96     -3017.2239527     44663.5890509
   73   97     -2848.4597853     44832.3532183
   73   98     -2681.9932993     44998.8197043
   73   99     -2517.7834980     45163.0295056
   73  100     -2355.7904244     45325.0225792
   73  101     -2195.9751975     45484.8378061
   73  102     -2038.3000649     45642.5129387
   73  103     -1882.7284776     45798.0845260
   73  104     -1729.2251989     45951.5878046
   73  105     -1577.7564615     46103.0565421
   73  106     -1428.2901995     46252.5228041
   73  107     -1280.7963991     46400.0166044
   73  108     -1135.2476441     46545.5653595
   73  109      -991.6199998     46689.1930038
   73  110      -849.8945309     46830.9184727
   73  111      -710.0601021     46970.7529015
   73  112      -572.1190221     47108.6939814
   73  113      -436.0994467     47244.7135569
   73  114      -302.0842811     47378.7287224
   73  115      -170.2795233     47510.5334803
   73  116       -41.1738788     47639.6391248
   74    0    -40625.4438637      7055.3691399
   74    1    -39838.2893301      7842.5236735
   74    2    -39065.3073296      8615.5056740
   74    3    -38306.1898218      9374.6231818
   74    4    -37560.6371171     10120.1758865
   74    5    -36828.3577877     10852.4552159
   74    6    -36109.0685369     11571.7444667
   74    7    -35402.4940337     12278.3189698
   74    8    -34708.3667207     12972.4462829
   74    9    -34026.4266011     13654.3864025
   74   10    -33356.4210114     14324.3919922
   74   11    -32698.1043833     14982.7086203
   74   12    -32051.2379994     15629.5750041
   74   13    -31415.5897470     16265.2232566
   74   14    -30790.9338708     16889.8791328
   74   15    -30177.0507291     17503.7622745
   74   16    -29573.7265538     18107.0864498
   74   17    -28980.7532162     18700.0597874
   74   18    -28397.9279999     19282.8850036
   74   19    -27825.0533814     19855.7596222
   74   20    -27261.9368185     20418.8761850
   74   21    -26708.3905485     20972.4224551
   74   22    -26164.2313941     21516.5816094
   74   23    -25629.2805793     22051.5324243
   74   24    -25103.3635535     22577.4494501
   74   25    -24586.3098249     23094.5031787
   74   26    -24077.9528026     23602.8602010
   74   27    -23578.1296465     24102.6833571
   74   28    -23086.6811259     24594.1318776
   74   29    -22603.4514857     25077.3615179
   74   30    -22128.2883197     25552.5246839
   74   31    -21661.0424515     26019.7705521
   74   32    -21201.5678218     26479.2451818
   74   33    -20749.7213822     26931.0916214
   74   34    -20305.3629950     27375.4500085
   74   35    -19868.3553388     27812.4576648
   74   36    -19438.5638188     28242.2491848
   74   37    -19015.8564832     28664.9565204
   74   38    -18600.1039435     29080.7090601
   74   39    -18191.1792994     29489.6337042
   74   40    -17788.9580679     29891.8549356
   74   41    -17393.3181163     30287.4948873
   74   42    -17004.1395983     30676.6734053
   74   43    -16621.3048944     31059.5081092
   74   44    -16244.6985543     31436.1144493
   74   45    -15874.2072432     31806.6057604
   74   46    -15509.7196903     32171.0933132
   74   47    -15151.1266398     32529.6863638
   74   48    -14798.3208043     32882.4921993
   74   49    -14451.1968207     33229.6161828
   74   50    -14109.6512079     33571.1617957
   74   51    -13773.5823259     33907.2306776
   74   52    -13442.8903382     34237.9226654
   74   53    -13117.4771738     34563.3358298
   74   54    -12797.2464925     34883.5665111
   74   55    -12482.1036507     35198.7093529
   74   56    -12171.9556689     35508.8573347
   74   57    -11866.7112002     35814.1018034
   74   58    -11566.2805006     36114.5325029
   74   59    -11270.5753996     36410.2376040
   74   60    -10979.5092724     36701.3037312
   74   61    -10692.9970128     36987.8159908
   74   62    -10410.9550075     37269.8579960
   74   63    -10133.3011107     37547.5118929
   74   64     -9859.9546197     37820.8583839
   74   65     -9590.8362513     38089.9767523
   74   66     -9325.8681195     38354.9448841
   74   67     -9064.9737126     38615.8392910
   74   68     -8808.0778723     38872.7351313
   74   69     -8555.1067726     39125.7062309
   74   70     -8305.9878998     39374.8251038
   74   71     -8060.6500324     39620.1629711
   74   72     -7819.0232225     39861.7897811
   74   73     -7581.0387765     40099.7742271
   74   74     -7346.6292378     40334.1837658
   74   75     -7115.7283684     40565.0846351
   74   76     -6888.2711325     40792.5418711
   74   77     -6664.1936788     41016.6193247
   74   78     -6443.4333253     41237.3796783
   74   79     -6225.9285424     41454.8844611
   74   80     -6011.6189385     41669.1940651
   74   81     -5800.4452442     41880.3677593
   74   82     -5592.3492983     42088.4637053
   74   83     -5387.2740333     42293.5389703
   74   84     -5185.1634623     42495.6495413
   74   85     -4985.9626654     42694.8503382
   74   86     -4789.6177776     42891.1952260
   74   87     -4596.0759767     43084.7370269
   74   88     -4405.2854717     43275.5275319
   74   89     -4217.1954931     43463.6175105
   74   90     -4031.7562824     43649.0567212
   74   91     -3848.9190844     43831.8939192
   74   92     -3668.6361393     44012.1768643
   74   93     -3490.8606775     44189.9523261
   74   94     -3315.5469153     44365.2660883
   74   95     -3142.6500541     44538.1629495
   74   96     -2972.1262813     44708.6867222
   74   97     -2803.9327767     44876.8802269
   74   98     -2638.0277222     45042.7852813
   74   99     -2474.3703202     45206.4426834
   74  100     -2312.9208192     45367.8921843
   74  101     -2153.6405535     45527.1724500
   74  102     -1996.4919989     45684.3210046
   74  103     -1841.4388539     45839.3741497
   74  104     -1688.4461557     45992.3668479
   74  105     -1537.4804504     46143.3325532
   74  106     -1388.5100437     46292.3029599
   74  107     -1241.5053823     46439.3076213
   74  108     -1096.4396511     46584.3733525
   74  109      -953.2897521     46727.5232515
   74  110      -812.0380049     46868.7749987
   74  111      -672.6753379     47008.1376657
   74  112      -535.2078363     47145.6051672
   74  113      -399.6713452     47281.1416584
   74  114      -266.1657292     47414.6472744
   74  115      -134.9357780     47545.8772256
   74  116        -6.5603163     47674.2526873
   75    0    -40444.4549578      7236.3580458
   75    1    -39660.0914018      8020.7216018
   75    2    -38889.8528831      8790.9601204
   75    3    -38133.4320479      9547.3809557
   75    4    -37390.5299385     10290.2830651
   75    5    -36660.8558949     11019.9571087
   75    6    -35944.1274143     11736.6855893
   75    7    -35240.0699775     12440.7430261
   75    8    -34548.4168497     13132.3961539
   75    9    -33868.9088617     13811.9041419
   75   10    -33201.2941769     14479.5188266
   75   11    -32545.3280494     15135.4849542
   75   12    -31900.7725756     15780.0404280
   75   13    -31267.3964451     16413.4165584
   75   14    -30644.9746915     17035.8383121
   75   15    -30033.2884459     17647.5245576
   75   16    -29432.1246964     18248.6883072
   75   17    -28841.2760519     18839.5369517
   75   18    -28260.5405150     19420.2724886
   75   19    -27689.7212617     19991.0917419
   75   20    -27128.6264300     20552.1865736
   75   21    -26577.0689176     21103.7440860
   75   22    -26034.8661881     21645.9468154
   75   23    -25501.8400875     22178.9729160
   75   24    -24977.8166683     22702.9963353
   75   25    -24462.6260234     23218.1869802
   75   26    -23956.1021287     23724.7108749
   75   27    -23458.0826938     24222.7303098
   75   28    -22968.4090210     24712.4039826
   75   29    -22486.9258721     25193.8871315
   75   30    -22013.4813424     25667.3316612
   75   31    -21547.9267422     26132.8862613
   75   32    -21090.1164851     26590.6965185
   75   33    -20639.9079815     27040.9050221
   75   34    -20197.1615401     27483.6514634
   75   35    -19761.7402733     27919.0727303
   75   36    -19333.5100085     28347.3029951
   75   37    -18912.3392051     28768.4737985
   75   38    -18498.0988749     29182.7141287
   75   39    -18090.6625080     29590.1504956
   75   40    -17689.9060021     29990.9070014
   75   41    -17295.7075961     30385.1054075
   75   42    -16907.9478065     30772.8651970
   75   43    -16526.5093685     31154.3036350
   75   44    -16151.2771787     31529.5358249
   75   45    -15782.1382414     31898.6747622
   75   46    -15418.9816179     32261.8313856
   75   47    -15061.6983778     32619.1146257
   75   48    -14710.1815526     32970.6314510
   75   49    -14364.3260918     33316.4869118
   75   50    -14024.0288210     33656.7841826
   75   51    -13689.1884016     33991.6246020
   75   52    -13359.7052925     34321.1077110
   75   53    -13035.4817136     34645.3312900
   75   54    -12716.4216103     34964.3913933
   75   55    -12402.4306198     35278.3823837
   75   56    -12093.4160392     35587.3969644
   75   57    -11789.2867937     35891.5262098
   75   58    -11489.9534072     36190.8595964
   75   59    -11195.3279730     36485.4850306
   75   60    -10905.3241263     36775.4888773
   75   61    -10619.8570176     37060.9559860
   75   62    -10338.8432861     37341.9697175
   75   63    -10062.2010353     37618.6119682
   75   64     -9789.8498088     37890.9631948
   75   65     -9521.7105661     38159.1024375
   75   66     -9257.7056609     38423.1073427
   75   67     -8997.7588183     38683.0541853
   75   68     -8741.7951140     38939.0178896
   75   69     -8489.7409529     39191.0720507
   75   70     -8241.5240497     39439.2889539
   75   71     -7997.0734088     39683.7395948
   75   72     -7756.3193052     39924.4936984
   75   73     -7519.1932665     40161.6197371
   75   74     -7285.6280541     40395.1849495
   75   75     -7055.5576463     40625.2553572
   75   76     -6828.9172209     40851.8957826
   75   77     -6605.6431385     41075.1698651
   75   78     -6385.6729264     41295.1400772
   75   79     -6168.9452626     41511.8677410
   75   80     -5955.3999609     41725.4130427
   75   81     -5744.9779557     41935.8350479
   75   82     -5537.6212873     42143.1917163
   75   83     -5333.2730885     42347.5399151
   75   84     -5131.8775705     42548.9354331
   75   85     -4933.3800104     42747.4329932
   75   86     -4737.7267383     42943.0862653
   75   87     -4544.8651257     43135.9478779
   75   88     -4354.7435745     43326.0694291
   75   89     -4167.3115065     43513.5014971
   75   90     -3982.5193539     43698.2936497
   75   91     -3800.3185512     43880.4944524
   75   92     -3620.6615281     44060.1514755
   75   93     -3443.5017042     44237.3112994
   75   94     -3268.7934855     44412.0195181
   75   95     -3096.4922636     44584.3207399
   75   96     -2926.5544180     44754.2585855
   75   97     -2758.9373226     44921.8756810
   75   98     -2593.5993572     45087.2136464
   75   99     -2430.4999270     45250.3130765
   75  100     -2269.5994910     45411.2135125
   75  101     -2110.8596038     45569.9533997
   75  102     -1954.2429762     45726.5700274
   75  103     -1799.7135620     45881.0994416
   75  104     -1647.2366833     46033.5763203
   75  105     -1496.7792136     46184.0337899
   75  106     -1348.3098503     46332.5031532
   75  107     -1201.7995299     46479.0134737
   75  108     -1057.2220846     46623.5909189
   75  109      -914.5553293     46766.2576743
   75  110      -773.7829762     46907.0300274
   75  111      -634.8982905     47045.9147131
   75  112      -497.9117291     47182.9012745
   75  113      -362.8682086     47317.9447950
   75  114      -229.8878224     47450.9251812
   75  115       -99.2617891     47581.5512145
   76    0    -40261.5652211      7419.2477825
   76    1    -39480.0239657      8200.7890379
   76    2    -38712.5596051      8968.2533985
   76    3    -37958.8654912      9721.9475124
   76    4    -37218.6434179     10462.1695857
   76    5    -36491.6035116     11189.2094920
   76    6    -35777.4640813     11903.3489223
   76    7    -35075.9514367     12604.8615669
   76    8    -34386.7996824     13294.0133212
   76    9    -33709.7504925     13971.0625111
   76   10    -33044.5528725     14636.2601311
   76   11    -32390.9629129     15289.8500907
   76   12    -31748.7435379     15932.0694657
   76   13    -31117.6642524     16563.1487512
   76   14    -30497.5008909     17183.3121127
   76   15    -29888.0353696     17792.7776340
   76   16    -29289.0554433     18391.7575603
   76   17    -28700.3544696     18980.4585339
   76   18    -28121.7311801     19559.0818235
   76   19    -27552.9894598     20127.8235438
   76   20    -26993.9381360     20686.8748676
   76   21    -26444.3907755     21236.4222281
   76   22    -25904.1654914     21776.6475121
   76   23    -25373.0847595     22307.7282440
   76   24    -24850.9752430     22829.8377606
   76   25    -24337.6676268     23343.1453768
   76   26    -23832.9964608     23847.8165428
   76   27    -23336.8000108     24344.0129927
   76   28    -22848.9201188     24831.8928848
   76   29    -22369.2020696     25311.6109340
   76   30    -21897.4944661     25783.3185375
   76   31    -21433.6491113     26247.1638922
   76   32    -20977.5208969     26703.2921067
   76   33    -20528.9676979     27151.8453057
   76   34    -20087.8502746     27592.9627290
   76   35    -19654.0321782     28026.7808253
   76   36    -19227.3796637     28453.4333399
   76   37    -18807.7616060     28873.0513976
   76   38    -18395.0494224     29285.7635812
   76   39    -17989.1169977     29691.6960059
   76   40    -17589.8406149     30090.9723887
   76   41    -17197.0988888     30483.7141148
   76   42    -16810.7727033     30870.0403002
   76   43    -16430.7451523     31250.0678513
   76   44    -16056.9014832     31623.9115204
   76   45    -15689.1290436     31991.6839599
   76   46    -15327.3172311     32353.4957725
   76   47    -14971.3574442     32709.4555594
   76   48    -14621.1430372     33059.6699664
   76   49    -14276.5692760     33404.2437276
   76   50    -13937.5332966     33743.2797069
   76   51    -13603.9340652     34076.8789383
   76   52    -13275.6723401     34405.1406635
   76   53    -12952.6506351     34728.1623685
   76   54    -12634.7731847     35046.0398189
   76   55    -12321.9459107     35358.8670929
   76   56    -12014.0763897     35666.7366139
   76   57    -11711.0738224     35969.7391811
   76   58    -11412.8490039     36267.9639997
   76   59    -11119.3142945     36561.4987091
   76   60    -10830.3835928     36850.4294108
   76   61    -10545.9723086     37134.8406950
   76   62    -10265.9973371     37414.8156665
   76   63     -9990.3770343     37690.4359693
   76   64     -9719.0311925     37961.7818111
   76   65     -9451.8810174     38228.9319862
   76   66     -9188.8491052     38491.9638984
   76   67     -8929.8594208     38750.9535828
   76   68     -8674.8372764     39005.9757272
   76   69     -8423.7093112     39257.1036924
   76   70     -8176.4034709     39504.4095327
   76   71     -7932.8489884     39747.9640152
   76   72     -7692.9763649     39987.8366387
   76   73     -7456.7173513     40224.0956523
   76   74     -7224.0049303     40456.8080733
   76   75     -6994.7732989     40686.0397047
   76   76     -6768.9578513     40911.8551523
   76   77     -6546.4951624     41134.3178411
   76   78     -6327.3229718     41353.4900318
   76   79     -6111.3801675     41569.4328361
   76   80     -5898.6067715     41782.2062320
   76   81     -5688.9439243     41991.8690793
   76   82     -5482.3338707     42198.4791329
   76   83     -5278.7199459     42402.0930576
   76   84     -5078.0465622     42602.7664414
   76   85     -4880.2591957     42800.5538078
   76   86     -4685.3043745     42995.5086291
   76   87     -4493.1296665     43187.6833370
   76   88     -4303.6836688     43377.1293348
   76   89     -4116.9159970     43563.8970066
   76   90     -3932.7772767     43748.0357269
   76   91     -3751.2191349     43929.5938687
   76   92     -3572.1941932     44108.6188104
   76   93     -3395.6560634     44285.1569402
   76   94     -3221.5593438     44459.2536598
   76   95     -3049.8596194     44630.9533842
   76   96     -2880.5134648     44800.2995388
   76   97     -2713.4784513     44967.3345523
   76   98     -2548.7131606     45132.0998430
   76   99     -2386.1772049     45294.6357987
   76  100     -2225.8312582     45454.9817454
   76  101     -2067.6371012     45613.1759024
   76  102     -1911.5576865     45769.2553170
   76  103     -1757.5572321     45923.2557714
   76  104     -1605.6013562     46075.2116474
   76  105     -1455.6572754     46225.1557282
   76  106     -1307.6941003     46373.1189032
   76  107     -1161.6832904     46519.1297132
   76  108     -1017.5993766     46663.2136269
   76  109      -875.4211741     46805.3918295
   76  110      -735.1339478     46945.6790558
   76  111      -596.7336247     47084.0793789
   76  112      -460.2357518     47220.5772518
   76  113      -325.6960004     47355.1170031
   76  114      -193.2586709     47487.5543326
   76  115       -63.2707011     47617.5423024
   77    0    -40076.7943501      7604.0186534
   77    1    -39298.1064686      8382.7065350
   77    2    -38533.4466930      9147.3663106
   77    3    -37782.5091011      9898.3039024
   77    4    -37044.9962583     10635.8167453
   77    5    -36320.6190961     11360.1939075
   77    6    -35609.0967535     12071.7162501
   77    7    -34910.1563870     12770.6566166
   77    8    -34223.5329570     13457.2800466
   77    9    -33548.9689967     14131.8440068
   77   10    -32886.2143692     14794.5986344
   77   11    -32235.0260159     15445.7869876
   77   12    -31595.1677022     16085.6453014
   77   13    -30966.4097615     16714.4032421
   77   14    -30348.5288417     17332.2841619
   77   15    -29741.3076553     17939.5053482
   77   16    -29144.5347356     18536.2782680
   77   17    -28558.0041990     19122.8088046
   77   18    -27981.5155161     19699.2974875
   77   19    -27414.8732909     20265.9397127
   77   20    -26857.8870487     20822.9259549
   77   21    -26310.3710344     21370.4419692
   77   22    -25772.1440188     21908.6689848
   77   23    -25243.0291153     22437.7838883
   77   24    -24722.8536052     22957.9593983
   77   25    -24211.4487731     23469.3642305
   77   26    -23708.6497495     23972.1632541
   77   27    -23214.2953634     24466.5176402
   77   28    -22728.2280026     24952.5850010
   77   29    -22250.2934813     25430.5195223
   77   30    -21780.3409160     25900.4720876
   77   31    -21318.2226080     26362.5903956
   77   32    -20863.7939328     26817.0190708
   77   33    -20416.9132355     27263.8997681
   77   34    -19977.4417331     27703.3712705
   77   35    -19545.2434209     28135.5695827
   77   36    -19120.1849860     28560.6280176
   77   37    -18702.1357242     28978.6772794
   77   38    -18290.9674625     29389.8455411
   77   39    -17886.5544853     29794.2585183
   77   40    -17488.7734653     30192.0395383
   77   41    -17097.5033975     30583.3096061
   77   42    -16712.6255374     30968.1874662
   77   43    -16334.0233418     31346.7896618
   77   44    -15961.5824130     31719.2305906
   77   45    -15595.1904462     32085.6225574
   77   46    -15234.7371786     32446.0758250
   77   47    -14880.1143419     32800.6986616
   77   48    -14531.2156170     33149.5973866
   77   49    -14187.9365897     33492.8764139
   77   50    -13850.1747102     33830.6382934
   77   51    -13517.8292530     34162.9837506
   77   52    -13190.8012792     34490.0117244
   77   53    -12868.9936002     34811.8194034
   77   54    -12552.3107432     35128.5022604
   77   55    -12240.6589175     35440.1540861
   77   56    -11933.9459829     35746.8670207
   77   57    -11632.0814187     36048.7315849
   77   58    -11334.9762944     36345.8367092
   77   59    -11042.5432407     36638.2697628
   77   60    -10754.6964226     36926.1165810
   77   61    -10471.3515124     37209.4614912
   77   62    -10192.4256643     37488.3873393
   77   63     -9917.8374897     37762.9755138
   77   64     -9647.5070331     38033.3059705
   77   65     -9381.3557489     38299.4572547
   77   66     -9119.3064789     38561.5065247
   77   67     -8861.2834306     38819.5295730
   77   68     -8607.2121560     39073.6008476
   77   69     -8357.0195309     39323.7934727
   77   70     -8110.6337351     39570.1792685
   77   71     -7867.9842329     39812.8287707
   77   72     -7629.0017542     40051.8112493
   77   73     -7393.6182763     40287.1947273
   77   74     -7161.7670055     40519.0459980
   77   75     -6933.3823605     40747.4306431
   77   76     -6708.3999545     40972.4130491
   77   77     -6486.7565794     41194.0564242
   77   78     -6268.3901896     41412.4228140
   77   79     -6053.2398860     41627.5731176
   77   80     -5841.2459011     41839.5671025
   77   81     -5632.3495843     42048.4634193
   77   82     -5426.4933872     42254.3196164
   77   83     -5223.6208503     42457.1921533
   77   84     -5023.6765892     42657.1364143
   77   85     -4826.6062821     42854.2067215
   77   86     -4632.3566571     43048.4563465
   77   87     -4440.8754812     43239.9375224
   77   88     -4252.1115491     43428.7014544
   77   89     -4066.0146734     43614.7983302
   77   90     -3882.5356751     43798.2773285
   77   91     -3701.6263764     43979.1866272
   77   92     -3523.2395939     44157.5734097
   77   93     -3347.3291339     44333.4838697
   77   94     -3173.8497901     44506.9632135
   77   95     -3002.7573440     44678.0556596
   77   96     -2834.0085683     44846.8044353
   77   97     -2667.5612356     45013.2517680
   77   98     -2503.3741328     45177.4388707
   77   99     -2341.4070837     45339.4059198
   77  100     -2181.6209823     45499.1920213
   77  101     -2023.9778413     45656.8351623
   77  102     -1868.4408626     45812.3721410
   77  103     -1714.9745374     45965.8384662
   77  104     -1563.5447924     46117.2682112
   77  105     -1414.1192040     46266.6937995
   77  106     -1266.6673208     46414.1456828
   77  107     -1121.1611610     46559.6518425
   77  108      -977.5760133     46703.2369903
   77  109      -835.8917926     46844.9212110
   77  110      -696.0955050     46984.7174986
   77  111      -558.1861266     47122.6268770
   77  112      -422.1851670     47258.6278366
   77  113      -288.1611070     47392.6518966
   77  114      -156.2873003     47524.5257033
   77  115       -26.9777605     47653.8352431
   78    0    -39890.1622571      7790.6507465
   78    1    -39114.3585684      8566.4544352
   78    2    -38352.5335510      9328.2794526
   78    3    -37604.3820299     10076.4309737
   78    4    -36869.6073613     10811.2056423
   78    5    -36147.9213014     11532.8917022
   78    6    -35439.0438379     12241.7691657
   78    7    -34742.7029915     12938.1100121
   78    8    -34058.6345955     13622.1784081
   78    9    -33386.5820585     14294.2309451
   78   10    -32726.2961159     14954.5168877
   78   11    -32077.5345749     15603.2784287
   78   12    -31440.0620557     16240.7509479
   78   13    -30813.6497334     16867.1632702
   78   14    -30198.0750814     17482.7379222
   78   15    -29593.1216207     18087.6913829
   78   16    -28998.5786736     18682.2343300
   78   17    -28414.2411263     19266.5718773
   78   18    -27839.9091983     19840.9038053
   78   19    -27275.3882218     20405.4247818
   78   20    -26720.4884298     20960.3245738
   78   21    -26175.0247534     21505.7882502
   78   22    -25638.8166293     22041.9963743
   78   23    -25111.6878165     22569.1251871
   78   24    -24593.4662223     23087.3467812
   78   25    -24083.9837376     23596.8292660
   78   26    -23583.0760807     24097.7369229
   78   27    -23090.5826503     24590.2303533
   78   28    -22606.3463865     25074.4666171
   78   29    -22130.2136390     25550.5993645
   78   30    -21662.0340439     26018.7789597
   78   31    -21201.6604064     26479.1525972
   78   32    -20748.9485914     26931.8644122
   78   33    -20303.7574194     27377.0555841
   78   34    -19865.9485693     27814.8644343
   78   35    -19435.3864858     28245.4265178
   78   36    -19011.9382927     28668.8747109
   78   37    -18595.4737116     29085.3392920
   78   38    -18185.8649838     29494.9480198
   78   39    -17782.9867979     29897.8262057
   78   40    -17386.7162206     30294.0967829
   78   41    -16996.9326318     30683.8803718
   78   42    -16613.5176624     31067.2953412
   78   43    -16236.3551364     31444.4578671
   78   44    -15865.3310153     31815.4819883
   78   45    -15500.3333453     32180.4796583
   78   46    -15141.2522077     32539.5607959
   78   47    -14787.9796710     32892.8333325
   78   48    -14440.4097462     33240.4032573
   78   49    -14098.4383431     33582.3746604
   78   50    -13761.9632296     33918.8497740
   78   51    -13430.8839919     34249.9290116
   78   52    -13105.1019977     34575.7110059
   78   53    -12784.5203593     34896.2926443
   78   54    -12469.0438998     35211.7691038
   78   55    -12158.5791197     35522.2338838
   78   56    -11853.0341652     35827.7788384
   78   57    -11552.3187976     36128.4942060
   78   58    -11256.3443638     36424.4686398
   78   59    -10965.0237681     36715.7892354
   78   60    -10678.2714451     37002.5415584
   78   61    -10396.0033328     37284.8096708
   78   62    -10118.1368474     37562.6761562
   78   63     -9844.5908587     37836.2221448
   78   64     -9575.2856664     38105.5273372
   78   65     -9310.1429765     38370.6700270
   78   66     -9049.0858796     38631.7271240
   78   67     -8792.0388285     38888.7741751
   78   68     -8538.9276178     39141.8853858
   78   69     -8289.6793629     39391.1336406
   78   70     -8044.2224806     39636.5905230
   78   71     -7802.4866692     39878.3263344
   78   72     -7564.4028902     40116.4101134
   78   73     -7329.9033497     40350.9096538
   78   74     -7098.9214810     40581.8915226
   78   75     -6871.3919264     40809.4210772
   78   76     -6647.2505214     41033.5624822
   78   77     -6426.4342774     41254.3787262
   78   78     -6208.8813661     41471.9316375
   78   79     -5994.5311039     41686.2818997
   78   80     -5783.3239365     41897.4890670
   78   81     -5575.2014248     42105.6115788
   78   82     -5370.1062298     42310.7067738
   78   83     -5167.9820998     42512.8309038
   78   84     -4968.7738562     42712.0391473
   78   85     -4772.4273817     42908.3856219
   78   86     -4578.8896074     43101.9233962
   78   87     -4388.1085017     43292.7045019
   78   88     -4200.0330596     43480.7799440
   78   89     -4014.6132928     43666.1997108
   78   90     -3831.8002209     43849.0127826
   78   91     -3651.5458638     44029.2671398
   78   92     -3473.8032355     44207.0097680
   78   93     -3298.5263401     44382.2866635
   78   94     -3125.6701694     44555.1428342
   78   95     -2955.1907044     44725.6222992
   78   96     -2787.0449192     44893.7680843
   78   97     -2621.1907914     45059.6222122
   78   98     -2457.5873171     45223.2256865
   78   99     -2296.1945359     45384.6184677
   78  100     -2136.9735671     45543.8394364
   78  101     -1979.8866621     45700.9263415
   78  102     -1824.8972793     45855.9157243
   78  103     -1671.9701935     46008.8428101
   78  104     -1521.0716529     46159.7413507
   78  105     -1372.1696125     46308.6433911
   78  106     -1225.2340851     46455.5789184
   78  107     -1080.2376891     46600.5753145
   78  108      -937.1565365     46743.6564671
   78  109      -795.9717582     46884.8412454
   78  110      -656.6723221     47024.1406814
   78  111      -519.2607200     47161.5522836
   78  112      -383.7654865     47297.0475171
   78  113      -250.2704260     47430.5425776
   78  114      -118.9838598     47561.8291438
   79    0    -39701.6890674      7979.1239362
   79    1    -38928.8001318      8752.0128718
   79    2    -38169.8397885      9510.9732151
   79    3    -37424.5036304     10256.3093732
   79    4    -36692.4958253     10988.3171783
   79    5    -35973.5289737     11707.2840299
   79    6    -35267.3239307     12413.4890729
   79    7    -34573.6095991     13107.2034044
   79    8    -33892.1227023     13788.6903013
   79    9    -33222.6075403     14458.2054633
   79   10    -32564.8157366     15115.9972670
   79   11    -31918.5059783     15762.3070253
   79   12    -31283.4437546     16397.3692490
   79   13    -30659.4010948     17021.4119087
   79   14    -30046.1563109     17634.6566927
   79   15    -29443.4937434     18237.3192602
   79   16    -28851.2035153     18829.6094883
   79   17    -28269.0812926     19411.7317110
   79   18    -27696.9280539     19983.8849497
   79   19    -27134.5498693     20546.2631343
   79   20    -26581.7576878     21099.0553158
   79   21    -26038.3671359     21642.4458677
   79   22    -25504.1983242     22176.6146794
   79   23    -24979.0756652     22701.7373384
   79   24    -24462.8276994     23217.9853042
   79   25    -23955.2869311     23725.5260725
   79   26    -23456.2896735     24224.5233301
   79   27    -22965.6759016     24715.1371020
   79   28    -22483.2891139     25197.5238897
   79   29    -22008.9762019     25671.8368017
   79   30    -21542.5873268     26138.2256768
   79   31    -21083.9758037     26596.8371999
   79   32    -20632.9979924     27047.8150112
   79   33    -20189.5131940     27491.2998096
   79   34    -19753.3835545     27927.4294491
   79   35    -19324.4739728     28356.3390308
   79   36    -18902.6520147     28778.1609889
   79   37    -18487.7878319     29193.0251717
   79   38    -18079.7540850     29601.0589186
   79   39    -17678.4258710     30002.3871326
   79   40    -17283.6806552     30397.1323484
   79   41    -16895.3982063     30785.4147972
   79   42    -16513.4605354     31167.3524682
   79   43    -16137.7518375     31543.0611661
   79   44    -15768.1584372     31912.6545664
   79   45    -15404.5687359     32276.2442677
   79   46    -15046.8731627     32633.9398409
   79   47    -14694.9641269     32985.8488767
   79   48    -14348.7359732     33332.0770304
   79   49    -14008.0849390     33672.7280645
   79   50    -13672.9091135     34007.9038900
   79   51    -13343.1083986     34337.7046050
   79   52    -13018.5844714     34662.2285322
   79   53    -12699.2407490     34981.5722546
   79   54    -12384.9823538     35295.8306498
   79   55    -12075.7160807     35605.0969228
   79   56    -11771.3503656     35909.4626380
   79   57    -11471.7952550     36209.0177486
   79   58    -11176.9623766     36503.8506270
   79   59    -10886.7649115     36794.0480921
   79   60    -10601.1175668     37079.6954368
   79   61    -10319.9365493     37360.8764542
   79   62    -10043.1395405     37637.6734631
   79   63     -9770.6456716     37910.1673320
   79   64     -9502.3755002     38178.4375034
   79   65     -9238.2509872     38442.5620164
   79   66     -8978.1954745     38702.6175290
   79   67     -8722.1336636     38958.6793399
   79   68     -8469.9915943     39210.8214092
   79   69     -8221.6966246     39459.1163790
   79   70     -7977.1774108     39703.6355928
   79   71     -7736.3638882     39944.4491154
   79   72     -7499.1872526     40181.6257510
   79   73     -7265.5799420     40415.2330616
   79   74     -7035.4756187     40645.3373849
   79   75     -6808.8091521     40872.0038515
   79   76     -6585.5166020     41095.2964016
   79   77     -6365.5352022     41315.2778014
   79   78     -6148.8033444     41532.0096592
   79   79     -5935.2605630     41745.5524406
   79   80     -5724.8475197     41955.9654839
   79   81     -5517.5059892     42163.3070144
   79   82     -5313.1788447     42367.6341589
   79   83     -5111.8100446     42569.0029590
   79   84     -4913.3446191     42767.4683845
   79   85     -4717.7286576     42963.0843460
   79   86     -4524.9092967     43155.9037068
   79   87     -4334.8347090     43345.9782946
   79   88     -4147.4540923     43533.3589113
   79   89     -3962.7176600     43718.0953436
   79   90     -3780.5766328     43900.2363708
   79   91     -3600.9832311     44079.8297725
   79   92     -3423.8906691     44256.9223345
   79   93     -3249.2531513     44431.5598523
   79   94     -3077.0258708     44603.7871328
   79   95     -2907.1650110     44773.6479925
   79   96     -2739.6277513     44941.1852523
   79   97     -2574.3722773     45106.4407263
   79   98     -2411.3577986     45269.4552050
   79   99     -2250.5445756     45430.2684280
   79  100     -2091.8939583     45588.9190453
   79  101     -1935.3684428     45745.4445608
   79  102     -1780.9317531     45899.8812505
   79  103     -1628.5489579     46052.2640457
   79  104     -1478.1866416     46202.6263620
   79  105     -1329.8131576     46350.9998459
   79  106     -1183.3990132     46497.4139904
   79  107     -1038.9174722     46641.8955314
   79  108      -896.3455458     46784.4674578
   79  109      -755.6657150     46925.1472886
   79  110      -616.8691717     47063.9438319
   79  111      -479.9624863     47200.8505173
   79  112      -344.9825186     47335.8304850
   79  113      -212.0314782     47468.7815254
   79  114       -81.3598855     47599.4531181
   80    0    -39511.3951181      8169.4178855
   80    1    -38741.4512330      8939.3617706
   80    2    -37985.3852176      9695.4277859
   80    3    -37242.8934545     10437.9195491
   80    4    -36513.6809437     11167.1320598
   80    5    -35797.4611502     11883.3518534
   80    6    -35093.9558153     12586.8571883
   80    7    -34402.8947425     13277.9182611
   80    8    -33724.0155620     13956.7974416
   80    9    -33057.0634818     14623.7495218
   80   10    -32401.7910288     15279.0219748
   80   11    -31757.9577850     15922.8552186
   80   12    -31125.3301220     16555.4828815
   80   13    -30503.6809370     17177.1320665
   80   14    -29892.7893922     17788.0236114
   80   15    -29292.4406598     18388.3723438
   80   16    -28702.4256742     18978.3873293
   80   17    -28122.5408920     19558.2721116
   80   18    -27552.5880607     20128.2249429
   80   19    -26992.3739975     20688.4390061
   80   20    -26441.7103768     21239.1026268
   80   21    -25900.4135285     21780.3994751
   80   22    -25368.3042455     22312.5087581
   80   23    -24845.2076014     22835.6054022
   80   24    -24330.9527773     23349.8602263
   80   25    -23825.3728982     23855.4401053
   80   26    -23328.3048788     24352.5081248
   80   27    -22839.5892768     24841.2237268
   80   28    -22359.0701555     25321.7428481
   80   29    -21886.5949540     25794.2180496
   80   30    -21422.0143648     26258.7986388
   80   31    -20965.1822184     26715.6307852
   80   32    -20515.9553748     27164.8576288
   80   33    -20074.1936210     27606.6193825
   80   34    -19639.7595753     28041.0534283
   80   35    -19212.5185956     28468.2944080
   80   36    -18792.3386947     28888.4743089
   80   37    -18379.0904591     29301.7225445
   80   38    -17972.6469730     29708.1660306
   80   39    -17572.8837465     30107.9292571
   80   40    -17179.6786479     30501.1343557
   80   41    -16792.9118391     30887.9011645
   80   42    -16412.4657150     31268.3472886
   80   43    -16038.2248462     31642.5881574
   80   44    -15670.0759242     32010.7370794
   80   45    -15307.9077096     32372.9052939
   80   46    -14951.6109832     32729.2020204
   80   47    -14601.0784986     33079.7345050
   80   48    -14256.2049383     33424.6080653
   80   49    -13916.8868707     33763.9261329
   80   50    -13583.0227100     34097.7902936
   80   51    -13254.5126771     34426.3003265
   80   52    -12931.2587624     34749.5542412
   80   53    -12613.1646910     35067.6483126
   80   54    -12300.1358879     35380.6771157
   80   55    -11992.0794459     35688.7335577
   80   56    -11688.9040937     35991.9089099
   80   57    -11390.5201663     36290.2928373
   80   58    -11096.8395756     36583.9734280
   80   59    -10807.7757824     36873.0372212
   80   60    -10523.2437696     37157.5692340
   80   61    -10243.1600159     37437.6529877
   80   62     -9967.4424708     37713.3705327
   80   63     -9696.0105303     37984.8024733
   80   64     -9428.7850128     38252.0279908
   80   65     -9165.6881370     38515.1248666
   80   66     -8906.6434993     38774.1695043
   80   67     -8651.5760522     39029.2369513
   80   68     -8400.4120840     39280.4009196
   80   69     -8153.0791979     39527.7338057
   80   70     -7909.5062927     39771.3067109
   80   71     -7669.6235435     40011.1894601
   80   72     -7433.3623831     40247.4506205
   80   73     -7200.6554839     40480.1575197
   80   74     -6971.4367403     40709.3762633
   80   75     -6745.6412511     40935.1717525
   80   76     -6523.2053034     41157.6077001
   80   77     -6304.0663559     41376.7466476
   80   78     -6088.1630231     41592.6499805
   80   79     -5875.4350597     41805.3779439
   80   80     -5665.8233462     42014.9896574
   80   81     -5459.2698736     42221.5431300
   80   82     -5255.7177299     42425.0952737
   80   83     -5055.1110863     42625.7019173
   80   84     -4857.3951841     42823.4178195
   80   85     -4662.5163221     43018.2966815
   80   86     -4470.4218450     43210.3911586
   80   87     -4281.0601320     43399.7528716
   80   88     -4094.3805863     43586.4324173
   80   89     -3910.3336259     43770.4793777
   80   90     -3728.8706750     43951.9423286
   80   91     -3549.9441571     44130.8688465
   80   92     -3373.5074896     44307.3055140
   80   93     -3199.5150802     44481.2979234
   80   94     -3027.9223263     44652.8906773
   80   95     -2858.6856170     44822.1273865
   80   96     -2691.7623401     44989.0506635
   80   97     -2527.1108933     45153.7021103
   80   98     -2364.6907040     45316.1222996
   80   99     -2204.4622580     45476.3507456
   80  100     -2046.3871417     45634.4258619
   80  101     -1890.4281035     45790.3849001
   80  102     -1736.5491413     45944.2638623
   80  103     -1584.7156295     46096.0973741
   80  104     -1434.8945044     46245.9184992
   80  105     -1287.0545403     46393.7584633
   80  106     -1141.1667715     46539.6462321
   80  107      -997.2051594     46683.6078442
   80  108      -855.1477006     46825.6653030
   80  109      -714.9783829     46965.8346207
   80  110      -576.6909349     47104.1220687
   80  111      -440.2966898     47240.5163138
   80  112      -305.8424279     47374.9705757
   80  113      -173.4525478     47507.3604558
   80  114       -43.4286343     47637.3843693
   81    0    -39319.3009562      8361.5120474
   81    1    -38552.3321517      9128.4808519
   81    2    -37799.1898519      9881.6231517
   81    3    -37059.5712511     10621.2417525
   81    4    -36333.1822031     11347.6308005
   81    5    -35619.7370572     12061.0759464
   81    6    -34918.9584607     12761.8545429
   81    7    -34230.5771357     13450.2358679
   81    8    -33554.3316371     14126.4813665
   81    9    -32889.9680971     14790.8449065
   81   10    -32237.2399617     15443.5730419
   81   11    -31595.9077222     16084.9052814
   81   12    -30965.7386467     16715.0743568
   81   13    -30346.5065133     17334.3064903
   81   14    -29737.9913467     17942.8216569
   81   15    -29139.9791626     18540.8338410
   81   16    -28552.2617178     19128.5512858
   81   17    -27974.6362697     19706.1767339
   81   18    -27406.9053448     20273.9076588
   81   19    -26848.8765167     20831.9364869
   81   20    -26300.3621940     21380.4508096
   81   21    -25761.1794186     21919.6335850
   81   22    -25231.1496736     22449.6633300
   81   23    -24710.0987014     22970.7143022
   81   24    -24197.8563310     23482.9566726
   81   25    -23694.2563153     23986.5566883
   81   26    -23199.1361768     24481.6768267
   81   27    -22712.3370627     24968.4759409
   81   28    -22233.7036071     25447.1093964
   81   29    -21763.0838030     25917.7292005
   81   30    -21300.3288797     26380.4841239
   81   31    -20845.2931885     26835.5198151
   81   32    -20397.8340951     27282.9789085
   81   33    -19957.8118779     27723.0011257
   81   34    -19525.0896321     28155.7233715
   81   35    -19099.5331799     28581.2798236
   81   36    -18681.0109856     28999.8020179
   81   37    -18269.3940753     29411.4189283
   81   38    -17864.5559614     29816.2570422
   81   39    -17466.3725715     30214.4404321
   81   40    -17074.7221811     30606.0908225
   81   41    -16689.4853494     30991.3276542
   81   42    -16310.5448597     31370.2681439
   81   43    -15937.7856619     31743.0273417
   81   44    -15571.0948185     32109.7181851
   81   45    -15210.3614532     32470.4515504
   81   46    -14855.4767021     32825.3363015
   81   47    -14506.3336672     33174.4793364
   81   48    -14162.8273723     33517.9856313
   81   49    -13824.8547205     33855.9582831
   81   50    -13492.3144546     34188.4985490
   81   51    -13165.1071178     34515.7058858
   81   52    -12843.1350176     34837.6779860
   81   53    -12526.3021902     35154.5108134
   81   54    -12214.5143667     35466.2986368
   81   55    -11907.6789411     35773.1340625
   81   56    -11605.7049382     36075.1080653
   81   57    -11308.5029849     36372.3100187
   81   58    -11015.9852801     36664.8277235
   81   59    -10728.0655677     36952.7474359
   81   60    -10444.6591094     37236.1538941
   81   61    -10165.6826591     37515.1303445
   81   62     -9891.0544372     37789.7585664
   81   63     -9620.6941073     38060.1188963
   81   64     -9354.5227519     38326.2902517
   81   65     -9092.4628503     38588.3501533
   81   66     -8834.4382561     38846.3747475
   81   67     -8580.3741762     39100.4388274
   81   68     -8330.1971497     39350.6158538
   81   69     -8083.8350283     39596.9779753
   81   70     -7841.2169558     39839.5960478
   81   71     -7602.2733499     40078.5396537
   81   72     -7366.9358832     40313.8771204
   81   73     -7135.1374654     40545.6755382
   81   74     -6906.8122254     40774.0007782
   81   75     -6681.8954944     40998.9175092
   81   76     -6460.3237892     41220.4892144
   81   77     -6242.0347962     41438.7782074
   81   78     -6026.9673550     41653.8456486
   81   79     -5815.0614438     41865.7515598
   81   80     -5606.2581639     42074.5548397
   81   81     -5400.4997257     42280.3132779
   81   82     -5197.7294342     42483.0835694
   81   83     -4997.8916761     42682.9213275
   81   84     -4800.9319063     42879.8810973
   81   85     -4606.7966357     43074.0163679
   81   86     -4415.4334195     43265.3795841
   81   87     -4226.7908461     43454.0221575
   81   88     -4040.8185268     43639.9944767
   81   89     -3857.4670867     43823.3459169
   81   90     -3676.6881561     44004.1248475
   81   91     -3498.4343646     44182.3786389
   81   92     -3322.6593354     44358.1536682
   81   93     -3149.3176823     44531.4953213
   81   94     -2978.3650101     44702.4479935
   81   95     -2809.7579169     44871.0550867
   81   96     -2643.4540023     45037.3590013
   81   97     -2479.4118802     45201.4011234
   81   98     -2317.5912000     45363.2218036
   81   99     -2157.9526781     45522.8603255
   81  100     -2000.4581436     45680.3548600
   81  101     -1845.0706043     45835.7423993
   81  102     -1691.7543416     45989.0586620
   81  103     -1540.4750482     46140.3379554
   81  104     -1391.2000295     46289.6129740
   81  105     -1243.8985053     46436.9144982
   81  106     -1098.5420738     46582.2709298
   81  107      -955.1054526     46725.7075509
   81  108      -813.5677231     46867.2452805
   81  109      -673.9145640     47006.8984396
   81  110      -536.1426156     47144.6703880
   81  111      -400.2688096     47280.5441940
   81  112      -266.3518107     47414.4611929
   81  113      -134.5428590     47546.2701446
   81  114        -5.2055134     47675.6074902
   82    0    -39125.4273366      8555.3856670
   82    1    -38361.4633709      9319.3496327
   82    2    -37611.2739038     10069.5390997
   82    3    -36874.5569641     10806.2560395
   82    4    -36151.0192807     11529.7937229
   82    5    -35440.3761082     12240.4368954
   82    6    -34742.3510191     12938.4619845
   82    7    -34056.6756728     13624.1373307
   82    8    -33383.0895665     14297.7234371
   82    9    -32721.3397733     14959.4732303
   82   10    -32071.1806736     15609.6323299
   82   11    -31432.3736832     16248.4393204
   82   12    -30804.6869804     16876.1260232
   82   13    -30187.8952369     17492.9177667
   82   14    -29581.7793529     18099.0336507
   82   15    -28986.1261988     18694.6868048
   82   16    -28400.7283648     19280.0846388
   82   17    -27825.3839197     19855.4290838
   82   18    -27259.8961786     20420.9168249
   82   19    -26704.0734809     20976.7395227
   82   20    -26157.7289781     21523.0840255
   82   21    -25620.6804326     22060.1325710
   82   22    -25092.7500256     22588.0629780
   82   23    -24573.7641759     23107.0488277
   82   24    -24063.5533677     23617.2596359
   82   25    -23561.9519885     24118.8610151
   82   26    -23068.7981757     24612.0148279
   82   27    -22583.9336719     25096.8793317
   82   28    -22107.2036886     25573.6093150
   82   29    -21638.4567781     26042.3562255
   82   30    -21177.5447124     26503.2682912
   82   31    -20724.3223693     26956.4906343
   82   32    -20278.6476255     27402.1653781
   82   33    -19840.3812556     27840.4317480
   82   34    -19409.3868372     28271.4261664
   82   35    -18985.5306614     28695.2823422
   82   36    -18568.6816487     29112.1313549
   82   37    -18158.7112693     29522.1017343
   82   38    -17755.4934686     29925.3195350
   82   39    -17358.9045960     30321.9084076
   82   40    -16968.8233382     30711.9896654
   82   41    -16585.1306564     31095.6823472
   82   42    -16207.7097261     31473.1032775
   82   43    -15836.4458805     31844.3671231
   82   44    -15471.2265571     32209.5864464
   82   45    -15111.9412466     32568.8717569
   82   46    -14758.4814443     32922.3315593
   82   47    -14410.7406041     33270.0723994
   82   48    -14068.6140949     33612.1989087
   82   49    -13731.9991581     33948.8138455
   82   50    -13400.7948686     34280.0181350
   82   51    -13074.9020955     34605.9109081
   82   52    -12754.2234667     34926.5895369
   82   53    -12438.6633330     35242.1496705
   82   54    -12128.1277351     35552.6852684
   82   55    -11822.5243711     35858.2886325
   82   56    -11521.7625657     36159.0504379
   82   57    -11225.7532403     36455.0597633
   82   58    -10934.4088844     36746.4041192
   82   59    -10647.6435280     37033.1694756
   82   60    -10365.3727148     37315.4402888
   82   61    -10087.5134766     37593.2995270
   82   62     -9813.9843083     37866.8286953
   82   63     -9544.7051437     38136.1078599
   82   64     -9279.5973325     38401.2156711
   82   65     -9018.5836175     38662.2293861
   82   66     -8761.5881125     38919.2248911
   82   67     -8508.5362814     39172.2767222
   82   68     -8259.3549174     39421.4580861
   82   69     -8013.9721230     39666.8408806
   82   70     -7772.3172902     39908.4957133
   82   71     -7534.3210820     40146.4919216
   82   72     -7299.9154135     40380.8975901
   82   73     -7069.0334342     40611.7795694
   82   74     -6841.6095105     40839.2034931
   82   75     -6617.5792085     41063.2337951
   82   76     -6396.8792776     41283.9337260
   82   77     -6179.4476341     41501.3653695
   82   78     -5965.2233460     41715.5896576
   82   79     -5754.1466169     41926.6663867
   82   80     -5546.1587720     42134.6542316
   82   81     -5341.2022433     42339.6107603
   82   82     -5139.2205558     42541.5924478
   82   83     -4940.1583138     42740.6546898
   82   84     -4743.9611886     42936.8518149
   82   85     -4550.5759058     43130.2370978
   82   86     -4359.9502337     43320.8627699
   82   87     -4172.0329723     43508.7800313
   82   88     -3986.7739437     43694.0390599
   82   89     -3804.1239825     43876.6890211
   82   90     -3624.0349284     44056.7780752
   82   91     -3446.4596192     44234.3533844
   82   92     -3271.3518869     44409.4611167
   82   93     -3098.6665546     44582.1464490
   82   94     -2928.3594373     44752.4535663
   82   95     -2760.3873457     44920.4256579
   82   96     -2594.7080947     45086.1049089
   82   97     -2431.2805184     45249.5324852
   82   98     -2270.0644929     45410.7485107
   82   99     -2111.0209704     45569.7920332
   82  100     -1954.1120291     45726.7009745
   82  101     -1799.3009443     45881.5120593
   82  102     -1646.5522912     46034.2607124
   82  103     -1495.8320943     46184.9809092
   82  104     -1347.1080470     46333.7049566
   82  105     -1200.3498416     46480.4631620
   82  106     -1055.5296819     46625.2833217
   82  107      -912.6231081     46768.1898954
   82  108      -771.6104016     46909.2026020
   82  109      -632.4791497     47048.3338539
   82  110      -495.2293575     47185.5836460
   82  111      -359.8845799     47320.9284237
   82  112      -226.5177899     47454.2952137
   82  113       -95.3127985     47585.5002051
   83    0    -38929.7952201      8751.0177834
   83    1    -38168.8655753      9511.9474283
   83    2    -37421.6577833     10259.1552203
   83    3    -36687.8707304     10992.9422732
   83    4    -35967.2120430     11713.6009606
   83    5    -35259.3979015     12421.4151020
   83    6    -34564.1528239     13116.6601797
   83    7    -33881.2094255     13799.6035781
   83    8    -33210.3081633     14470.5048402
   83    9    -32551.1970681     15129.6159355
   83   10    -31903.6314707     15777.1815329
   83   11    -31267.3737257     16413.4392778
   83   12    -30642.1929359     17038.6200677
   83   13    -30027.8646797     17652.9483239
   83   14    -29424.1707448     18256.6422588
   83   15    -28830.8988680     18849.9141356
   83   16    -28247.8424841     19432.9705195
   83   17    -27674.8004833     20006.0125202
   83   18    -27111.5769792     20569.2360244
   83   19    -26557.9810861     21122.8319175
   83   20    -26013.8267074     21666.9862962
   83   21    -25478.9323340     22201.8806696
   83   22    -24953.1208533     22727.6921503
   83   23    -24436.2193679     23244.5936356
   83   24    -23928.0590245     23752.7539790
   83   25    -23428.4748521     24252.3381515
   83   26    -22937.3056093     24743.5073943
   83   27    -22454.3936406     25226.4193629
   83   28    -21979.5847410     25701.2282626
   83   29    -21512.7280280     26168.0849756
   83   30    -21053.6758218     26627.1371818
   83   31    -20602.2835321     27078.5294714
   83   32    -20158.4095520     27522.4034516
   83   33    -19721.9151573     27958.8978463
   83   34    -19292.6644129     28388.1485906
   83   35    -18870.5240838     28810.2889198
   83   36    -18455.3635514     29225.4494522
   83   37    -18047.0547346     29633.7582690
   83   38    -17645.4720160     30035.3409876
   83   39    -17250.4921711     30430.3208325
   83   40    -16861.9943026     30818.8187010
   83   41    -16479.8597773     31200.9532263
   83   42    -16103.9721671     31576.8408365
   83   43    -15734.2171927     31946.5958109
   83   44    -15370.4826704     32310.3303332
   83   45    -15012.6584616     32668.1545419
   83   46    -14660.6364247     33020.1765788
   83   47    -14314.3103693     33366.5026343
   83   48    -13973.5760128     33707.2369908
   83   49    -13638.3309388     34042.4820648
   83   50    -13308.4745575     34372.3384461
   83   51    -12983.9080678     34696.9049358
   83   52    -12664.5344210     35016.2785826
   83   53    -12350.2582861     35330.5547174
   83   54    -12040.9860166     35639.8269870
   83   55    -11736.6256182     35944.1873854
   83   56    -11437.0867183     36243.7262852
   83   57    -11142.2805366     36538.5324670
   83   58    -10852.1198560     36828.6931476
   83   59    -10566.5189958     37114.2940078
   83   60    -10285.3937848     37395.4192187
   83   61    -10008.6615359     37672.1514677
   83   62     -9736.2410211     37944.5719825
   83   63     -9468.0524479     38212.7605557
   83   64     -9204.0174358     38476.7955678
   83   65     -8944.0589941     38736.7540095
   83   66     -8688.1014997     38992.7115039
   83   67     -8436.0706766     39244.7423270
   83   68     -8187.8935746     39492.9194290
   83   69     -7943.4985500     39737.3144536
   83   70     -7702.8152457     39977.9977578
   83   71     -7465.7745728     40215.0384308
   83   72     -7232.3086916     40448.5043120
   83   73     -7002.3509943     40678.4620093
   83   74     -6775.8360873     40904.9769163
   83   75     -6552.6997744     41128.1132291
   83   76     -6332.8790401     41347.9339634
   83   77     -6116.3120337     41564.5009699
   83   78     -5902.9380534     41777.8749502
   83   79     -5692.6975315     41988.1154721
   83   80     -5485.5320195     42195.2809841
   83   81     -5281.3841735     42399.4288301
   83   82     -5080.1977409     42600.6152627
   83   83     -4881.9175466     42798.8954570
   83   84     -4686.4894807     42994.3235229
   83   85     -4493.8604858     43186.9525178
   83   86     -4303.9785460     43376.8344576
   83   87     -4116.7926758     43564.0203278
   83   88     -3932.2529103     43748.5600933
   83   89     -3750.3102966     43930.5027069
   83   90     -3570.9168860     44109.8961175
   83   91     -3394.0257279     44286.7872757
   83   92     -3219.5908655     44461.2221380
   83   93     -3047.5673344     44633.2456692
   83   94     -2877.9111630     44802.9018405
   83   95     -2710.5793778     44970.2336257
   83   96     -2545.5300130     45135.2829905
   83   97     -2382.7221270     45298.0908766
   83   98     -2222.1158272     45458.6971764
   83   99     -2063.6723075     45617.1406961
   83  100     -1907.3539018     45773.4591018
   83  101     -1753.1241615     45927.6888421
   83  102     -1600.9479665     46079.8650371
   83  103     -1450.7916881     46230.0213154
   83  104     -1302.6234282     46378.1895753
   83  105     -1156.4133823     46524.3996212
   83  106     -1012.1344061     46668.6785975
   83  107      -869.7629385     46811.0500651
   83  108      -729.2805952     46951.5324084
   83  109      -590.6771309     47090.1358727
   83  110      -453.9564657     47226.8565379
   83  111      -319.1500408     47361.6629628
   83  112      -186.3481355     47494.4648681
   83  113       -55.7741988     47625.0388048
   84    0    -38732.4257719      8948.3872317
   84    1    -37974.5596490      9706.2533546
   84    2    -37230.3620954     10450.4509082
   84    3    -36499.5328782     11181.2801254
   84    4    -35781.7805434     11899.0324602
   84    5    -35076.8222189     12603.9907846
   84    6    -34384.3833879     13296.4296157
   84    7    -33704.1976410     13976.6153626
   84    8    -33036.0064126     14644.8065910
   84    9    -32379.5587081     15301.2542955
   84   10    -31734.6108243     15946.2021793
   84   11    -31100.9260697     16579.8869339
   84   12    -30478.2744852     17202.5385184
   84   13    -29866.4325693     17814.3804343
   84   14    -29265.1830093     18415.6299942
   84   15    -28674.3144202     19006.4985834
   84   16    -28093.6210919     19587.1919116
   84   17    -27522.9027467     20157.9102569
   84   18    -26961.9643059     20718.8486977
   84   19    -26410.6156682     21270.1973354
   84   20    -25868.6714974     21812.1415062
   84   21    -25335.9510213     22344.8619823
   84   22    -24812.2778412     22868.5351624
   84   23    -24297.4797510     23383.3332526
   84   24    -23791.3885669     23889.4244366
   84   25    -23293.8399662     24386.9730374
   84   26    -22804.6733353     24876.1396682
   84   27    -22323.7316271     25357.0813765
   84   28    -21850.8612254     25829.9517782
   84   29    -21385.9118192     26294.9011844
   84   30    -20928.7362823     26752.0767212
   84   31    -20479.1905619     27201.6224417
   84   32    -20037.1335723     27643.6794313
   84   33    -19602.4270960     28078.3859076
   84   34    -19174.9356899     28505.8773136
   84   35    -18754.5265976     28926.2864060
   84   36    -18341.0696660     29339.7433376
   84   37    -17934.4372674     29746.3757362
   84   38    -17534.5042259     30146.3087776
   84   39    -17141.1477477     30539.6652559
   84   40    -16754.2473552     30926.5656484
   84   41    -16373.6848252     31307.1281783
   84   42    -15999.3441302     31681.4688734
   84   43    -15631.1113820     32049.7016216
   84   44    -15268.8747799     32411.9382237
   84   45    -14912.5245597     32768.2884439
   84   46    -14561.9529466     33118.8600570
   84   47    -14217.0541095     33463.7588941
   84   48    -13877.7241182     33803.0888854
   84   49    -13543.8609017     34136.9521018
   84   50    -13215.3642095     34465.4487941
   84   51    -12892.1355732     34788.6774304
   84   52    -12574.0782713     35106.7347323
   84   53    -12261.0972942     35419.7157094
   84   54    -11953.0993115     35727.7136920
   84   55    -11649.9926399     36030.8203637
   84   56    -11351.6872128     36329.1257908
   84   57    -11058.0945510     36622.7184525
   84   58    -10769.1277344     36911.6852692
   84   59    -10484.7013744     37196.1116292
   84   60    -10204.7315881     37476.0814155
   84   61     -9929.1359724     37751.6770312
   84   62     -9657.8335797     38022.9794239
   84   63     -9390.7448939     38290.0681097
   84   64     -9127.7918074     38553.0211961
   84   65     -8868.8975989     38811.9154047
   84   66     -8613.9869114     39066.8260922
   84   67     -8362.9857314     39317.8272721
   84   68     -8115.8213687     39564.9916349
   84   69     -7872.4224360     39808.3905676
   84   70     -7632.7188299     40048.0941737
   84   71     -7396.6417121     40284.1712915
   84   72     -7164.1234912     40516.6895124
   84   73     -6935.0978046     40745.7151989
   84   74     -6709.4995017     40971.3135019
   84   75     -6487.2646262     41193.5483774
   84   76     -6268.3304007     41412.4826029
   84   77     -6052.6352097     41628.1777939
   84   78     -5840.1185849     41840.6944187
   84   79     -5630.7211895     42050.0918141
   84   80     -5424.3848037     42256.4281999
   84   81     -5221.0523107     42459.7606929
   84   82     -5020.6676827     42660.1453209
   84   83     -4823.1759678     42857.6370358
   84   84     -4628.5232772     43052.2897264
   84   85     -4436.6567735     43244.1562301
   84   86     -4247.5246588     43433.2883447
   84   87     -4061.0761648     43619.7368387
   84   88     -3877.2615425     43803.5514611
   84   89     -3696.0320539     43984.7809497
   84   90     -3517.3399646     44163.4730389
   84   91     -3341.1385384     44339.6744652
   84   92     -3167.3820328     44513.4309707
   84   93     -2996.0256987     44684.7873048
   84   94     -2827.0257814     44853.7872222
   84   95     -2660.3395265     45020.4734771
   84   96     -2495.9251914     45184.8878122
   84   97     -2333.7420630     45347.0709406
   84   98     -2173.7504853     45507.0625183
   84   99     -2015.9118996     45664.9011040
   84  100     -1860.1889029     45820.6241007
   84  101     -1706.5453316     45974.2676720
   84  102     -1554.9463825     46125.8666211
   84  103     -1405.3587896     46275.4542140
   84  104     -1257.7510864     46423.0619171
   84  105     -1112.0940053     46568.7189983
   84  106      -968.3611065     46712.4518971
   84  107      -826.5298154     46854.2831881
   84  108      -686.5832389     46994.2297647
   84  109      -548.5136092     47132.2993944
   84  110      -412.3294339     47268.4835697
   84  111      -278.0716030     47402.7414006
   84  112      -145.8514166     47534.9615870
   84  113       -15.9406993     47664.8723043
   85    0    -38533.3403588      9147.4726447
   85    1    -37778.5666739      9902.2463297
   85    2    -37037.4076384     10643.4053652
   85    3    -36309.5639243     11371.2490793
   85    4    -35594.7450202     12086.0679834
   85    5    -34892.6690229     12788.1439807
   85    6    -34203.0624012     13477.7506023
   85    7    -33525.6597400     14155.1532636
   85    8    -32860.2034695     14820.6095341
   85    9    -32206.4435862     15474.3694174
   85   10    -31564.1373691     16116.6756345
   85   11    -30933.0490952     16747.7639084
   85   12    -30312.9497575     17367.8632461
   85   13    -29703.6167877     17977.1962159
   85   14    -29104.8337849     18575.9792186
   85   15    -28516.3902538     19164.4227498
   85   16    -27938.0813504     19742.7316532
   85   17    -27369.7076389     20311.1053647
   85   18    -26811.0748585     20869.7381451
   85   19    -26261.9937011     21418.8193025
   85   20    -25722.2795993     21958.5334043
   85   21    -25191.7525262     22489.0604774
   85   22    -24670.2368046     23010.5761990
   85   23    -24157.5609272     23523.2520764
   85   24    -23653.5573866     24027.2556170
   85   25    -23158.0625151     24522.7504884
   85   26    -22670.9163336     25009.8966700
   85   27    -22191.9624090     25488.8505946
   85   28    -21721.0477206     25959.7652830
   85   29    -21258.0225339     26422.7904696
   85   30    -20802.7402824     26878.0727212
   85   31    -20355.0574555     27325.7555481
   85   32    -19914.8334944     27765.9795092
   85   33    -19481.9306929     28198.8823107
   85   34    -19056.2141051     28624.5988985
   85   35    -18637.5514575     29043.2615460
   85   36    -18225.8130675     29454.9999361
   85   37    -17820.8717651     29859.9412385
   85   38    -17422.6028203     30258.2101833
   85   39    -17030.8838740     30649.9291296
   85   40    -16645.5948729     31035.2181307
   85   41    -16266.6180078     31414.1949957
   85   42    -15893.8376555     31786.9753481
   85   43    -15527.1403232     32153.6726804
   85   44    -15166.4145967     32514.3984068
   85   45    -14811.5510903     32869.2619133
   85   46    -14462.4423996     33218.3706040
   85   47    -14118.9830565     33561.8299471
   85   48    -13781.0694866     33899.7435169
   85   49    -13448.5999682     34232.2130354
   85   50    -13121.4745931     34559.3384105
   85   51    -12799.5952295     34881.2177741
   85   52    -12482.8654863     35197.9475173
   85   53    -12171.1906787     35509.6223249
   85   54    -11864.4777956     35816.3352080
   85   55    -11562.6354679     36118.1775356
   85   56    -11265.5739384     36415.2390652
   85   57    -10973.2050321     36707.6079715
   85   58    -10685.4421289     36995.3708747
   85   59    -10402.2001356     37278.6128680
   85   60    -10123.3954606     37557.4175430
   85   61     -9848.9459880     37831.8670156
   85   62     -9578.7710532     38102.0419504
   85   63     -9312.7914198     38368.0215838
   85   64     -9050.9292559     38629.8837476
   85   65     -8793.1081125     38887.7048910
   85   66     -8539.2529016     39141.5601020
   85   67     -8289.2898754     39391.5231282
   85   68     -8043.1466059     39637.6663977
   85   69     -7800.7519653     39880.0610383
   85   70     -7562.0361067     40118.7768969
   85   71     -7326.9304453     40353.8825583
   85   72     -7095.3676404     40585.4453631
   85   73     -6867.2815777     40813.5314259
   85   74     -6642.6073517     41038.2056519
   85   75     -6421.2812494     41259.5317542
   85   76     -6203.2407335     41477.5722701
   85   77     -5988.4244270     41692.3885766
   85   78     -5776.7720970     41904.0409066
   85   79     -5568.2246406     42112.5883630
   85   80     -5362.7240694     42318.0889342
   85   81     -5160.2134960     42520.5995076
   85   82     -4960.6371200     42720.1758836
   85   83     -4763.9402153     42916.8727883
   85   84     -4570.0691169     43110.7438866
   85   85     -4378.9712098     43301.8417938
   85   86     -4190.5949171     43490.2180865
   85   87     -4004.8896897     43675.9233139
   85   88     -3821.8059974     43859.0070062
   85   89     -3641.2953197     44039.5176839
   85   90     -3463.3101396     44217.5028640
   85   91     -3287.8039376     44393.0090660
   85   92     -3114.7311890     44566.0818146
   85   93     -2944.0473627     44736.7656409
   85   94     -2775.7089242     44905.1040794
   85   95     -2609.6733420     45071.1396615
   85   96     -2445.8991007     45234.9139029
   85   97     -2284.3457202     45396.4672834
   85   98     -2124.9737862     45555.8392174
   85   99     -1967.7449936     45713.0680099
   85  100     -1812.6222103     45868.1907932
   85  101     -1659.5695676     46021.2434360
   85  102     -1508.5525920     46172.2604116
   85  103     -1359.5383981     46321.2746055
   85  104     -1212.4959763     46468.3170273
   85  105     -1067.3966335     46613.4163701
   85  106      -924.2146948     46756.5983088
   85  107      -782.9286726     46897.8843309
   85  108      -643.5233505     47037.2896531
   85  109      -505.9938122     47174.8191914
   85  110      -370.3539793     47310.4590242
   85  111      -236.6561298     47444.1568737
   85  112      -105.0371948     47575.7758088
   86    0    -38332.5605482      9348.2524554
   86    1    -37580.9079273     10099.9050762
   86    2    -36842.8154016     10837.9976020
   86    3    -36117.9845725     11562.8284311
   86    4    -35406.1258944     12274.6871091
   86    5    -34706.9584548     12973.8545488
   86    6    -34020.2097289     13660.6032747
   86    7    -33345.6153149     14335.1976887
   86    8    -32682.9186571     14997.8943465
   86    9    -32031.8707601     15648.9422435
   86   10    -31392.2299009     16288.5831026
   86   11    -30763.7613402     16917.0516634
   86   12    -30146.2370368     17534.5759668
   86   13    -29539.4353686     18141.3776350
   86   14    -28943.1408590     18737.6721446
   86   15    -28357.1439135     19323.6690901
   86   16    -27781.2405651     19899.5724385
   86   17    -27215.2322302     20465.5807733
   86   18    -26658.9254753     21021.8875283
   86   19    -26112.1317943     21568.6812093
   86   20    -25574.6673976     22106.1456060
   86   21    -25046.3530113     22634.4599923
   86   22    -24527.0136875     23153.7993161
   86   23    -24016.4786248     23664.3343788
   86   24    -23514.5809994     24166.2320041
   86   25    -23021.1578053     24659.6551983
   86   26    -22536.0497038     25144.7632998
   86   27    -22059.1008823     25621.7121213
   86   28    -21590.1589211     26090.6540824
   86   29    -21129.0746684     26551.7383352
   86   30    -20675.7021221     27005.1108815
   86   31    -20229.8983197     27450.9146838
   86   32    -19791.5232341     27889.2897695
   86   33    -19360.4396754     28320.3733281
   86   34    -18936.5131996     28744.2998040
   86   35    -18519.6120210     29161.2009825
   86   36    -18109.6069318     29571.2060718
   86   37    -17706.3712241     29974.4417795
   86   38    -17309.7806183     30371.0323853
   86   39    -16919.7131942     30761.0998094
   86   40    -16536.0493269     31144.7636767
   86   41    -16158.6716252     31522.1413784
   86   42    -15787.4648741     31893.3481295
   86   43    -15422.3159803     32258.4970232
   86   44    -15063.1139200     32617.6990836
   86   45    -14709.7496893     32971.0633143
   86   46    -14362.1162582     33318.6967453
   86   47    -14020.1085254     33660.7044782
   86   48    -13683.6232757     33997.1897279
   86   49    -13352.5591400     34328.2538636
   86   50    -13026.8165562     34653.9964474
   86   51    -12706.2977323     34974.5152713
   86   52    -12390.9066110     35289.9063926
   86   53    -12080.5488357     35600.2641679
   86   54    -11775.1317180     35905.6812856
   86   55    -11474.5642061     36206.2487975
   86   56    -11178.7568552     36502.0561484
   86   57    -10887.6217980     36793.1912056
   86   58    -10601.0727173     37079.7402863
   86   59    -10319.0248186     37361.7881849
   86   60    -10041.3948045     37639.4181991
   86   61     -9768.1008491     37912.7121544
   86   62     -9499.0625744     38181.7504292
   86   63     -9234.2010261     38446.6119775
   86   64     -8973.4386512     38707.3743524
   86   65     -8716.6992759     38964.1137277
   86   66     -8463.9080838     39216.9049198
   86   67     -8214.9915958     39465.8214078
   86   68     -7969.8776491     39710.9353545
   86   69     -7728.4953781     39952.3176255
   86   70     -7490.7751951     40190.0378085
   86   71     -7256.6487716     40424.1642320
   86   72     -7026.0490204     40654.7639832
   86   73     -6798.9100779     40881.9029257
   86   74     -6575.1672868     41105.6457168
   86   75     -6354.7571796     41326.0558240
   86   76     -6137.6174623     41543.1955413
   86   77     -5923.6869985     41757.1260051
   86   78     -5712.9057938     41967.9072098
   86   79     -5505.2149813     42175.5980223
   86   80     -5300.5568069     42380.2561966
   86   81     -5098.8746151     42581.9383884
   86   82     -4900.1128357     42780.7001679
   86   83     -4704.2169706     42976.5960330
   86   84     -4511.1335814     43169.6794221
   86   85     -4320.8102780     43360.0027256
   86   86     -4133.1957068     43547.6172967
   86   87     -3948.2395412     43732.5734623
   86   88     -3765.8924719     43914.9205317
   86   89     -3586.1061989     44094.7068046
   86   90     -3408.8334251     44271.9795785
   86   91     -3234.0278509     44446.7851526
   86   92     -3061.6441720     44619.1688316
   86   93     -2891.6380788     44789.1749248
   86   94     -2723.9662602     44956.8467434
   86   95     -2558.5864114     45122.2265921
   86   96     -2395.4572482     45285.3557554
   86   97     -2234.5385283     45446.2744753
   86   98     -2075.7910845     45605.0219191
   86   99     -1919.1768723     45761.6361313
   86  100     -1764.6590382     45916.1539654
   86  101     -1612.2020192     46068.6109844
   86  102     -1461.7716856     46219.0413180
   86  103     -1313.3355522     46367.4774514
   86  104     -1166.8630941     46513.9499095
   86  105     -1022.3262359     46658.4867676
   86  106      -879.7001354     46801.1128681
   86  107      -738.9645099     46941.8484937
   86  108      -600.1060392     47080.7069644
   86  109      -463.1231124     47217.6898912
   86  110      -328.0360866     47352.7769170
   86  111      -194.9110422     47485.9019614
   86  112       -63.9162699     47616.8967337
   87    0    -38130.1081053      9550.7048983
   87    1    -37381.6048800     10299.2081236
   87    2    -36646.6065635     11034.2064401
   87    3    -35924.8157116     11755.9972920
   87    4    -35215.9437679     12464.8692357
   87    5    -34519.7108329     13161.1021707
   87    6    -33835.8454088     13844.9675948
   87    7    -33164.0841271     14516.7288765
   87    8    -32504.1714640     15176.6415396
   87    9    -31855.8594497     15824.9535539
   87   10    -31218.9073749     16461.9056287
   87   11    -30593.0814987     17087.7315049
   87   12    -29978.1547600     17702.6582435
   87   13    -29373.9064958     18306.9065078
   87   14    -28780.1221658     18900.6908378
   87   15    -28196.5930881     19484.2199155
   87   16    -27623.1161832     20057.6968204
   87   17    -27059.4937297     20621.3192739
   87   18    -26505.5331307     21175.2798729
   87   19    -25961.0466915     21719.7663121
   87   20    -25425.8514083     22254.9615953
   87   21    -24899.7687684     22781.0442352
   87   22    -24382.6245606     23298.1884430
   87   23    -23874.2486969     23806.5643067
   87   24    -23374.4750437     24306.3379599
   87   25    -22883.1412631     24797.6717405
   87   26    -22400.0886635     25280.7243401
   87   27    -21925.1620586     25755.6509450
   87   28    -21458.2096356     26222.6033680
   87   29    -20999.0828306     26681.7301730
   87   30    -20547.6362117     27133.1767919
   87   31    -20103.7273695     27577.0856340
   87   32    -19667.2168136     28013.5961900
   87   33    -19237.9678754     28442.8451282
   87   34    -18815.8466172     28864.9663863
   87   35    -18400.7217463     29280.0912573
   87   36    -17992.4645336     29688.3484700
   87   37    -17590.9487381     30089.8642655
   87   38    -17196.0505346     30484.7624690
   87   39    -16807.6484463     30873.1645573
   87   40    -16425.6232804     31255.1897232
   87   41    -16049.8580679     31630.9549357
   87   42    -15680.2380062     32000.5749974
   87   43    -15316.6504049     32364.1625986
   87   44    -14958.9846345     32721.8283691
   87   45    -14607.1320769     33073.6809266
   87   46    -14260.9860801     33419.8269235
   87   47    -13920.4419127     33760.3710909
   87   48    -13585.3967228     34095.4162808
   87   49    -13255.7494973     34425.0635063
   87   50    -12931.4010235     34749.4119801
   87   51    -12612.2538528     35068.5591508
   87   52    -12298.2122649     35382.6007387
   87   53    -11989.1822347     35691.6307689
   87   54    -11685.0713996     35995.7416040
   87   55    -11385.7890287     36295.0239749
   87   56    -11091.2459926     36589.5670110
   87   57    -10801.3547349     36879.4582687
   87   58    -10516.0292443     37164.7837592
   87   59    -10235.1850281     37445.6279754
   87   60     -9958.7390861     37722.0739175
   87   61     -9686.6098858     37994.2031178
   87   62     -9418.7173381     38262.0956655
   87   63     -9154.9827742     38525.8302293
   87   64     -8895.3289229     38785.4840807
   87   65     -8639.6798883     39041.1331153
   87   66     -8387.9611289     39292.8518747
   87   67     -8140.0994366     39540.7135670
   87   68     -7896.0229169     39784.7900867
   87   69     -7655.6609691     40025.1520344
   87   70     -7418.9442675     40261.8687360
   87   71     -7185.8047427     40495.0082609
   87   72     -6956.1755636     40724.6374400
   87   73     -6729.9911201     40950.8218835
   87   74     -6507.1870058     41173.6259978
   87   75     -6287.7000013     41393.1130023
   87   76     -6071.4680585     41609.3449451
   87   77     -5858.4302842     41822.3827194
   87   78     -5648.5269252     42032.2860783
   87   79     -5441.6993534     42239.1136501
   87   80     -5237.8900513     42442.9229523
   87   81     -5037.0425979     42643.7704057
   87   82     -4839.1016557     42841.7113479
   87   83     -4644.0129573     43036.8000462
   87   84     -4451.7232937     43229.0897099
   87   85     -4262.1805018     43418.6325017
   87   86     -4075.3334545     43605.4795491
   87   87     -3891.1320497     43789.6809539
   87   88     -3709.5272020     43971.2858016
   87   89     -3530.4708346     44150.3421690
   87   90     -3353.9158731     44326.8971305
   87   91     -3179.8162407     44500.9967629
   87   92     -3008.1268564     44672.6861472
   87   93     -2838.8036355     44842.0093681
   87   94     -2671.8034938     45009.0095098
   87   95     -2507.0843570     45173.7286466
   87   96     -2344.6051762     45336.2078274
   87   97     -2184.3259520     45496.4870516
   87   98     -2026.2077701     45654.6052335
   87   99     -1870.2128532     45810.6001504
   87  100     -1716.3046360     45964.5083676
   87  101     -1564.4478721     46116.3651315
   87  102     -1414.6087911     46266.2042125
   87  103     -1266.7553293     46414.0576743
   87  104     -1120.8574785     46559.9555251
   87  105      -976.8878286     46703.9251750
   87  106      -834.8224488     46845.9905548
   87  107      -694.6423981     46986.1706055
   87  108      -556.3365159     47124.4764877
   87  109      -419.9070511     47260.9059525
   87  110      -285.3820643     47395.4309393
   87  111      -152.8444513     47527.9685522
   87  112       -22.5009943     47658.3120093
   88    0    -37926.0049911      9754.8080124
   88    1    -37180.6791941     10500.1338095
   88    2    -36448.8024893     11232.0105143
   88    3    -35730.0784127     11950.7345909
   88    4    -35024.2194208     12656.5935827
   88    5    -34330.9466497     13349.8663539
   88    6    -33649.9896497     14030.8233539
   88    7    -32981.0861051     14699.7268985
   88    8    -32323.9815427     15356.8314609
   88    9    -31678.4290350     16002.3839686
   88   10    -31044.1889028     16636.6241008
   88   11    -30421.0284184     17259.7845852
   88   12    -29808.7215147     17872.0914889
   88   13    -29207.0485007     18473.7645029
   88   14    -28615.7957847     19065.0172188
   88   15    -28034.7556086     19646.0573950
   88   16    -27463.7257911     20217.0872125
   88   17    -26902.5094830     20778.3035206
   88   18    -26350.9149335     21329.8980701
   88   19    -25808.7552679     21872.0577357
   88   20    -25275.8482767     22404.9647269
   88   21    -24752.0162161     22928.7967875
   88   22    -24237.0856193     23443.7273842
   88   23    -23730.8871187     23949.9258848
   88   24    -23233.2552778     24447.5577258
   88   25    -22744.0284332     24936.7845704
   88   26    -22263.0485464     25417.7644571
   88   27    -21790.1610636     25890.6519399
   88   28    -21325.2147845     26355.5982191
   88   29    -20868.0617385     26812.7512651
   88   30    -20418.5570694     27262.2559341
   88   31    -19976.5589259     27704.2540777
   88   32    -19541.9283592     28138.8846444
   88   33    -19114.5292269     28566.2837767
   88   34    -18694.2281025     28986.5849011
   88   35    -18280.8941902     29399.9188134
   88   36    -17874.3992448     29806.4137587
   88   37    -17474.6174961     30206.1955075
   88   38    -17081.4255778     30599.3874258
   88   39    -16694.7024602     30986.1105434
   88   40    -16314.3293871     31366.4836165
   88   41    -15940.1898155     31740.6231881
   88   42    -15572.1693590     32108.6436446
   88   43    -15210.1557342     32470.6572694
   88   44    -14854.0387093     32826.7742943
   88   45    -14503.7100560     33177.1029475
   88   46    -14159.0635036     33521.7495000
   88   47    -13819.9946947     33860.8183089
   88   48    -13486.4011437     34194.4118598
   88   49    -13158.1821973     34522.6308063
   88   50    -12835.2389955     34845.5740081
   88   51    -12517.4744363     35163.3385672
   88   52    -12204.7931401     35476.0198635
   88   53    -11897.1014163     35783.7115873
   88   54    -11594.3072317     36086.5057719
   88   55    -11296.3201790     36384.4928246
   88   56    -11003.0514477     36677.7615559
   88   57    -10714.4137952     36966.3992084
   88   58    -10430.3215196     37250.4914840
   88   59    -10150.6904326     37530.1225710
   88   60     -9875.4378346     37805.3751690
   88   61     -9604.4824891     38076.3305145
   88   62     -9337.7445993     38343.0684042
   88   63     -9075.1457848     38605.6672188
   88   64     -8816.6090588     38864.2039448
   88   65     -8562.0588064     39118.7541972
   88   66     -8311.4207636     39369.3922400
   88   67     -8064.6219966     39616.1910070
   88   68     -7821.5908817     39859.2221219
   88   69     -7582.2570859     40098.5559176
   88   70     -7346.5515483     40334.2614552
   88   71     -7114.4064612     40566.4065423
   88   72     -6885.7552526     40795.0577510
   88   73     -6660.5325684     41020.2804352
   88   74     -6438.6742557     41242.1387479
   88   75     -6220.1173461     41460.6956575
   88   76     -6004.8000399     41676.0129637
   88   77     -5792.6616897     41888.1513138
   88   78     -5583.6427862     42097.1702174
   88   79     -5377.6849426     42303.1280610
   88   80     -5174.7308804     42506.0821232
   88   81     -4974.7244162     42706.0885874
   88   82     -4777.6104473     42903.2025563
   88   83     -4583.3349401     43097.4780635
   88   84     -4391.8449167     43288.9680868
   88   85     -4203.0884446     43477.7245590
   88   86     -4017.0146250     43663.7983786
   88   87     -3833.5735834     43847.2394202
   88   88     -3652.7164610     44028.0965426
   88   89     -3474.3954067     44206.4175969
   88   90     -3298.5635717     44382.2494319
   88   91     -3125.1751050     44555.6378986
   88   92     -2954.1851521     44726.6278514
   88   93     -2785.5498564     44895.2631472
   88   94     -2619.2263640     45061.5866395
   88   95     -2455.1728353     45225.6401683
   88   96     -2293.3484611     45387.4645425
   88   97     -2133.7134899     45547.0995137
   88   98     -1976.2292665     45704.5837371
   88   99     -1820.8582885     45859.9547151
   88  100     -1667.5642877     46013.2487159
   88  101     -1516.3123473     46164.5006563
   88  102     -1367.0690729     46313.7439307
   88  103     -1219.8028461     46461.0101575
   88  104     -1074.4842103     46606.3287932
   88  105      -931.0864758     46749.7265278
   88  106      -789.5867132     46891.2262903
   88  107      -649.9674851     47030.8455185
   88  108      -512.2201065     47168.5928971
   88  109      -376.3513685     47304.4616351
   88  110      -242.3986168     47438.4143868
   88  111      -110.4653297     47570.3476739
   89    0    -37720.2733609      9960.5396427
   89    1    -36978.1527208     10702.6602828
   89    2    -36249.4247292     11431.3882744
   89    3    -35533.7939275     12147.0190761
   89    4    -34830.9738098     12849.8391937
   89    5    -34140.6865704     13540.1264332
   89    6    -33462.6628290     14218.1501746
   89    7    -32796.6413426     14884.1716610
   89    8    -32142.3687068     15538.4442968
   89    9    -31499.5990542     16181.2139493
   89   10    -30868.0937512     16812.7192523
   89   11    -30247.6210986     17433.1919050
   89   12    -29637.9560370     18042.8569665
   89   13    -29038.8798604     18641.9331432
   89   14    -28450.1799378     19230.6330658
   89   15    -27871.6494461     19809.1635575
   89   16    -27303.0871128     20377.7258908
   89   17    -26744.2969708     20936.5160328
   89   18    -26195.0881247     21485.7248789
   89   19    -25655.2745285     22025.5384751
   89   20    -25124.6747753     22556.1382283
   89   21    -24603.1118981     23077.7011055
   89   22    -24090.4131819     23590.3998217
   89   23    -23586.4099862     24094.4030174
   89   24    -23090.9375784     24589.8754252
   89   25    -22603.8349762     25076.9780274
   89   26    -22124.9448003     25555.8682033
   89   27    -21654.1131349     26026.6998686
   89   28    -21191.1893980     26489.6236056
   89   29    -20736.0262181     26944.7867855
   89   30    -20288.4793194     27392.3336842
   89   31    -19848.4074139     27832.4055897
   89   32    -19415.6720994     28265.1409042
   89   33    -18990.1377644     28690.6752391
   89   34    -18571.6714983     29109.1415053
   89   35    -18160.1430067     29520.6699969
   89   36    -17755.4245325     29925.3884711
   89   37    -17357.3907807     30323.4222229
   89   38    -16965.9188479     30714.8941556
   89   39    -16580.8881560     31099.9248475
   89   40    -16202.1803892     31478.6326144
   89   41    -15829.6794343     31851.1335693
   89   42    -15463.2713252     32217.5416784
   89   43    -15102.8441890     32577.9688146
   89   44    -14748.2881957     32932.5248079
   89   45    -14399.4955102     33281.3174934
   89   46    -14056.3602468     33624.4527568
   89   47    -13718.7784254     33962.0345782
   89   48    -13386.6479307     34294.1650729
   89   49    -13059.8684721     34620.9445315
   89   50    -12738.3415461     34942.4714575
   89   51    -12421.9704006     35258.8426030
   89   52    -12110.6599997     35570.1530039
   89   53    -11804.3169910     35876.4960126
   89   54    -11502.8496735     36177.9633301
   89   55    -11206.1679670     36474.6450366
   89   56    -10914.1833830     36766.6296206
   89   57    -10626.8089959     37054.0040077
   89   58    -10343.9594159     37336.8535876
   89   59    -10065.5507628     37615.2622408
   89   60     -9791.5006399     37889.3123637
   89   61     -9521.7281102     38159.0848934
   89   62     -9256.1536720     38424.6593315
   89   63     -8994.6992361     38686.1137675
   89   64     -8737.2881031     38943.5249005
   89   65     -8483.8449420     39196.9680615
   89   66     -8234.2957693     39446.5172343
   89   67     -7988.5679280     39692.2450756
   89   68     -7746.5900681     39934.2229354
   89   69     -7508.2921274     40172.5208762
   89   70     -7273.6053121     40407.2076915
   89   71     -7042.4620792     40638.3509243
   89   72     -6814.7961183     40866.0168853
   89   73     -6590.5423342     41090.2706694
   89   74     -6369.6368302     41311.1761734
   89   75     -6152.0168914     41528.7961122
   89   76     -5937.6209691     41743.1920345
   89   77     -5726.3886646     41954.4243390
   89   78     -5518.2607148     42162.5522888
   89   79     -5313.1789767     42367.6340268
   89   80     -5111.0864141     42569.7265895
   89   81     -4911.9270828     42768.8859208
   89   82     -4715.6461183     42965.1668852
   89   83     -4522.1897227     43158.6232809
   89   84     -4331.5051525     43349.3078510
   89   85     -4143.5407077     43537.2722958
   89   86     -3958.2457209     43722.5672827
   89   87     -3775.5705478     43905.2424558
   89   88     -3595.4665586     44085.3464450
   89   89     -3417.8861310     44262.9268726
   89   90     -3242.7826445     44438.0303590
   89   91     -3070.1104771     44610.7025265
   89   92     -2899.8250036     44780.9879999
   89   93     -2731.8825990     44948.9304046
   89   94     -2566.2406437     45114.5723599
   89   95     -2402.8575364     45277.9554672
   89   96     -2241.6927125     45439.1202911
   89   97     -2082.7066738     45598.1063298
   89   98     -1925.8610306     45754.9519730
   89   99     -1771.1185635     45909.6944401
   89  100     -1618.4433116     46062.3696920
   89  101     -1467.8007011     46213.0123025
   89  102     -1319.1577321     46361.6552715
   89  103     -1172.4832582     46508.3297454
   89  104     -1027.7484139     46653.0645897
   89  105      -884.9272919     46795.8857116
   89  106      -743.9980695     46936.8149341
   89  107      -604.9450036     47075.8680000
   89  108      -467.7622689     47213.0507347
   89  109      -332.4620431     47348.3509605
   89  110      -199.0929364     47481.7200672
   89  111       -67.7837285     47613.0292751
   90    0    -37512.9355613     10167.8774423
   90    1    -36774.0474985     10906.7655051
   90    2    -36048.4950156     11632.3179880
   90    3    -35335.9836858     12344.8293178
   90    4    -34636.2280655     13044.5849381
   90    5    -33948.9514301     13731.8615735
   90    6    -33273.8854902     14406.9275133
   90    7    -32610.7700956     15070.0429080
   90    8    -31959.3529294     15721.4600742
   90    9    -31319.3892012     16361.4238024
   90   10    -30690.6413395     16990.1716641
   90   11    -30072.8786881     17607.9343155
   90   12    -29465.8772094     18214.9357941
   90   13    -28869.4191954     18811.3938082
   90   14    -28283.2929876     19397.5200160
   90   15    -27707.2927093     19973.5202943
   90   16    -27141.2180072     20539.5949964
   90   17    -26584.8738061     21095.9391975
   90   18    -26038.0700752     21642.7429284
   90   19    -25500.6216059     22180.1913977
   90   20    -24972.3478019     22708.4652016
   90   21    -24453.0724809     23227.7405227
   90   22    -23942.6236867     23738.1893169
   90   23    -23440.8335133     24239.9794903
   90   24    -22947.5379383     24733.2750653
   90   25    -22462.5766668     25218.2363368
   90   26    -21985.7929846     25695.0200190
   90   27    -21517.0336200     26163.7793836
   90   28    -21056.1486146     26624.6643890
   90   29    -20602.9912012     27077.8218024
   90   30    -20157.4176899     27523.3953137
   90   31    -19719.2873608     27961.5256428
   90   32    -19288.4623632     28392.3506404
   90   33    -18864.8076212     28816.0053824
   90   34    -18448.1907443     29232.6222593
   90   35    -18038.4819445     29642.3310591
   90   36    -17635.5539569     30045.2590467
   90   37    -17239.2819658     30441.5310378
   90   38    -16849.5435351     30831.2694684
   90   39    -16466.2185422     31214.5944614
   90   40    -16089.1891154     31591.6238882
   90   41    -15718.3395758     31962.4734278
   90   42    -15353.5563809     32327.2566227
   90   43    -14994.7280723     32686.0849313
   90   44    -14641.7452254     33039.0677782
   90   45    -14294.5004019     33386.3126016
   90   46    -13952.8881048     33727.9248988
   90   47    -13616.8047350     34064.0082686
   90   48    -13286.1485504     34394.6644531
   90   49    -12960.8196270     34719.9933765
   90   50    -12640.7198211     35040.0931825
   90   51    -12325.7527337     35355.0602699
   90   52    -12015.8236760     35664.9893276
   90   53    -11710.8396369     35969.9733667
   90   54    -11410.7092510     36270.1037526
   90   55    -11115.3427684     36565.4702352
   90   56    -10824.6520255     36856.1609781
   90   57    -10538.5504169     37142.2625867
   90   58    -10256.9528681     37423.8601354
   90   59     -9979.7758097     37701.0371939
   90   60     -9706.9371514     37973.8758522
   90   61     -9438.3562584     38242.4567452
   90   62     -9173.9539270     38506.8590766
   90   63     -8913.6523621     38767.1606414
   90   64     -8657.3751549     39023.4378487
   90   65     -8405.0472610     39275.7657426
   90   66     -8156.5949799     39524.2180237
   90   67     -7911.9459347     39768.8670689
   90   68     -7671.0290517     40009.7839518
   90   69     -7433.7745421     40247.0384615
   90   70     -7200.1138823     40480.6991213
   90   71     -6969.9797965     40710.8332070
   90   72     -6743.3062387     40937.5067649
   90   73     -6520.0283752     41160.7846284
   90   74     -6300.0825682     41380.7304354
   90   75     -6083.4063589     41597.4066447
   90   76     -5869.9384523     41810.8745513
   90   77     -5659.6187011     42021.1943025
   90   78     -5452.3880907     42228.4249128
   90   79     -5248.1887251     42432.6242784
   90   80     -5046.9638122     42633.8491914
   90   81     -4848.6576503     42832.1553533
   90   82     -4653.2156152     43027.5973884
   90   83     -4460.5841474     43220.2288562
   90   84     -4270.7107405     43410.1022631
   90   85     -4083.5439295     43597.2690740
   90   86     -3899.0332811     43781.7797225
   90   87     -3717.1293837     43963.6836199
   90   88     -3537.7838396     44143.0291640
   90   89     -3360.9492578     44319.8637458
   90   90     -3186.5792492     44494.2337544
   90   91     -3014.6284234     44666.1845802
   90   92     -2845.0523883     44835.7606153
   90   93     -2677.8077536     45003.0052500
   90   94     -2512.8521379     45167.9608657
   90   95     -2350.1441824     45330.6688212
   90   96     -2189.6435721     45491.1694315
   90   97     -2031.3110675     45649.5019360
   90   98     -1875.1085516     45805.7044520
   90   99     -1720.9990962     45959.8139074
   90  100     -1568.9470592     46111.8659444
   90  101     -1418.9182242     46261.8947794
   90  102     -1270.8800063     46409.9329973
   90  103     -1124.8017607     46556.0112429
   90  104      -980.6552575     46700.1577461
   90  105      -838.4154435     46842.3975601
   90  106      -698.0617247     46982.7512789
   90  107      -559.5802808     47121.2327228
   90  108      -422.9686143     47257.8443893
   90  109      -288.2453413     47392.5676623
   90  110      -155.4728224     47525.3401811
   90  111       -24.8110571     47656.0019465
   91    0    -37304.0141285     10376.7988751
   91    1    -36568.3857503     11112.4272533
   91    2    -35846.0352613     11834.7777423
   91    3    -35136.6692935     12544.1437101
   91    4    -34440.0034904     13240.8095132
   91    5    -33755.7622317     13925.0507718
   91    6    -33083.6783411     14597.1346625
   91    7    -32423.4927807     15257.3202229
   91    8    -31774.9543401     15905.8586634
   91    9    -31137.8193234     16542.9936802
   91   10    -30511.8512369     17168.9617667
   91   11    -29896.8204826     17783.9925209
   91   12    -29292.5040586     18388.3089450
   91   13    -28698.6852673     18982.1277363
   91   14    -28115.1534351     19565.6595684
   91   15    -27541.7036426     20139.1093610
   91   16    -26978.1364662     20702.6765374
   91   17    -26424.2577323     21256.5552713
   91   18    -25879.8782838     21800.9347198
   91   19    -25344.8137580     22335.9992456
   91   20    -24818.8843774     22861.9286262
   91   21    -24301.9147517     23378.8982519
   91   22    -23793.7336911     23887.0793125
   91   23    -23294.1740305     24386.6389731
   91   24    -22803.0724645     24877.7405391
   91   25    -22320.2693916     25360.5436120
   91   26    -21845.6087689     25835.2042347
   91   27    -21378.9379742     26301.8750293
   91   28    -20920.1076784     26760.7053252
   91   29    -20468.9717236     27211.8412799
   91   30    -20025.3870111     27655.4259925
   91   31    -19589.2133939     28091.5996096
   91   32    -19160.3135777     28520.4994259
   91   33    -18738.5530265     28942.2599770
   91   34    -18323.7998750     29357.0131286
   91   35    -17915.9248454     29764.8881582
   91   36    -17514.8011693     30166.0118343
   91   37    -17120.3045150     30560.5084886
   91   38    -16732.3129173     30948.5000863
   91   39    -16350.7067131     31330.1062905
   91   40    -15975.3684792     31705.4445243
   91   41    -15606.1829743     32074.6300293
   91   42    -15243.0370836     32437.7759199
   91   43    -14885.8197669     32794.9932367
   91   44    -14534.4220086     33146.3909950
   91   45    -14188.7367708     33492.0762328
   91   46    -13848.6589487     33832.1540549
   91   47    -13514.0853276     34166.7276760
   91   48    -13184.9145424     34495.8984611
   91   49    -12861.0470389     34819.7659647
   91   50    -12542.3850363     35138.4279672
   91   51    -12228.8324923     35451.9805112
   91   52    -11920.2950686     35760.5179350
   91   53    -11616.6800983     36064.1329053
   91   54    -11317.8965550     36362.9164486
   91   55    -11023.8550221     36656.9579815
   91   56    -10734.4676642     36946.3453394
   91   57    -10449.6481990     37231.1648046
   91   58    -10169.3118706     37511.5011329
   91   59     -9893.3754232     37787.4375804
   91   60     -9621.7570761     38059.0559275
   91   61     -9354.3764994     38326.4365042
   91   62     -9091.1547905     38589.6582131
   91   63     -8832.0144514     38848.7985522
   91   64     -8576.8793665     39103.9336371
   91   65     -8325.6747810     39355.1382226
   91   66     -8078.3272805     39602.4857230
   91   67     -7834.7647706     39846.0482330
   91   68     -7594.9164570     40085.8965466
   91   69     -7358.7128268     40322.1001768
   91   70     -7126.0856295     40554.7273741
   91   71     -6896.9678593     40783.8451443
   91   72     -6671.2937371     41009.5192665
   91   73     -6448.9986934     41231.8143102
   91   74     -6230.0193520     41450.7936516
   91   75     -6014.2935131     41666.5194905
   91   76     -5801.7601377     41879.0528659
   91   77     -5592.3593325     42088.4536711
   91   78     -5386.0323344     42294.7806692
   91   79     -5182.7214965     42498.0915071
   91   80     -4982.3702736     42698.4427299
   91   81     -4784.9232092     42895.8897944
   91   82     -4590.3259218     43090.4870818
   91   83     -4398.5250931     43282.2879105
   91   84     -4209.4684561     43471.3445475
   91   85     -4023.1047838     43657.7082198
   91   86     -3839.3838793     43841.4291243
   91   87     -3658.2565666     44022.5564370
   91   88     -3479.6746826     44201.1383210
   91   89     -3303.5910707     44377.2219329
   91   90     -3129.9595760     44550.8534276
   91   91     -2958.7350429     44722.0779607
   91   92     -2789.8733157     44890.9396879
   91   93     -2623.3312423     45057.4817613
   91   94     -2459.0666833     45221.7463203
   91   95     -2297.0385269     45383.7744766
   91   96     -2137.2067127     45543.6062908
   91   97     -1979.5322663     45701.2807373
   91   98     -1823.9773501     45856.8356535
   91   99     -1670.5053368     46010.3076668
   91  100     -1519.0809147     46161.7320888
   91  101     -1369.6702413     46311.1427622
   91  102     -1222.2411694     46458.5718342
   91  103     -1076.7635883     46604.0494153
   91  104      -933.2099549     46747.6030487
   91  105      -791.5561521     46889.2568515
   91  106      -651.7829582     47029.0300453
   91  107      -513.8787500     47166.9342536
   91  108      -377.8449344     47302.9680691
   91  109      -243.7078815     47437.1051221
   91  110      -111.5468330     47569.2661706
   92    0    -37093.5317860     10587.2812176
   92    1    -36361.1898818     11319.6231218
   92    2    -35642.0675571     12038.7454464
   92    3    -34935.8725301     12744.9404735
   92    4    -34242.3215564     13438.4914472
   92    5    -33561.1401440     14119.6728595
   92    6    -32892.0622510     14788.7507526
   92    7    -32234.8299726     15445.9830310
   92    8    -31589.1932235     16091.6197801
   92    9    -30954.9094194     16725.9035841
   92   10    -30331.7431609     17349.0698427
   92   11    -29719.4659230     17961.3470805
   92   12    -29117.8557529     18562.9572506
   92   13    -28526.6969768     19154.1160268
   92   14    -27945.7799175     19735.0330860
   92   15    -27374.9006240     20305.9123796
   92   16    -26813.8606127     20866.9523909
   92   17    -26262.4666212     21418.3463824
   92   18    -25720.5303751     21960.2826285
   92   19    -25187.8683661     22492.9446375
   92   20    -24664.3016434     23016.5113602
   92   21    -24149.6556164     23531.1573872
   92   22    -23643.7598684     24037.0531352
   92   23    -23146.4479823     24534.3650213
   92   24    -22657.5573758     25023.2556278
   92   25    -22176.9291473     25503.8838563
   92   26    -21704.4079305     25976.4050731
   92   27    -21239.8417588     26440.9712448
   92   28    -20783.0819373     26897.7310663
   92   29    -20333.9829232     27346.8300804
   92   30    -19892.4022133     27788.4107903
   92   31    -19458.2002389     28222.6127647
   92   32    -19031.2402664     28649.5727372
   92   33    -18611.3883046     29069.4246990
   92   34    -18198.5130175     29482.2999861
   92   35    -17792.4856420     29888.3273616
   92   36    -17393.1799107     30287.6330929
   92   37    -17000.4719794     30680.3410242
   92   38    -16614.2403584     31066.5726452
   92   39    -16234.3658479     31446.4471557
   92   40    -15860.7314769     31820.0815267
   92   41    -15493.2224456     32187.5905580
   92   42    -15131.7260708     32549.0869328
   92   43    -14776.1317339     32904.6812697
   92   44    -14426.3308321     33254.4821715
   92   45    -14082.2167316     33598.5962720
   92   46    -13743.6847231     33937.1282805
   92   47    -13410.6319799     34270.1810237
   92   48    -13082.9575171     34597.8554864
   92   49    -12760.5621538     34920.2508497
   92   50    -12443.3484757     35237.4645279
   92   51    -12131.2208002     35549.5922034
   92   52    -11824.0851425     35856.7278610
   92   53    -11521.8491837     36158.9638199
   92   54    -11224.4222391     36456.3907644
   92   55    -10931.7152288     36749.0977748
   92   56    -10643.6406486     37037.1723550
   92   57    -10360.1125426     37320.7004610
   92   58    -10081.0464761     37599.7665275
   92   59     -9806.3595102     37874.4534933
   92   60     -9535.9701767     38144.8428269
   92   61     -9269.7984536     38411.0145500
   92   62     -9007.7657423     38673.0472612
   92   63     -8749.7948449     38931.0181587
   92   64     -8495.8099416     39185.0030619
   92   65     -8245.7365705     39435.0764331
   92   66     -7999.5016057     39681.3113979
   92   67     -7757.0332383     39923.7797653
   92   68     -7518.2609561     40162.5520475
   92   69     -7283.1155249     40397.6974787
   92   70     -7051.5289701     40629.2840335
   92   71     -6823.4345584     40857.3784452
   92   72     -6598.7667804     41082.0462232
   92   73     -6377.4613338     41303.3516697
   92   74     -6159.4551063     41521.3578973
   92   75     -5944.6861596     41736.1268440
   92   76     -5733.0937138     41947.7192898
   92   77     -5524.6181319     42156.1948717
   92   78     -5319.2009050     42361.6120986
   92   79     -5116.7846377     42564.0283658
   92   80     -4917.3130348     42763.4999688
   92   81     -4720.7308868     42960.0821167
   92   82     -4526.9840582     43153.8289454
   92   83     -4336.0194742     43344.7935294
   92   84     -4147.7851097     43533.0278938
   92   85     -3962.2299785     43718.5830251
   92   86     -3779.3041227     43901.5088809
   92   87     -3598.9586047     44081.8543989
   92   88     -3421.1454987     44259.6675049
   92   89     -3245.8178853     44434.9951182
   92   90     -3072.9298469     44607.8831566
   92   91     -2902.4364660     44778.3765376
   92   92     -2734.2938262     44946.5191774
   92   93     -2568.4590175     45112.3539860
   92   94     -2404.8901467     45275.9228569
   92   95     -2243.5463536     45437.2666500
   92   96     -2084.3878375     45596.4251661
   92   97     -1927.3758954     45753.4371082
   92   98     -1772.4729773     45908.3400263
   92   99     -1619.6427665     46061.1702371
   92  100     -1468.8502948     46211.9627087
   92  101     -1320.0621114     46360.7508922
   92  102     -1173.2465315     46507.5664721
   92  103     -1028.3740164     46652.4389872
   92  104      -885.4177670     46795.3952366
   92  105      -744.3546976     46936.4583060
   92  106      -605.1671290     47075.6458746
   92  107      -467.8459666     47212.9670369
   92  108      -332.3972364     47348.4157671
   92  109      -198.8567170     47481.9562866
   92  110       -67.3244815     47613.4885221
   93    0    -36881.5114423     10799.3015613
   93    1    -36152.4824788     11528.3305248
   93    2    -35436.6141696     12244.1988340
   93    3    -34733.6153463     12947.1976572
   93    4    -34043.2039027     13637.6091008
   93    5    -33365.1064987     14315.7065049
   93    6    -32699.0582488     14981.7547548
   93    7    -32044.8024017     15636.0106019
   93    8    -31402.0900162     16278.7229874
   93    9    -30770.6796370     16910.1333666
   93   10    -30150.3369748     17530.4760288
   93   11    -29540.8345927     18139.9784109
   93   12    -28941.9516007     18738.8614029
   93   13    -28353.4733614     19327.3396422
   93   14    -27775.1912059     19905.6217977
   93   15    -27206.9021626     20473.9108410
   93   16    -26648.4086980     21032.4043056
   93   17    -26099.5184705     21581.2945331
   93   18    -25560.0440972     22120.7689064
   93   19    -25029.8029327     22651.0100709
   93   20    -24508.6168606     23172.1961430
   93   21    -23996.3120973     23684.5009063
   93   22    -23492.7190064     24188.0939972
   93   23    -22997.6719253     24683.1410783
   93   24    -22511.0090012     25169.8040024
   93   25    -22032.5720381     25648.2409655
   93   26    -21562.2063526     26118.6066510
   93   27    -21099.7606386     26581.0523650
   93   28    -20645.0868412     27035.7261624
   93   29    -20198.0400373     27482.7729663
   93   30    -19758.4783247     27922.3346789
   93   31    -19326.2627173     28354.5502863
   93   32    -18901.2570470     28779.5559566
   93   33    -18483.3278719     29197.4851316
   93   34    -18072.3443897     29608.4686139
   93   35    -17668.1783561     30012.6346475
   93   36    -17270.7040090     30410.1089946
   93   37    -16879.7979959     30801.0150077
   93   38    -16495.3393062     31185.4736973
   93   39    -16117.2092077     31563.6037959
   93   40    -15745.2911853     31935.5218183
   93   41    -15379.4708845     32301.3421191
   93   42    -15019.6360572     32661.1769464
   93   43    -14665.6765104     33015.1364932
   93   44    -14317.4840575     33363.3289461
   93   45    -13974.9524721     33705.8605314
   93   46    -13637.9774444     34042.8355592
   93   47    -13306.4565386     34374.3564650
   93   48    -12980.2891540     34700.5238496
   93   49    -12659.3764858     35021.4365178
   93   50    -12343.6214896     35337.1915140
   93   51    -12032.9288458     35647.8841578
   93   52    -11727.2049267     35953.6080769
   93   53    -11426.3577641     36254.4552395
   93   54    -11130.2970184     36550.5159852
   93   55    -10838.9339494     36841.8790542
   93   56    -10552.1813872     37128.6316164
   93   57    -10269.9537053     37410.8592982
   93   58     -9992.1667936     37688.6462100
   93   59     -9718.7380328     37962.0749708
   93   60     -9449.5862700     38231.2267336
   93   61     -9184.6317944     38496.1812091
   93   62     -8923.7963143     38757.0166893
   93   63     -8667.0029343     39013.8100693
   93   64     -8414.1761341     39266.6368695
   93   65     -8165.2417465     39515.5712570
   93   66     -7920.1269378     39760.6860658
   93   67     -7678.7601870     40002.0528166
   93   68     -7441.0712668     40239.7417368
   93   69     -7206.9912246     40473.8217789
   93   70     -6976.4523642     40704.3606394
   93   71     -6749.3882277     40931.4247759
   93   72     -6525.7335782     41155.0794254
   93   73     -6305.4243829     41375.3886207
   93   74     -6088.3977962     41592.4152074
   93   75     -5874.5921441     41806.2208595
   93   76     -5663.9469082     42016.8660953
   93   77     -5456.4027106     42224.4102930
   93   78     -5251.9012990     42428.9117046
   93   79     -5050.3855326     42630.4274710
   93   80     -4851.7993679     42829.0136357
   93   81     -4656.0878460     43024.7251576
   93   82     -4463.1970791     43217.6159245
   93   83     -4273.0742390     43407.7387646
   93   84     -4085.6675452     43595.1454584
   93   85     -3900.9262545     43779.8867491
   93   86     -3718.8006511     43962.0123525
   93   87     -3539.2420382     44141.5709654
   93   88     -3362.2027304     44318.6102732
   93   89     -3187.6360483     44493.1769553
   93   90     -3015.4963145     44665.3166891
   93   91     -2845.7388527     44835.0741508
   93   92     -2678.3199897     45002.4930139
   93   93     -2513.1970614     45167.6159422
   93   94     -2350.3284244     45330.4845792
   93   95     -2189.6734753     45491.1395283
   93   96     -2031.1926787     45649.6203249
   93   97     -1874.8476097     45805.9653939
   93   98     -1720.6010143     45960.2119893
   93   99     -1568.4168971     46112.3961065
   93  100     -1418.2606479     46262.5523557
   93  101     -1270.0992266     46410.7137770
   93  102     -1123.9014397     46556.9115639
   93  103      -979.6383616     46701.1746420
   93  104      -837.2840036     46843.5290000
   93  105      -696.8164226     46983.9965810
   93  106      -558.2196839     47122.5933196
   93  107      -421.4876272     47259.3253764
   93  108      -286.6317878     47394.1812157
   93  109      -153.6994430     47527.1135606
   93  110       -22.8164899     47657.9965136
   94    0    -36667.9761886     11012.8368150
   94    1    -35942.2863050     11738.5266986
   94    2    -35229.6975385     12451.1154651
   94    3    -34529.9198620     13150.8931415
   94    4    -33842.6723334     13838.1406702
   94    5    -33167.6827884     14513.1302151
   94    6    -32504.6875204     15176.1254831
   94    7    -31853.4309521     15827.3820515
   94    8    -31213.6653049     16467.1476987
   94    9    -30585.1502703     17095.6627333
   94   10    -29967.6526852     17713.1603184
   94   11    -29360.9462152     18319.8667884
   94   12    -28764.8110473     18916.0019563
   94   13    -28179.0335929     19501.7794107
   94   14    -27603.4062031     20077.4068005
   94   15    -27037.7268965     20643.0861071
   94   16    -26481.7990998     21199.0139038
   94   17    -25935.4314018     21745.3816018
   94   18    -25398.4373197     22282.3756839
   94   19    -24870.6350791     22810.1779245
   94   20    -24351.8474061     23328.9655975
   94   21    -23841.9013310     23838.9116726
   94   22    -23340.6280049     24340.1849987
   94   23    -22847.8625260     24832.9504776
   94   24    -22363.4437773     25317.3692263
   94   25    -21887.2142743     25793.5987293
   94   26    -21419.0200219     26261.7929817
   94   27    -20958.7103803     26722.1026233
   94   28    -20506.1379396     27174.6750640
   94   29    -20061.1584015     27619.6546021
   94   30    -19623.6304695     28057.1825341
   94   31    -19193.4157448     28487.3972588
   94   32    -18770.3786296     28910.4343740
   94   33    -18354.3862355     29326.4267681
   94   34    -17945.3082981     29735.5047055
   94   35    -17543.0170965     30137.7959071
   94   36    -17147.3873777     30533.4256259
   94   37    -16758.2962848     30922.5167187
   94   38    -16375.6232908     31305.1897128
   94   39    -15999.2501343     31681.5628693
   94   40    -15629.0607602     32051.7522433
   94   41    -15264.9412632     32415.8717404
   94   42    -14906.7798337     32774.0331698
   94   43    -14554.4667080     33126.3462956
   94   44    -14207.8941191     33472.9188844
   94   45    -13866.9562519     33813.8567517
   94   46    -13531.5491989     34149.2638046
   94   47    -13201.5709194     34479.2420842
   94   48    -12876.9211995     34803.8918041
   94   49    -12557.5016144     35123.3113892
   94   50    -12243.2154926     35437.5975110
   94   51    -11933.9678810     35746.8451226
   94   52    -11629.6655118     36051.1474918
   94   53    -11330.2167709     36350.5962327
   94   54    -11035.5316670     36645.2813366
   94   55    -10745.5218026     36935.2912010
   94   56    -10460.1003453     37220.7126583
   94   57    -10179.1820009     37501.6310027
   94   58     -9902.6829868     37778.1300168
   94   59     -9630.5210065     38050.2919971
   94   60     -9362.6152254     38318.1977781
   94   61     -9098.8862467     38581.9267569
   94   62     -8839.2560883     38841.5569152
   94   63     -8583.6481608     39097.1648428
   94   64     -8331.9872455     39348.8257581
   94   65     -8084.1994735     39596.6135301
   94   66     -7840.2123054     39840.6006982
   94   67     -7599.9545113     40080.8584923
   94   68     -7363.3561515     40317.4568521
   94   69     -7130.3485576     40550.4644460
   94   70     -6900.8643147     40779.9486889
   94   71     -6674.8372429     41005.9757607
   94   72     -6452.2023805     41228.6106231
   94   73     -6232.8959668     41447.9170368
   94   74     -6016.8554258     41663.9575778
   94   75     -5804.0193503     41876.7936533
   94   76     -5594.3274860     42086.4855176
   94   77     -5387.7207166     42293.0922870
   94   78     -5184.1410492     42496.6719544
   94   79     -4983.5315998     42697.2814037
   94   80     -4785.8365800     42894.9764236
   94   81     -4591.0012832     43089.8117204
   94   82     -4398.9720726     43281.8409310
   94   83     -4209.6963687     43471.1166349
   94   84     -4023.1226383     43657.6903652
   94   85     -3839.2003842     43841.6126194
   94   86     -3657.8801350     44022.9328686
   94   87     -3479.1134377     44201.6995659
   94   88     -3302.8528501     44377.9601535
   94   89     -3129.0519355     44551.7610681
   94   90     -2957.6652602     44723.1477434
   94   91     -2788.6483923     44892.1646113
   94   92     -2621.9579050     45058.8550986
   94   93     -2457.5513841     45223.2616195
   94   94     -2295.3874407     45385.4255629
   94   95     -2135.4257329     45545.3872706
   94   96     -1977.6269968     45703.1860068
   94   97     -1821.9530926     45858.8599110
   94   98     -1668.3670713     46012.4459323
   94   99     -1516.8332706     46163.9797330
   94  100     -1367.3174536     46313.4955500
   94  101     -1219.7870132     46461.0259904
   94  102     -1074.2112777     46606.6017259
   94  103      -930.5619830     46750.2510206
   94  104      -788.8140263     46891.9989773
   94  105      -648.9467377     47031.8662659
   94  106      -510.9461697     47169.8668339
   94  107      -374.8095942     47306.0034094
   94  108      -240.5551748     47440.2578288
   94  109      -108.2443346     47572.5686690
   95    0    -36452.9492964     11227.8637072
   95    1    -35730.6242997     11950.1887039
   95    2    -35021.3402746     12659.4727290
   95    3    -34324.8083636     13356.0046400
   95    4    -33640.7488148     14040.0641888
   95    5    -32968.8906643     14711.9223393
   95    6    -32308.9714065     15371.8415971
   95    7    -31660.7366586     16020.0763450
   95    8    -31023.9398239     16656.8731796
   95    9    -30398.3417579     17282.4712457
   95   10    -29783.7104397     17897.1025639
   95   11    -29179.8206524     18500.9923512
   95   12    -28586.4536733     19094.3593302
   95   13    -28003.3969754     19677.4160282
   95   14    -27430.4439412     20250.3690624
   95   15    -26867.3935904     20813.4194131
   95   16    -26314.0503201     21366.7626835
   95   17    -25770.2236582     21910.5893454
   95   18    -25235.7280312     22445.0849724
   95   19    -24710.3825436     22970.4304600
   95   20    -24194.0107714     23486.8022322
   95   21    -23686.4405665     23994.3724371
   95   22    -23187.5038737     24493.3091299
   95   23    -22697.0365587     24983.7764449
   95   24    -22214.8782463     25465.9347572
   95   25    -21740.8721695     25939.9408341
   95   26    -21274.8650268     26405.9479768
   95   27    -20816.7068502     26864.1061534
   95   28    -20366.2508796     27314.5621240
   95   29    -19923.3534468     27757.4595568
   95   30    -19487.8738656     28192.9391380
   95   31    -19059.6743292     28621.1386744
   95   32    -18638.6198144     29042.1931892
   95   33    -18224.5779907     29456.2350129
   95   34    -17817.4191361     29863.3938675
   95   35    -17417.0160569     30263.7969467
   95   36    -17023.2440133     30657.5689902
   95   37    -16635.9806484     31044.8323551
   95   38    -16255.1059221     31425.7070815
   95   39    -15880.5020479     31800.3109557
   95   40    -15512.0534345     32168.7595691
   95   41    -15149.6466292     32531.1663744
   95   42    -14793.1702649     32887.6427387
   95   43    -14442.5150104     33238.2979932
   95   44    -14097.5735222     33583.2394814
   95   45    -13758.2403996     33922.5726040
   95   46    -13424.4121412     34256.4008624
   95   47    -13095.9871043     34584.8258992
   95   48    -12772.8654656     34907.9475380
   95   49    -12454.9491833     35225.8638202
   95   50    -12142.1419623     35538.6710413
   95   51    -11834.3492189     35846.4637847
   95   52    -11531.4780486     36149.3349550
   95   53    -11233.4371945     36447.3758091
   95   54    -10940.1370167     36740.6759868
   95   55    -10651.4894636     37029.3235400
   95   56    -10367.4080433     37313.4049603
   95   57    -10087.8077968     37593.0052068
   95   58     -9812.6052721     37868.2077314
   95   59     -9541.7184986     38139.0945050
   95   60     -9275.0669628     38405.7460408
   95   61     -9012.5715847     38668.2414189
   95   62     -8754.1546950     38926.6583086
   95   63     -8499.7400128     39181.0729908
   95   64     -8249.2526241     39431.5603794
   95   65     -8002.6189611     39678.1940425
   95   66     -7759.7667815     39921.0462221
   95   67     -7520.6251492     40160.1878544
   95   68     -7285.1244148     40395.6885888
   95   69     -7053.1961972     40627.6168064
   95   70     -6824.7733650     40856.0396386
   95   71     -6599.7900194     41081.0229842
   95   72     -6378.1814763     41302.6315272
   95   73     -6159.8842501     41520.9287535
   95   74     -5944.8360368     41735.9769668
   95   75     -5732.9756986     41947.8373050
   95   76     -5524.2432480     42156.5697556
   95   77     -5318.5798330     42362.2331706
   95   78     -5115.9277226     42564.8852810
   95   79     -4916.2302924     42764.5827112
   95   80     -4719.4320111     42961.3809925
   95   81     -4525.4784277     43155.3345759
   95   82     -4334.3161584     43346.4968451
   95   83     -4145.8928756     43534.9201280
   95   84     -3960.1572957     43720.6557079
   95   85     -3777.0591701     43903.7538335
   95   86     -3596.5492748     44084.2637288
   95   87     -3418.5794031     44262.2336005
   95   88     -3243.1023589     44437.7106447
   95   89     -3070.0719515     44610.7410521
   95   90     -2899.4429937     44781.3700099
   95   91     -2731.1713014     44949.6417022
   95   92     -2565.2136981     45115.5993055
   95   93     -2401.5280232     45279.2849804
   95   94     -2240.0731472     45440.7398564
   95   95     -2080.8089948     45600.0040088
   95   96     -1923.6965797     45757.1164239
   95   97     -1768.6980551     45912.1149485
   95   98     -1615.7767869     46065.0362167
   95   99     -1464.8974582     46215.9155454
   95  100     -1316.0262229     46364.7867807
   95  101     -1169.1309306     46511.6820730
   95  102     -1024.1814673     46656.6315363
   95  103      -881.1502838     46799.6627198
   95  104      -740.0132519     46940.7997517
   95  105      -600.7511282     47080.0618754
   95  106      -463.3522463     47217.4607572
   95  107      -327.8179284     47352.9950752
   95  108      -194.1743773     47486.6386263
   95  109       -62.5005269     47618.3124767
   96    0    -36236.4542149     11444.3587886
   96    1    -35517.5195752     12163.2934284
   96    2    -34811.5651570     12869.2478466
   96    3    -34118.3033014     13562.5097022
   96    4    -33437.4554733     14243.3575302
   96    5    -32768.7519335     14912.0610701
   96    6    -32111.9313999     15568.8816037
   96    7    -31466.7407050     16214.0722986
   96    8    -30832.9344528     16847.8785508
   96    9    -30210.2746802     17470.5383234
   96   10    -29598.5305247     18082.2824789
   96   11    -28997.4779016     18683.3351020
   96   12    -28406.8991920     19273.9138116
   96   13    -27826.5829427     19854.2300609
   96   14    -27256.3235796     20424.4894240
   96   15    -26695.9211338     20984.8918698
   96   16    -26145.1809825     21535.6320211
   96   17    -25603.9136024     22076.8994012
   96   18    -25071.9343372     22608.8786664
   96   19    -24549.0631789     23131.7498247
   96   20    -24035.1245605     23645.6884431
   96   21    -23529.9471625     24150.8658410
   96   22    -23033.3637304     24647.4492732
   96   23    -22545.2109034     25135.6021002
   96   24    -22065.3290543     25615.4839493
   96   25    -21593.5621388     26087.2508648
   96   26    -21129.7575552     26551.0554484
   96   27    -20673.7660118     27007.0469917
   96   28    -20225.4414040     27455.3715996
   96   29    -19784.6406980     27896.1723056
   96   30    -19351.2238227     28329.5891808
   96   31    -18925.0535681     28755.7594355
   96   32    -18505.9954897     29174.8175139
   96   33    -18093.9178194     29586.8951842
   96   34    -17688.6913816     29992.1216220
   96   35    -17290.1895140     30390.6234896
   96   36    -16898.2879940     30782.5250095
   96   37    -16512.8649685     31167.9480351
   96   38    -16133.8008880     31547.0121156
   96   39    -15760.9784452     31919.8345584
   96   40    -15394.2825157     32286.5304878
   96   41    -15033.6001034     32647.2129002
   96   42    -14678.8202871     33001.9927165
   96   43    -14329.8341718     33350.9788317
   96   44    -13986.5348409     33694.2781627
   96   45    -13648.8173114     34031.9956922
   96   46    -13316.5784916     34364.2345120
   96   47    -12989.7171402     34691.0958634
   96   48    -12668.1338274     35012.6791762
   96   49    -12351.7308982     35329.0821054
   96   50    -12040.4124366     35640.4005670
   96   51    -11734.0842319     35946.7287717
   96   52    -11432.6537459     36248.1592576
   96   53    -11136.0300822     36544.7829214
   96   54    -10844.1239552     36836.6890484
   96   55    -10556.8476622     37123.9653414
   96   56    -10274.1150549     37406.6979487
   96   57     -9995.8415128     37684.9714908
   96   58     -9721.9439173     37958.8690863
   96   59     -9452.3406264     38228.4723772
   96   60     -9186.9514509     38493.8615527
   96   61     -8925.6976305     38755.1153730
   96   62     -8668.5018115     39012.3111920
   96   63     -8415.2880245     39265.5249791
   96   64     -8165.9816630     39514.8313406
   96   65     -7920.5094628     39760.3035408
   96   66     -7678.7994819     40002.0135217
   96   67     -7440.7810805     40240.0319230
   96   68     -7206.3849026     40474.4281010
   96   69     -6975.5428566     40705.2701470
   96   70     -6748.1880979     40932.6249057
   96   71     -6524.2550110     41156.5579925
   96   72     -6303.6791925     41377.1338111
   96   73     -6086.3974341     41594.4155695
   96   74     -5872.3477068     41808.4652968
   96   75     -5661.4691446     42019.3438590
   96   76     -5453.7020296     42227.1109740
   96   77     -5248.9877767     42431.8252269
   96   78     -5047.2689193     42633.5440843
   96   79     -4848.4890951     42832.3239084
   96   80     -4652.5930330     43028.2199706
   96   81     -4459.5265395     43221.2864641
   96   82     -4269.2364870     43411.5765166
   96   83     -4081.6708019     43599.1422017
   96   84     -3896.7784533     43784.0345503
   96   85     -3714.5094435     43966.3035600
   96   86     -3534.8147989     44145.9982047
   96   87     -3357.6465620     44323.1664416
   96   88     -3182.9577854     44497.8552182
   96   89     -3010.7025277     44670.1104759
   96   90     -2840.8358511     44839.9771525
   96   91     -2673.3138231     45007.4991804
   96   92     -2508.0935211     45172.7194825
   96   93     -2345.1330424     45335.6799612
   96   94     -2184.3915214     45496.4214822
   96   95     -2025.8291551     45654.9838485
   96   96     -1869.4072416     45811.4057620
   96   97     -1715.0882353     45965.7247683
   96   98     -1562.8358272     46117.9771763
   96   99     -1412.6150602     46268.1979434
   96  100     -1264.3924975     46416.4205061
   96  101     -1118.1364725     46562.6765311
   96  102      -973.8174685     46706.9955351
   96  103      -831.4087135     46849.4042901
   96  104      -690.8871562     46989.9258474
   96  105      -552.2351627     47128.5778409
   96  106      -415.4437060     47265.3692975
   96  107      -280.5189300     47400.2940736
   96  108      -147.4968676     47533.3161360
   96  109       -16.4782479     47664.3347557
   97    0    -36018.5145692     11662.2984344
   97    1    -35302.9954144     12377.8175892
   97    2    -34600.3951311     13080.4178725
   97    3    -33910.4272877     13770.3857159
   97    4    -33232.8145929     14447.9984107
   97    5    -32567.2885567     15113.5244469
   97    6    -31913.5891432     15767.2238604
   97    7    -31271.4644209     16409.3485827
   97    8    -30640.6702136     17040.1427900
   97    9    -30020.9697570     17659.8432465
   97   10    -29412.1333630     18268.6796406
   97   11    -28813.9380935     18866.8749101
   97   12    -28226.1674469     19454.6455567
   97   13    -27648.6110564     20032.2019472
   97   14    -27081.0644023     20599.7486013
   97   15    -26523.3285380     21157.4844656
   97   16    -25975.2098304     21705.6031732
   97   17    -25436.5197138     22244.2932898
   97   18    -24907.0744581     22773.7385455
   97   19    -24386.6949499     23294.1180537
   97   20    -23875.2064872     23805.6065164
   97   21    -23372.4385857     24308.3744178
   97   22    -22878.2247981     24802.5882054
   97   23    -22392.4025435     25288.4104601
   97   24    -21914.8129482     25766.0000554
   97   25    -21445.3006968     26235.5123067
   97   26    -20983.7138921     26697.0991115
   97   27    -20529.9039243     27150.9090792
   97   28    -20083.7253489     27597.0876547
   97   29    -19645.0357714     28035.7772322
   97   30    -19213.6957405     28467.1172631
   97   31    -18789.5686470     28891.2443565
   97   32    -18372.5206300     29308.2923736
   97   33    -17962.4204878     29718.3925158
   97   34    -17559.1395952     30121.6734084
   97   35    -17162.5518255     30518.2611781
   97   36    -16772.5334771     30908.2795265
   97   37    -16388.9632043     31291.8497992
   97   38    -16011.7219527     31669.0910509
   97   39    -15640.6928971     32040.1201064
   97   40    -15275.7613844     32405.0516192
   97   41    -14916.8148781     32763.9981255
   97   42    -14563.7429068     33117.0700968
   97   43    -14216.4370149     33464.3759886
   97   44    -13874.7907163     33806.0222873
   97   45    -13538.6994493     34142.1135543
   97   46    -13208.0605349     34472.7524687
   97   47    -12882.7731366     34798.0398670
   97   48    -12562.7382217     35118.0747819
   97   49    -12247.8585247     35432.9544789
   97   50    -11938.0385124     35742.7744912
   97   51    -11633.1843501     36047.6286535
   97   52    -11333.2038691     36347.6091345
   97   53    -11038.0065362     36642.8064674
   97   54    -10747.5034237     36933.3095799
   97   55    -10461.6071807     37219.2058229
   97   56    -10180.2320055     37500.5809981
   97   57     -9903.2936190     37777.5193846
   97   58     -9630.7092390     38050.1037646
   97   59     -9362.3975552     38318.4154484
   97   60     -9098.2787055     38582.5342981
   97   61     -8838.2742523     38842.5387513
   97   62     -8582.3071601     39098.5058434
   97   63     -8330.3017741     39350.5112295
   97   64     -8082.1837979     39598.6292057
   97   65     -7837.8802741     39842.9327295
   97   66     -7597.3195634     40083.4934402
   97   67     -7360.4313254     40320.3816782
   97   68     -7127.1464998     40553.6665038
   97   69     -6897.3972876     40783.4157159
   97   70     -6671.1171336     41009.6958700
   97   71     -6448.2407083     41232.5722953
   97   72     -6228.7038915     41452.1091121
   97   73     -6012.4437551     41668.3692485
   97   74     -5799.3985475     41881.4144561
   97   75     -5589.5076775     42091.3053261
   97   76     -5382.7116991     42298.1013044
   97   77     -5178.9522968     42501.8607068
   97   78     -4978.1722709     42702.6407326
   97   79     -4780.3155241     42900.4974795
   97   80     -4585.3270475     43095.4859561
   97   81     -4393.1529084     43287.6600951
   97   82     -4203.7402377     43477.0727659
   97   83     -4017.0372183     43663.7757853
   97   84     -3832.9930748     43847.8199288
   97   85     -3651.5580634     44029.2549402
   97   86     -3472.6834631     44208.1295405
   97   87     -3296.3215686     44384.4914350
   97   88     -3122.4256845     44558.3873191
   97   89     -2950.9501213     44729.8628823
   97   90     -2781.8501944     44898.9628092
   97   91     -2615.0822260     45065.7307776
   97   92     -2450.6035514     45230.2094522
   97   93     -2288.3725303     45392.4404733
   97   94     -2128.3485658     45552.4644378
   97   95     -1970.4921333     45710.3208702
   97   96     -1814.7648223     45866.0481813
   97   97     -1661.1293972     46019.6836064
   97   98     -1509.5498857     46171.2631179
   97   99     -1359.9917053     46320.8212983
   97  100     -1212.4218498     46468.3911538
   97  101     -1066.8091665     46614.0038370
   97  102      -923.1247811     46757.6882225
   97  103      -781.3427701     46899.4702335
   97  104      -641.4412791     47039.3717245
   97  105      -503.4045036     47177.4085000
   97  106      -367.2264958     47313.5865078
   97  107      -232.9191920     47447.8938116
   97  108      -100.5307374     47580.2822662
   98    0    -35799.1541571     11881.6588465
   98    1    -35087.0752684     12593.7377351
   98    2    -34387.8533055     13292.9596981
   98    3    -33701.2030937     13979.6099098
   98    4    -33026.8486124     14653.9643912
   98    5    -32364.5226455     15316.2903580
   98    6    -31713.9664264     15966.8465772
   98    7    -31074.9292800     16605.8837236
   98    8    -30447.1682690     17233.6447346
   98    9    -29830.4478454     17850.3651582
   98   10    -29224.5395110     18456.2734926
   98   11    -28629.2214894     19051.5915142
   98   12    -28044.2784094     19636.5345941
   98   13    -27469.5010029     20211.3120007
   98   14    -26904.6858158     20776.1271878
   98   15    -26349.6349342     21331.1780694
   98   16    -25804.1557243     21876.6572793
   98   17    -25268.0605870     22412.7524166
   98   18    -24741.1667263     22939.6462773
   98   19    -24223.2959317     23457.5170719
   98   20    -23714.2743730     23966.5386306
   98   21    -23213.9324082     24466.8805954
   98   22    -22722.1044034     24958.7086002
   98   23    -22238.6285636     25442.1844400
   98   24    -21763.3467746     25917.4662289
   98   25    -21296.1044552     26384.7085484
   98   26    -20836.7504179     26844.0625857
   98   27    -20385.1367400     27295.6762636
   98   28    -19941.1186417     27739.6943619
   98   29    -19504.5543727     28176.2586309
   98   30    -19075.3051058     28605.5078978
   98   31    -18653.2348374     29027.5781662
   98   32    -18238.2102939     29442.6027097
   98   33    -17830.1008443     29850.7121593
   98   34    -17428.7784180     30252.0345856
   98   35    -17034.1174277     30646.6955758
   98   36    -16645.9946969     31034.8183067
   98   37    -16264.2893911     31416.5236125
   98   38    -15888.8829542     31791.9300494
   98   39    -15519.6590474     32161.1539562
   98   40    -15156.5034920     32524.3095116
   98   41    -14799.3042149     32881.5087887
   98   42    -14447.9511980     33232.8618056
   98   43    -14102.3364288     33578.4765748
   98   44    -13762.3538546     33918.4591490
   98   45    -13427.8993386     34252.9136650
   98   46    -13098.8706179     34581.9423857
   98   47    -12775.1672640     34905.6457395
   98   48    -12456.6906445     35224.1223590
   98   49    -12143.3438869     35537.4691167
   98   50    -11835.0318437     35845.7811599
   98   51    -11531.6610591     36149.1519444
   98   52    -11233.1397375     36447.6732660
   98   53    -10939.3777121     36741.4352915
   98   54    -10650.2864157     37030.5265879
   98   55    -10365.7788524     37315.0341512
   98   56    -10085.7695701     37595.0434335
   98   57     -9810.1746341     37870.6383695
   98   58     -9538.9116015     38141.9014020
   98   59     -9271.8994968     38408.9135067
   98   60     -9009.0587877     38671.7542158
   98   61     -8750.3113623     38930.5016413
   98   62     -8495.5805063     39185.2324973
   98   63     -8244.7908819     39436.0221217
   98   64     -7997.8685062     39682.9444974
   98   65     -7754.7407309     39926.0722727
   98   66     -7515.3362224     40165.4767812
   98   67     -7279.5849424     40401.2280612
   98   68     -7047.4181291     40633.3948745
   98   69     -6818.7682788     40862.0447248
   98   70     -6593.5691282     41087.2438754
   98   71     -6371.7556368     41309.0573668
   98   72     -6153.2639701     41527.5490335
   98   73     -5938.0314830     41742.7815206
   98   74     -5725.9967038     41954.8162998
   98   75     -5517.0993186     42163.7136850
   98   76     -5311.2801562     42369.5328474
   98   77     -5108.4811730     42572.3318306
   98   78     -4908.6454391     42772.1675645
   98   79     -4711.7171245     42969.0958791
   98   80     -4517.6414855     43163.1715180
   98   81     -4326.3648525     43354.4481511
   98   82     -4137.8346174     43542.9783862
   98   83     -3951.9992227     43728.8137809
   98   84     -3768.8081508     43912.0048528
   98   85     -3588.2119145     44092.6010891
   98   86     -3410.1620485     44270.6509551
   98   87     -3234.6111024     44446.2019012
   98   88     -3061.5126357     44619.3003679
   98   89     -2890.8212141     44789.9917895
   98   90     -2722.4924095     44958.3205941
   98   91     -2556.4828025     45124.3302011
   98   92     -2392.7499902     45288.0630133
   98   93     -2231.2525993     45449.5604042
   98   94     -2071.9503071     45608.8626965
   98   95     -1914.8038732     45766.0091303
   98   96     -1759.7751862     45921.0378174
   98   97     -1606.8273303     46073.9856733
   98   98     -1455.9246820     46224.8883216
   98   99     -1307.0330505     46373.7799531
   98  100     -1160.1198832     46520.6931204
   98  101     -1015.1545753     46665.6584283
   98  102      -872.1089461     46808.7040574
   98  103      -730.9580034     46949.8550001
   98  104      -591.6812317     47089.1317719
   98  105      -454.2649204     47226.5480832
   98  106      -318.7067475     47362.1062560
   98  107      -185.0256706     47495.7873330
   98  108       -53.2848653     47627.5281383
   99    0    -35578.3969468     12102.4160568
   99    1    -34869.7827539     12811.0302497
   99    2    -34173.9629500     13506.8500536
   99    3    -33490.6536474     14190.1593562
   99    4    -32819.5801231     14861.2328804
   99    5    -32160.4764604     15520.3365432
   99    6    -31513.0851841     16167.7278195
   99    7    -30877.1568969     16803.6561067
   99    8    -30252.4499192     17428.3630843
   99    9    -29638.7299366     18042.0830670
   99   10    -29035.7696569     18645.0433467
   99   11    -28443.3484794     19237.4645242
   99   12    -27861.2521768     19819.5608268
   99   13    -27289.2725916     20391.5404120
   99   14    -26727.2073468     20953.6056568
   99   15    -26174.8595711     21505.9534325
   99   16    -25632.0376397     22048.7753639
   99   17    -25098.5549287     22582.2580749
   99   18    -24574.2295847     23106.5834189
   99   19    -24058.8843072     23621.9286964
   99   20    -23552.3461452     24128.4668584
   99   21    -23054.4463054     24626.3666981
   99   22    -22565.0199739     25115.7930297
   99   23    -22083.9061474     25596.9068562
   99   24    -21610.9474768     26069.8655267
   99   25    -21145.9901204     26534.8228832
   99   26    -20688.8836058     26991.9293978
   99   27    -20239.4807020     27441.3323016
   99   28    -19797.6372989     27883.1757047
   99   29    -19363.2122948     28317.6007087
   99   30    -18936.0674912     28744.7455123
   99   31    -18516.0674941     29164.7455094
   99   32    -18103.0796217     29577.7333819
   99   33    -17696.9738175     29983.8391860
   99   34    -17297.6225697     30383.1904338
   99   35    -16904.9008342     30775.9121694
   99   36    -16518.6859631     31162.1270405
   99   37    -16138.8576373     31541.9553663
   99   38    -15765.2978026     31915.5152010
   99   39    -15397.8906099     32282.9223936
   99   40    -15036.5223587     32644.2906449
   99   41    -14681.0814431     32999.7315605
   99   42    -14331.4583011     33349.3547025
   99   43    -13987.5453670     33693.2676366
   99   44    -13649.2370250     34031.5759786
   99   45    -13316.4295664     34364.3834372
   99   46    -12989.0211478     34691.7918558
   99   47    -12666.9117519     35013.9012517
   99   48    -12350.0031498     35330.8098538
   99   49    -12038.1988650     35642.6141386
   99   50    -11731.4041391     35949.4088645
   99   51    -11429.5258986     36251.2871050
   99   52    -11132.4727235     36548.3402801
   99   53    -10840.1548167     36840.6581869
   99   54    -10552.4839746     37128.3290290
   99   55    -10269.3735593     37411.4394443
   99   56     -9990.7384714     37690.0745322
   99   57     -9716.4951234     37964.3178802
   99   58     -9446.5614148     38234.2515888
   99   59     -9180.8567076     38499.9562960
   99   60     -8919.3018023     38761.5112013
   99   61     -8661.8189154     39018.9940882
   99   62     -8408.3316570     39272.4813466
   99   63     -8158.7650090     39522.0479946
   99   64     -7913.0453046     39767.7676990
   99   65     -7671.1002076     40009.7127959
   99   66     -7432.8586929     40247.9543107
   99   67     -7198.2510268     40482.5619768
   99   68     -6967.2087490     40713.6042546
   99   69     -6739.6646537     40941.1483499
   99   70     -6515.5527722     41165.2602314
   99   71     -6294.8083556     41386.0046480
   99   72     -6077.3678579     41603.4451457
   99   73     -5863.1689195     41817.6440841
   99   74     -5652.1503513     42028.6626522
   99   75     -5444.2521195     42236.5608840
   99   76     -5239.4153300     42441.3976736
   99   77     -5037.5822140     42643.2307896
   99   78     -4838.6961139     42842.1168897
   99   79     -4642.7014695     43038.1115341
   99   80     -4449.5438050     43231.2691986
   99   81     -4259.1697163     43421.6432873
   99   82     -4071.5268592     43609.2861443
   99   83     -3886.5639384     43794.2490652
   99   84     -3704.2306968     43976.5823068
   99   85     -3524.4779065     44156.3350971
   99   86     -3347.2573606     44333.5556430
   99   87     -3172.5218668     44508.2911368
   99   88     -3000.2252423     44680.5877613
   99   89     -2830.3223113     44850.4906923
   99   90     -2662.7689056     45018.0440980
   99   91     -2497.5218680     45183.2911356
   99   92     -2334.5390617     45346.2739418
   99   93     -2173.7793850     45507.0336186
   99   94     -2015.2027947     45665.6102089
   99   95     -1858.7703417     45822.0426619
   99   96     -1704.4442216     45976.3687820
   99   97     -1552.1878487     46128.6251549
   99   98     -1401.9659620     46278.8470416
   99   99     -1253.7447806     46427.0682229
   99  100     -1107.4922320     46573.3207716
   99  101      -963.1782970     46717.6347066
   99  102      -820.7755479     46860.0374557
   99  103      -680.2600195     47000.5529841
   99  104      -541.6127038     47139.2002998
   99  105      -404.8223074     47275.9906962
   99  106      -269.8908167     47410.9221869
   99  107      -136.8457764     47543.9672272
   99  108        -5.7691349     47675.0438687


==> anc/BASE_edited.dat <==
Part I 
Potential X:
      R        ab initio         fit           delta          sig            delta/sig
     0.741     223624.041     223138.078     -4.860E+02      3.714E+02         -1.309
     0.794     162239.576     162758.274      5.187E+02      3.100E+02          1.673
     0.847     112203.399     113516.568      1.313E+03      2.600E+02          5.051
     0.900      72622.795      74077.041      1.454E+03      2.204E+02          6.599
     0.953      41834.169      42026.601      1.924E+02      1.896E+02          1.015
     1.005      18132.050      16778.071     -1.354E+03      1.659E+02         -8.162
     1.058         30.090      -2082.300     -2.112E+03      1.478E+02        -14.293
     1.111     -13689.796     -15849.721     -2.160E+03      1.341E+02        -16.110
     1.191     -28119.792     -29878.484     -1.759E+03      1.196E+02        -14.700
     1.217     -31660.598     -33268.629     -1.608E+03      1.161E+02        -13.850
     1.323     -41296.434     -42390.126     -1.094E+03      1.065E+02        -10.273
     1.376     -44094.626     -44986.873     -8.922E+02      1.037E+02         -8.607
     1.402     -45123.765     -45927.055     -8.033E+02      1.026E+02         -7.827
     1.429     -45945.895     -46667.147     -7.213E+02      1.018E+02         -7.084
     1.455     -46586.278     -47231.865     -6.456E+02      1.012E+02         -6.381
     1.482     -47067.235     -47642.968     -5.757E+02      1.007E+02         -5.718
     1.508     -47408.386     -47919.616     -5.112E+02      1.004E+02         -5.094
     1.535     -47627.049     -48078.678     -4.516E+02      1.001E+02         -4.510
     1.561     -47738.476     -48135.015     -3.965E+02      1.000E+02         -3.965
     1.588     -47756.143     -48101.711     -3.456E+02      1.000E+02         -3.456
     1.588     -47756.143     -48101.711     -3.456E+02      1.000E+02         -3.456
     1.614     -47691.925     -47990.298     -2.984E+02      1.001E+02         -2.982
     1.640     -47556.268     -47810.937     -2.547E+02      1.002E+02         -2.542
     1.667     -47358.412     -47572.583     -2.142E+02      1.004E+02         -2.133
     1.693     -47106.521     -47283.133     -1.766E+02      1.007E+02         -1.755
     1.720     -46807.772     -46949.548     -1.418E+02      1.010E+02         -1.404
     1.746     -46468.552     -46577.971     -1.094E+02      1.013E+02         -1.080
     1.773     -46094.435     -46173.817     -7.938E+01      1.017E+02         -0.781
     1.799     -45690.404     -45741.866     -5.146E+01      1.021E+02         -0.504
     1.852     -44809.609     -44810.940     -1.331E+00      1.030E+02         -0.013
     2.117     -39692.865     -39526.685      1.662E+02      1.081E+02          1.538
     2.117     -39692.865     -39526.685      1.662E+02      1.081E+02          1.538
     2.381     -34486.224     -34236.842      2.494E+02      1.133E+02          2.202
     2.646     -29761.199     -29475.589      2.856E+02      1.180E+02          2.420
     2.646     -29761.199     -29475.589      2.856E+02      1.180E+02          2.420
     2.646     -29761.199     -29475.589      2.856E+02      1.180E+02          2.420
     2.910     -25629.370     -25337.432      2.919E+02      1.221E+02          2.390
     3.175     -22061.239     -21781.940      2.793E+02      1.257E+02          2.222
     3.175     -22061.261     -21781.940      2.793E+02      1.257E+02          2.222
     3.440     -18987.914     -18732.411      2.555E+02      1.288E+02          1.984
     3.704     -16335.036     -16109.419      2.256E+02      1.314E+02          1.717
     3.704     -16335.036     -16109.419      2.256E+02      1.314E+02          1.717
     3.969     -14034.854     -13841.779      1.931E+02      1.337E+02          1.444
     4.233     -12030.568     -11869.183      1.614E+02      1.357E+02          1.189
     4.233     -12030.590     -11869.183      1.614E+02      1.357E+02          1.189
     4.498     -10273.717     -10141.804      1.319E+02      1.375E+02          0.959
     4.763      -8723.831      -8618.931      1.049E+02      1.390E+02          0.754
     4.763      -8723.809      -8618.931      1.049E+02      1.390E+02          0.754
     5.027      -7349.174      -7267.439      8.174E+01      1.404E+02          0.582
     5.292      -6122.267      -6060.378      6.189E+01      1.416E+02          0.437
     5.292      -6122.245      -6060.378      6.187E+01      1.416E+02          0.437
     5.556      -5019.714      -4975.797      4.392E+01      1.427E+02          0.308
     5.821      -4026.043      -3995.783      3.026E+01      1.437E+02          0.211
     5.821      -4026.043      -3995.783      3.026E+01      1.437E+02          0.211
     6.086      -3126.372      -3105.721      2.065E+01      1.446E+02          0.143
     6.350      -2305.932      -2293.785      1.215E+01      1.455E+02          0.084
     6.350      -2305.910      -2293.785      1.213E+01      1.455E+02          0.083
     6.456      -1998.097      -1988.738      9.359E+00      1.458E+02          0.064
     6.482      -1922.861      -1914.141      8.720E+00      1.458E+02          0.060
     6.562      -1701.433      -1694.247      7.186E+00      1.461E+02          0.049
     6.615      -1556.931      -1550.852      6.079E+00      1.462E+02          0.042
     6.668      -1415.063      -1409.990      5.073E+00      1.463E+02          0.035
     6.747      -1207.110      -1203.435      3.675E+00      1.466E+02          0.025
     6.773      -1139.117      -1135.858      3.259E+00      1.466E+02          0.022
     6.879       -873.926       -872.179      1.747E+00      1.469E+02          0.012
     6.879       -873.926       -872.179      1.747E+00      1.469E+02          0.012
     6.932       -745.731       -744.626      1.105E+00      1.000E+00          1.105
     6.985       -620.916       -620.404      5.116E-01      1.000E+00          0.512
     7.012       -560.011       -559.755      2.564E-01      1.000E+00          0.256
     7.012       -560.011       -559.755      2.564E-01      1.000E+00          0.256
     7.038       -500.270       -500.263      7.034E-03      1.000E+00          0.007
     7.065       -441.934       -442.137     -2.029E-01      1.000E+00         -0.203
     7.091       -385.244       -385.671     -4.272E-01      1.000E+00         -0.427
     7.117       -330.704       -331.287     -5.831E-01      1.000E+00         -0.583
     7.144       -278.843       -279.583     -7.405E-01      1.000E+00         -0.740
     7.170       -230.536       -231.374     -8.377E-01      1.000E+00         -0.838
     7.197       -186.773       -187.688     -9.150E-01      1.000E+00         -0.915
     7.223       -148.672       -149.616     -9.435E-01      1.000E+00         -0.943
     7.239       -128.897       -129.826     -9.283E-01      1.000E+00         -0.928
     7.250       -117.046       -117.959     -9.133E-01      1.000E+00         -0.913
     7.276        -91.960        -92.835     -8.752E-01      1.000E+00         -0.875
     7.303        -72.756        -73.584     -8.277E-01      1.000E+00         -0.828
     7.329        -58.314        -59.086     -7.720E-01      1.000E+00         -0.772
     7.356        -47.428        -48.182     -7.533E-01      1.000E+00         -0.753
     7.408        -32.811        -33.518     -7.062E-01      1.000E+00         -0.706
     7.514        -17.931        -18.681     -7.500E-01      1.000E+00         -0.750
     7.620        -10.996        -11.801     -8.051E-01      1.000E+00         -0.805
     7.726         -7.177         -8.100     -9.236E-01      1.000E+00         -0.924
     7.832         -4.894         -5.924     -1.029E+00      1.000E+00         -1.029
     7.938         -3.446         -4.570     -1.124E+00      1.000E+00         -1.124
     8.043         -2.458         -3.699     -1.241E+00      1.000E+00         -1.241
     8.467         -0.658         -2.339     -1.681E+00      1.000E+00         -1.681
     8.996          0.000         -2.154     -2.154E+00      1.000E+00         -2.154
 
 Red_chi2 =    16.9264847033015     
 rmsd =    538.603904243489     
 ***********************************
 Potential B:
      R        ab initio         fit           delta          sig            delta/sig
     0.741     255227.620     236473.541     -1.875E+04      2.562E+02        -73.193
     0.794     199019.420     189554.028     -9.465E+03      2.000E+02        -47.322
     0.847     155808.135     151226.215     -4.582E+03      1.568E+02        -29.220
     0.900     122263.962     120224.493     -2.039E+03      1.233E+02        -16.546
     0.953      96130.349      95373.974     -7.564E+02      9.713E+01         -7.787
     1.005      75772.453      75613.758     -1.587E+02      7.677E+01         -2.067
     1.058      59933.606      60010.330      7.672E+01      6.093E+01          1.259
     1.111      47626.697      47761.028      1.343E+02      4.863E+01          2.762
     1.191      34132.256      34229.322      9.707E+01      3.513E+01          2.763
     1.217      30661.023      30737.150      7.613E+01      3.166E+01          2.404
     1.323      20446.674      20457.071      1.040E+01      2.145E+01          0.485
     1.376      16979.238      16974.133     -5.105E+00      1.798E+01         -0.284
     1.402      15546.354      15537.341     -9.013E+00      1.655E+01         -0.545
     1.429      14282.004      14271.191     -1.081E+01      1.528E+01         -0.708
     1.455      13165.800      13154.864     -1.094E+01      1.417E+01         -0.772
     1.482      12179.745      12169.996     -9.748E+00      1.318E+01         -0.740
     1.508      11308.079      11300.398     -7.681E+00      1.231E+01         -0.624
     1.535      10536.889      10531.806     -5.083E+00      1.154E+01         -0.441
     1.561       9853.928       9851.664     -2.264E+00      1.085E+01         -0.209
     1.588       9248.485       9248.923      4.381E-01      1.025E+01          0.043
     1.588       9248.485       9248.923      4.381E-01      1.025E+01          0.043
     1.614       8711.102       8713.878      2.776E+00      9.711E+00          0.286
     1.640       8233.481       8238.011      4.530E+00      9.233E+00          0.491
     1.667       7808.315       7813.866      5.551E+00      8.808E+00          0.630
     1.693       7429.194       7434.928      5.734E+00      8.429E+00          0.680
     1.720       7090.457       7095.527      5.070E+00      8.090E+00          0.627
     1.746       6787.165       6790.738      3.572E+00      7.787E+00          0.459
     1.773       6514.951       6516.299      1.348E+00      7.515E+00          0.179
     1.799       6269.973       6268.532     -1.441E+00      7.270E+00         -0.198
     1.852       5848.648       5840.782     -7.865E+00      6.849E+00         -1.148
     2.117       4552.277       4546.466     -5.811E+00      5.552E+00         -1.047
     2.117       4552.277       4546.466     -5.811E+00      5.552E+00         -1.047
     2.381       3793.136       3816.854      2.372E+01      4.793E+00          4.948
     2.646       3159.952       3155.068     -4.884E+00      4.160E+00         -1.174
     2.646       3159.952       3155.068     -4.884E+00      4.160E+00         -1.174
     2.646       3159.952       3155.068     -4.884E+00      4.160E+00         -1.174
     2.910       2570.136       2562.171     -7.965E+00      3.570E+00         -2.231
     3.175       2029.570       2034.343      4.773E+00      3.030E+00          1.575
     3.175       2029.570       2034.343      4.773E+00      3.030E+00          1.575
     3.440       1558.028       1561.609      3.581E+00      2.558E+00          1.400
     3.704       1167.298       1166.145     -1.153E+00      2.167E+00         -0.532
     3.704       1167.298       1166.145     -1.153E+00      2.167E+00         -0.532
     3.969        857.465        855.925     -1.540E+00      1.857E+00         -0.829
     4.233        620.257        620.447      1.901E-01      1.620E+00          0.117
     4.233        620.279        620.447      1.682E-01      1.620E+00          0.104
     4.498        443.778        444.866      1.088E+00      1.444E+00          0.754
     4.763        315.429        316.204      7.747E-01      1.315E+00          0.589
     4.763        315.429        316.204      7.747E-01      1.315E+00          0.589
     5.027        223.732        223.767      3.463E-02      1.224E+00          0.028
     5.292        159.185        158.651     -5.339E-01      1.159E+00         -0.461
     5.292        159.185        158.651     -5.339E-01      1.159E+00         -0.461
     5.556        114.368        113.586     -7.823E-01      1.114E+00         -0.702
     5.821         83.598         82.913     -6.851E-01      1.084E+00         -0.632
     5.821         83.598         82.913     -6.851E-01      1.084E+00         -0.632
     6.086         62.923         62.496     -4.276E-01      1.063E+00         -0.402
     6.350         49.843         49.608     -2.342E-01      1.050E+00         -0.223
     6.350         49.843         49.608     -2.342E-01      1.050E+00         -0.223
     6.456         46.419         46.230     -1.890E-01      1.046E+00         -0.181
     6.482         45.717         45.540     -1.767E-01      1.046E+00         -0.169
     6.562         44.005         43.857     -1.481E-01      1.044E+00         -0.142
     6.615         43.215         43.078     -1.369E-01      1.043E+00         -0.131
     6.668         42.732         42.605     -1.264E-01      1.043E+00         -0.121
     6.747         42.710         42.575     -1.349E-01      1.043E+00         -0.129
     6.773         42.929         42.781     -1.481E-01      1.043E+00         -0.142
     6.879         45.278         45.104     -1.736E-01      1.045E+00         -0.166
     6.879         45.256         45.104     -1.516E-01      1.045E+00         -0.145
     6.932         47.736         47.555     -1.811E-01      1.000E+00         -0.181
     6.985         51.620         51.397     -2.237E-01      1.000E+00         -0.224
     7.012         54.298         54.066     -2.316E-01      1.000E+00         -0.232
     7.012         54.298         54.066     -2.316E-01      1.000E+00         -0.232
     7.038         57.678         57.425     -2.530E-01      1.000E+00         -0.253
     7.065         61.958         61.685     -2.725E-01      1.000E+00         -0.272
     7.091         67.467         67.148     -3.187E-01      1.000E+00         -0.319
     7.117         74.599         74.240     -3.598E-01      1.000E+00         -0.360
     7.144         83.993         83.562     -4.305E-01      1.000E+00         -0.431
     7.170         96.437         95.937     -4.999E-01      1.000E+00         -0.500
     7.197        113.029        112.397     -6.324E-01      1.000E+00         -0.632
     7.223        134.801        134.037     -7.644E-01      1.000E+00         -0.764
     7.239        150.735        149.868     -8.670E-01      1.000E+00         -0.867
     7.250        162.609        161.664     -9.450E-01      1.000E+00         -0.945
     7.276        196.496        195.399     -1.097E+00      1.000E+00         -1.097
     7.303        235.869        234.587     -1.282E+00      1.000E+00         -1.282
     7.329        279.545        278.114     -1.430E+00      1.000E+00         -1.430
     7.356        326.381        324.824     -1.557E+00      1.000E+00         -1.557
     7.408        425.934        424.173     -1.761E+00      1.000E+00         -1.761
     7.514        634.479        632.627     -1.852E+00      1.000E+00         -1.852
     7.620        844.670        842.940     -1.730E+00      1.000E+00         -1.730
     7.726       1052.008       1050.585     -1.422E+00      1.000E+00         -1.422
     7.832       1255.066       1254.143     -9.229E-01      1.000E+00         -0.923
     7.938       1453.383       1453.135     -2.475E-01      1.000E+00         -0.248
     8.043       1646.850       1647.434      5.837E-01      1.000E+00          0.584
     8.467       2373.662       2378.819      5.156E+00      1.000E+00          5.156
     8.996       3187.474       3199.153      1.168E+01      1.000E+00         11.679
 
 Red_chi2 =    97.3328320767449     
 rmsd =    2241.11347295963     
 ***********************************
 DMF X:
      R           ab initio         fit        delta           sig            delta/sig
     0.741         -0.647         -0.761     -1.132E-01      5.000E-02         -2.264
     0.794         -2.021         -2.013      7.794E-03      5.000E-02          0.156
     0.847         -2.795         -2.735      6.023E-02      5.000E-02          1.205
     0.900         -3.274         -3.213      6.163E-02      5.000E-02          1.233
     0.953         -3.627         -3.581      4.594E-02      5.000E-02          0.919
     1.005         -3.921         -3.894      2.705E-02      5.000E-02          0.541
     1.058         -4.185         -4.175      1.006E-02      5.000E-02          0.201
     1.111         -4.433         -4.436     -3.326E-03      5.000E-02         -0.067
     1.191         -4.788         -4.804     -1.600E-02      5.000E-02         -0.320
     1.217         -4.904         -4.922     -1.840E-02      5.000E-02         -0.368
     1.323         -5.361         -5.382     -2.063E-02      5.000E-02         -0.413
     1.376         -5.588         -5.607     -1.843E-02      5.000E-02         -0.369
     1.402         -5.701         -5.718     -1.677E-02      5.000E-02         -0.335
     1.429         -5.815         -5.829     -1.485E-02      5.000E-02         -0.297
     1.455         -5.928         -5.941     -1.272E-02      5.000E-02         -0.254
     1.482         -6.041         -6.052     -1.046E-02      5.000E-02         -0.209
     1.508         -6.155         -6.163     -8.111E-03      5.000E-02         -0.162
     1.535         -6.268         -6.274     -5.736E-03      5.000E-02         -0.115
     1.561         -6.382         -6.385     -3.376E-03      5.000E-02         -0.068
     1.588         -6.496         -6.497     -1.069E-03      5.000E-02         -0.021
     1.588         -6.496         -6.497     -1.071E-03      5.000E-02         -0.021
     1.614         -6.610         -6.609      1.146E-03      5.000E-02          0.023
     1.640         -6.725         -6.721      3.245E-03      5.000E-02          0.065
     1.667         -6.839         -6.834      5.201E-03      5.000E-02          0.104
     1.693         -6.954         -6.947      6.893E-03      5.000E-02          0.138
     1.720         -7.069         -7.061      8.503E-03      5.000E-02          0.170
     1.746         -7.185         -7.175      9.928E-03      5.000E-02          0.199
     1.773         -7.301         -7.290      1.115E-02      5.000E-02          0.223
     1.799         -7.417         -7.405      1.218E-02      5.000E-02          0.244
     1.852         -7.650         -7.637      1.362E-02      5.000E-02          0.272
     2.117         -8.838         -8.828      1.044E-02      5.000E-02          0.209
     2.117         -8.838         -8.828      1.044E-02      5.000E-02          0.209
     2.381        -10.062        -10.063     -9.235E-04      5.000E-02         -0.018
     2.646        -11.317        -11.326     -8.455E-03      5.000E-02         -0.169
     2.646        -11.317        -11.326     -8.455E-03      5.000E-02         -0.169
     2.646        -11.317        -11.326     -8.458E-03      5.000E-02         -0.169
     2.910        -12.598        -12.606     -8.105E-03      5.000E-02         -0.162
     3.175        -13.899        -13.901     -2.036E-03      5.000E-02         -0.041
     3.175        -13.899        -13.901     -2.039E-03      5.000E-02         -0.041
     3.440        -15.216        -15.212      4.124E-03      5.000E-02          0.082
     3.704        -16.545        -16.538      6.648E-03      5.000E-02          0.133
     3.704        -16.545        -16.538      6.647E-03      5.000E-02          0.133
     3.969        -17.882        -17.878      4.896E-03      5.000E-02          0.098
     4.233        -19.226        -19.224      1.572E-03      5.000E-02          0.031
     4.233        -19.226        -19.224      1.515E-03      5.000E-02          0.030
     4.498        -20.571        -20.573     -1.611E-03      5.000E-02         -0.032
     4.763        -21.914        -21.918     -3.484E-03      5.000E-02         -0.070
     4.763        -21.914        -21.918     -3.461E-03      5.000E-02         -0.069
     5.027        -23.251        -23.255     -3.862E-03      5.000E-02         -0.077
     5.292        -24.578        -24.581     -3.088E-03      5.000E-02         -0.062
     5.292        -24.578        -24.581     -3.062E-03      5.000E-02         -0.061
     5.556        -25.892        -25.894     -1.864E-03      5.000E-02         -0.037
     5.821        -27.187        -27.188     -6.548E-04      5.000E-02         -0.013
     5.821        -27.187        -27.188     -6.499E-04      5.000E-02         -0.013
     6.086        -28.452        -28.451      5.801E-04      5.000E-02          0.012
     6.350        -29.660        -29.659      9.746E-04      5.000E-02          0.019
     6.350        -29.660        -29.659      9.548E-04      5.000E-02          0.019
     6.456        -30.113        -30.112      9.650E-04      5.000E-02          0.019
     6.482        -30.222        -30.221      9.561E-04      5.000E-02          0.019
     6.562        -30.534        -30.533      1.187E-03      5.000E-02          0.024
     6.615        -30.727        -30.726      1.164E-03      5.000E-02          0.023
     6.668        -30.903        -30.902      1.127E-03      5.000E-02          0.023
     6.747        -31.119        -31.118      1.098E-03      5.000E-02          0.022
     6.773        -31.174        -31.173      1.091E-03      5.000E-02          0.022
     6.879        -31.244        -31.243      1.244E-03      5.000E-02          0.025
     6.879        -31.244        -31.243      1.407E-03      5.000E-02          0.028
     6.932        -31.127        -31.125      1.709E-03      5.000E-02          0.034
     6.985        -30.815        -30.814      1.666E-03      5.000E-02          0.033
     7.012        -30.545        -30.542      2.481E-03      5.000E-02          0.050
     7.012        -30.545        -30.542      2.411E-03      5.000E-02          0.048
     7.038        -30.158        -30.156      2.568E-03      5.000E-02          0.051
     7.065        -29.614        -29.609      4.192E-03      5.000E-02          0.084
     7.091        -28.844        -28.840      4.239E-03      5.000E-02          0.085
     7.117        -27.764        -27.758      6.509E-03      5.000E-02          0.130
     7.144        -26.252        -26.245      6.969E-03      5.000E-02          0.139
     7.170        -24.179        -24.170      8.991E-03      5.000E-02          0.180
     7.197        -21.450        -21.443      7.532E-03      5.000E-02          0.151
     7.223        -18.130        -18.125      4.971E-03      5.000E-02          0.099
     7.239        -15.973        -15.971      2.207E-03      5.000E-02          0.044
     7.250        -14.527        -14.526      9.539E-04      5.000E-02          0.019
     7.276        -11.115        -11.114      6.304E-04      5.000E-02          0.013
     7.303         -8.256         -8.257     -1.115E-03      5.000E-02         -0.022
     7.329         -6.072         -6.073     -1.424E-03      5.000E-02         -0.028
     7.356         -4.486         -4.486     -5.896E-04      5.000E-02         -0.012
     7.408         -2.554         -2.553      1.398E-03      5.000E-02          0.028
     7.514         -1.007         -1.004      2.978E-03      5.000E-02          0.060
     7.620         -0.485         -0.482      3.029E-03      5.000E-02          0.061
     7.726         -0.267         -0.265      2.521E-03      5.000E-02          0.050
     7.832         -0.162         -0.160      2.069E-03      5.000E-02          0.041
     7.938         -0.105         -0.104      1.655E-03      5.000E-02          0.033
     8.043         -0.073         -0.071      1.307E-03      5.000E-02          0.026
     8.467         -0.026         -0.025      5.224E-04      5.000E-02          0.010
     8.996         -0.013         -0.013      3.078E-04      5.000E-02          0.006
 
 Red_chi2 =   0.117394925062308     
 rmsd =   1.713147140953659E-002
 ***********************************
 DMF B:
      R           ab initio         fit        delta           sig            delta/sig
     0.741          1.699          1.635     -6.404E-02      5.000E-02         -1.281
     0.794          2.585          2.624      3.871E-02      5.000E-02          0.774
     0.847          3.064          3.082      1.722E-02      5.000E-02          0.344
     0.900          3.306          3.304     -2.157E-03      5.000E-02         -0.043
     0.953          3.440          3.428     -1.152E-02      5.000E-02         -0.230
     1.005          3.521          3.508     -1.319E-02      5.000E-02         -0.264
     1.058          3.574          3.564     -1.011E-02      5.000E-02         -0.202
     1.111          3.611          3.606     -4.911E-03      5.000E-02         -0.098
     1.191          3.647          3.650      2.868E-03      5.000E-02          0.057
     1.217          3.656          3.660      4.788E-03      5.000E-02          0.096
     1.323          3.676          3.683      7.424E-03      5.000E-02          0.148
     1.376          3.678          3.685      6.943E-03      5.000E-02          0.139
     1.402          3.678          3.684      5.574E-03      5.000E-02          0.111
     1.429          3.676          3.681      4.539E-03      5.000E-02          0.091
     1.455          3.673          3.677      3.211E-03      5.000E-02          0.064
     1.482          3.669          3.671      2.289E-03      5.000E-02          0.046
     1.508          3.663          3.665      1.173E-03      5.000E-02          0.023
     1.535          3.657          3.657      1.209E-04      5.000E-02          0.002
     1.561          3.649          3.648     -8.308E-04      5.000E-02         -0.017
     1.588          3.640          3.638     -1.821E-03      5.000E-02         -0.036
     1.588          3.639          3.638     -1.596E-03      5.000E-02         -0.032
     1.614          3.629          3.626     -2.334E-03      5.000E-02         -0.047
     1.640          3.617          3.614     -2.853E-03      5.000E-02         -0.057
     1.667          3.604          3.600     -3.210E-03      5.000E-02         -0.064
     1.693          3.589          3.586     -3.151E-03      5.000E-02         -0.063
     1.720          3.573          3.570     -3.216E-03      5.000E-02         -0.064
     1.746          3.556          3.553     -3.095E-03      5.000E-02         -0.062
     1.773          3.537          3.535     -2.853E-03      5.000E-02         -0.057
     1.799          3.518          3.515     -2.492E-03      5.000E-02         -0.050
     1.852          3.474          3.472     -1.279E-03      5.000E-02         -0.026
     2.117          3.175          3.179      4.549E-03      5.000E-02          0.091
     2.117          3.175          3.179      4.464E-03      5.000E-02          0.089
     2.381          2.751          2.755      3.549E-03      5.000E-02          0.071
     2.646          2.234          2.233     -1.018E-03      5.000E-02         -0.020
     2.646          2.234          2.233     -1.025E-03      5.000E-02         -0.021
     2.646          2.234          2.233     -9.422E-04      5.000E-02         -0.019
     2.910          1.676          1.674     -1.465E-03      5.000E-02         -0.029
     3.175          1.139          1.139     -1.426E-04      5.000E-02         -0.003
     3.175          1.139          1.139     -6.820E-05      5.000E-02         -0.001
     3.440          0.672          0.673      1.371E-03      5.000E-02          0.027
     3.704          0.301          0.302      5.268E-04      5.000E-02          0.011
     3.704          0.301          0.302      5.481E-04      5.000E-02          0.011
     3.969          0.028          0.027     -1.203E-03      5.000E-02         -0.024
     4.233         -0.161         -0.163     -1.447E-03      5.000E-02         -0.029
     4.233         -0.162         -0.163     -7.004E-04      5.000E-02         -0.014
     4.498         -0.285         -0.286     -5.047E-04      5.000E-02         -0.010
     4.763         -0.362         -0.361      5.916E-04      5.000E-02          0.012
     4.763         -0.362         -0.361      3.633E-04      5.000E-02          0.007
     5.027         -0.407         -0.405      1.267E-03      5.000E-02          0.025
     5.292         -0.432         -0.431      1.546E-03      5.000E-02          0.031
     5.292         -0.432         -0.431      1.351E-03      5.000E-02          0.027
     5.556         -0.451         -0.449      1.478E-03      5.000E-02          0.030
     5.821         -0.474         -0.473      1.287E-03      5.000E-02          0.026
     5.821         -0.474         -0.473      1.265E-03      5.000E-02          0.025
     6.086         -0.516         -0.515      5.537E-04      5.000E-02          0.011
     6.350         -0.607         -0.607      2.698E-04      5.000E-02          0.005
     6.350         -0.607         -0.607      3.321E-04      5.000E-02          0.007
     6.456         -0.672         -0.672      2.144E-04      5.000E-02          0.004
     6.482         -0.692         -0.692      1.870E-04      5.000E-02          0.004
     6.562         -0.768         -0.768     -7.734E-05      5.000E-02         -0.002
     6.615         -0.833         -0.833     -1.456E-04      5.000E-02         -0.003
     6.668         -0.916         -0.916     -1.996E-04      5.000E-02         -0.004
     6.747         -1.086         -1.086     -3.349E-04      5.000E-02         -0.007
     6.773         -1.160         -1.160     -3.801E-04      5.000E-02         -0.008
     6.879         -1.606         -1.606     -8.246E-04      5.000E-02         -0.016
     6.879         -1.605         -1.606     -1.046E-03      5.000E-02         -0.021
     6.932         -1.980         -1.981     -1.479E-03      5.000E-02         -0.030
     6.985         -2.549         -2.550     -1.439E-03      5.000E-02         -0.029
     7.012         -2.948         -2.950     -2.403E-03      5.000E-02         -0.048
     7.012         -2.948         -2.950     -2.320E-03      5.000E-02         -0.046
     7.038         -3.463         -3.466     -2.487E-03      5.000E-02         -0.050
     7.065         -4.136         -4.141     -4.294E-03      5.000E-02         -0.086
     7.091         -5.034         -5.039     -4.312E-03      5.000E-02         -0.086
     7.117         -6.243         -6.249     -6.709E-03      5.000E-02         -0.134
     7.144         -7.883         -7.890     -7.191E-03      5.000E-02         -0.144
     7.170        -10.085        -10.094     -9.397E-03      5.000E-02         -0.188
     7.197        -12.942        -12.950     -7.935E-03      5.000E-02         -0.159
     7.223        -16.391        -16.396     -5.057E-03      5.000E-02         -0.101
     7.239        -18.626        -18.628     -2.280E-03      5.000E-02         -0.046
     7.250        -20.122        -20.123     -1.051E-03      5.000E-02         -0.021
     7.276        -23.663        -23.664     -1.313E-03      5.000E-02         -0.026
     7.303        -26.650        -26.650      3.965E-04      5.000E-02          0.008
     7.329        -28.963        -28.962      7.530E-04      5.000E-02          0.015
     7.356        -30.677        -30.677     -1.278E-04      5.000E-02         -0.003
     7.408        -32.865        -32.867     -2.173E-03      5.000E-02         -0.043
     7.514        -34.926        -34.930     -3.994E-03      5.000E-02         -0.080
     7.620        -35.960        -35.964     -4.142E-03      5.000E-02         -0.083
     7.726        -36.691        -36.694     -3.595E-03      5.000E-02         -0.072
     7.832        -37.308        -37.312     -3.116E-03      5.000E-02         -0.062
     7.938        -37.877        -37.880     -2.607E-03      5.000E-02         -0.052
     8.043        -38.422        -38.424     -2.093E-03      5.000E-02         -0.042
     8.467        -40.515        -40.515      1.569E-04      5.000E-02          0.003
     8.996        -43.083        -43.079      3.897E-03      5.000E-02          0.078
 
 Red_chi2 =   3.062082359740042E-002
 rmsd =   8.749403350714896E-003
 ***********************************
 DMF XB:
      R           ab initio         fit        delta           sig            delta/sig
     0.741          2.621          2.727      1.069E-01      5.000E-02          2.138
     0.794          2.123          2.122     -8.169E-04      5.000E-02         -0.016
     0.847          1.565          1.559     -6.088E-03      5.000E-02         -0.122
     0.900          1.144          1.140     -3.880E-03      5.000E-02         -0.078
     0.953          0.835          0.830     -5.068E-03      5.000E-02         -0.101
     1.005          0.602          0.594     -7.483E-03      5.000E-02         -0.150
     1.058          0.417          0.407     -9.324E-03      5.000E-02         -0.186
     1.111          0.265          0.255     -9.974E-03      5.000E-02         -0.199
     1.191          0.079          0.070     -8.690E-03      5.000E-02         -0.174
     1.217          0.025          0.017     -7.907E-03      5.000E-02         -0.158
     1.323         -0.167         -0.171     -3.941E-03      5.000E-02         -0.079
     1.376         -0.252         -0.254     -1.811E-03      5.000E-02         -0.036
     1.402         -0.293         -0.294     -8.891E-04      5.000E-02         -0.018
     1.429         -0.333         -0.332      1.966E-05      5.000E-02          0.000
     1.455         -0.371         -0.371      8.479E-04      5.000E-02          0.017
     1.482         -0.409         -0.408      1.580E-03      5.000E-02          0.032
     1.508         -0.447         -0.445      2.205E-03      5.000E-02          0.044
     1.535         -0.484         -0.481      2.716E-03      5.000E-02          0.054
     1.561         -0.520         -0.517      3.106E-03      5.000E-02          0.062
     1.588         -0.556         -0.553      3.376E-03      5.000E-02          0.068
     1.588         -0.556         -0.553      3.382E-03      5.000E-02          0.068
     1.614         -0.592         -0.589      3.526E-03      5.000E-02          0.071
     1.640         -0.627         -0.624      3.561E-03      5.000E-02          0.071
     1.667         -0.663         -0.659      3.484E-03      5.000E-02          0.070
     1.693         -0.698         -0.694      3.176E-03      5.000E-02          0.064
     1.720         -0.732         -0.730      2.881E-03      5.000E-02          0.058
     1.746         -0.767         -0.765      2.504E-03      5.000E-02          0.050
     1.773         -0.802         -0.800      2.048E-03      5.000E-02          0.041
     1.799         -0.836         -0.835      1.525E-03      5.000E-02          0.030
     1.852         -0.906         -0.905      3.433E-04      5.000E-02          0.007
     2.117         -1.254         -1.260     -5.992E-03      5.000E-02         -0.120
     2.117         -1.254         -1.260     -6.004E-03      5.000E-02         -0.120
     2.381         -1.609         -1.616     -7.271E-03      5.000E-02         -0.145
     2.646         -1.964         -1.966     -1.726E-03      5.000E-02         -0.035
     2.646         -1.964         -1.966     -1.728E-03      5.000E-02         -0.035
     2.646         -1.964         -1.966     -1.713E-03      5.000E-02         -0.034
     2.910         -2.303         -2.298      4.371E-03      5.000E-02          0.087
     3.175         -2.604         -2.598      5.397E-03      5.000E-02          0.108
     3.175         -2.604         -2.598      5.412E-03      5.000E-02          0.108
     3.440         -2.853         -2.852      9.236E-04      5.000E-02          0.018
     3.704         -3.044         -3.048     -4.075E-03      5.000E-02         -0.081
     3.704         -3.044         -3.048     -4.071E-03      5.000E-02         -0.081
     3.969         -3.180         -3.186     -6.008E-03      5.000E-02         -0.120
     4.233         -3.270         -3.274     -3.425E-03      5.000E-02         -0.069
     4.233         -3.271         -3.274     -3.205E-03      5.000E-02         -0.064
     4.498         -3.326         -3.325      1.613E-03      5.000E-02          0.032
     4.763         -3.359         -3.353      5.899E-03      5.000E-02          0.118
     4.763         -3.359         -3.353      5.808E-03      5.000E-02          0.116
     5.027         -3.382         -3.374      7.968E-03      5.000E-02          0.159
     5.292         -3.410         -3.402      7.948E-03      5.000E-02          0.159
     5.292         -3.410         -3.402      7.827E-03      5.000E-02          0.157
     5.556         -3.465         -3.458      7.510E-03      5.000E-02          0.150
     5.821         -3.572         -3.567      5.235E-03      5.000E-02          0.105
     5.821         -3.572         -3.567      5.214E-03      5.000E-02          0.104
     6.086         -3.776         -3.775      1.294E-03      5.000E-02          0.026
     6.350         -4.173         -4.174     -5.391E-04      5.000E-02         -0.011
     6.350         -4.173         -4.174     -4.363E-04      5.000E-02         -0.009
     6.456         -4.428         -4.429     -9.141E-04      5.000E-02         -0.018
     6.482         -4.504         -4.505     -1.008E-03      5.000E-02         -0.020
     6.562         -4.772         -4.774     -1.893E-03      5.000E-02         -0.038
     6.615         -4.992         -4.994     -2.050E-03      5.000E-02         -0.041
     6.668         -5.254         -5.256     -2.149E-03      5.000E-02         -0.043
     6.747         -5.752         -5.755     -2.349E-03      5.000E-02         -0.047
     6.773         -5.955         -5.957     -2.400E-03      5.000E-02         -0.048
     6.879         -7.032         -7.035     -2.866E-03      5.000E-02         -0.057
     6.879         -7.032         -7.035     -3.259E-03      5.000E-02         -0.065
     6.932         -7.805         -7.808     -3.720E-03      5.000E-02         -0.074
     6.985         -8.822         -8.825     -3.280E-03      5.000E-02         -0.066
     7.012         -9.452         -9.456     -4.357E-03      5.000E-02         -0.087
     7.012         -9.452         -9.456     -4.246E-03      5.000E-02         -0.085
     7.038        -10.185        -10.189     -4.107E-03      5.000E-02         -0.082
     7.065        -11.035        -11.041     -5.678E-03      5.000E-02         -0.114
     7.091        -12.021        -12.026     -5.001E-03      5.000E-02         -0.100
     7.117        -13.138        -13.144     -6.211E-03      5.000E-02         -0.124
     7.144        -14.361        -14.366     -5.299E-03      5.000E-02         -0.106
     7.170        -15.593        -15.598     -4.950E-03      5.000E-02         -0.099
     7.197        -16.640        -16.643     -2.751E-03      5.000E-02         -0.055
     7.223        -17.218        -17.219     -8.009E-04      5.000E-02         -0.016
     7.239        -17.228        -17.228     -3.880E-04      5.000E-02         -0.008
     7.250        -17.077        -17.077     -4.111E-04      5.000E-02         -0.008
     7.276        -16.196        -16.196     -4.908E-04      5.000E-02         -0.010
     7.303        -14.809        -14.811     -1.404E-03      5.000E-02         -0.028
     7.329        -13.234        -13.236     -1.910E-03      5.000E-02         -0.038
     7.356        -11.701        -11.702     -1.389E-03      5.000E-02         -0.028
     7.408         -9.125         -9.123      1.439E-03      5.000E-02          0.029
     7.514         -5.872         -5.864      7.590E-03      5.000E-02          0.152
     7.620         -4.096         -4.084      1.177E-02      5.000E-02          0.235
     7.726         -3.025         -3.011      1.370E-02      5.000E-02          0.274
     7.832         -2.324         -2.310      1.461E-02      5.000E-02          0.292
     7.938         -1.836         -1.822      1.451E-02      5.000E-02          0.290
     8.043         -1.481         -1.467      1.364E-02      5.000E-02          0.273
     8.467         -0.712         -0.708      4.789E-03      5.000E-02          0.096
     8.996         -0.332         -0.347     -1.466E-02      5.000E-02         -0.293
 
 Red_chi2 =   6.117028714262118E-002
 rmsd =   1.236631383462966E-002
 ***********************************
 NACME:
      R           ab initio         fit        delta           sig            delta/sig
     1.200          1.113          1.113     -7.984E-05      1.000E-03         -0.080
     1.300          2.549          2.549      1.975E-04      1.000E-03          0.197
     1.400          2.561          2.560     -8.623E-04      1.000E-03         -0.862
     1.500          1.555          1.560      4.620E-03      1.000E-03          4.620
     1.600          0.942          0.930     -1.188E-02      1.000E-03        -11.875
     1.700          0.586          0.594      8.134E-03      1.000E-03          8.134
     1.800          0.397          0.404      6.688E-03      1.000E-03          6.688
     1.900          0.292          0.289     -2.185E-03      1.000E-03         -2.185
     2.100          0.185          0.169     -1.575E-02      1.000E-03        -15.749
     2.300          0.102          0.116      1.367E-02      1.000E-03         13.670
     3.000          0.069          0.065     -3.862E-03      1.000E-03         -3.862
     4.000          0.035          0.037      1.914E-03      1.000E-03          1.914
     6.000          0.000         -0.001     -1.063E-03      1.000E-03         -1.063
     7.000         -0.011         -0.011     -7.989E-05      1.000E-03         -0.080
     8.000         -0.015         -0.015      4.131E-04      1.000E-03          0.413
     9.000         -0.015         -0.015      3.723E-04      1.000E-03          0.372
    10.000         -0.011         -0.010      1.874E-04      1.000E-03          0.187
    11.000         -0.001         -0.001      8.662E-06      1.000E-03          0.009
    12.000          0.026          0.026     -2.855E-04      1.000E-03         -0.285
    12.200          0.038          0.038     -3.208E-04      1.000E-03         -0.321
    12.400          0.055          0.055     -3.033E-04      1.000E-03         -0.303
    12.600          0.080          0.082      1.094E-03      1.000E-03          1.094
    12.800          0.127          0.126     -2.749E-04      1.000E-03         -0.275
    13.000          0.210          0.210     -1.918E-04      1.000E-03         -0.192
    13.100          0.282          0.281     -1.192E-04      1.000E-03         -0.119
    13.200          0.390          0.390     -3.184E-05      1.000E-03         -0.032
    13.250          0.466          0.466      2.801E-05      1.000E-03          0.028
    13.300          0.563          0.563      7.313E-05      1.000E-03          0.073
    13.350          0.687          0.687      1.251E-04      1.000E-03          0.125
    13.400          0.847          0.847      1.210E-04      1.000E-03          0.121
    13.450          1.050          1.050      7.870E-05      1.000E-03          0.079
    13.500          1.303          1.303     -4.144E-05      1.000E-03         -0.041
    13.550          1.594          1.594     -1.854E-04      1.000E-03         -0.185
    13.600          1.883          1.882     -3.227E-04      1.000E-03         -0.323
    13.680          2.138          2.137     -4.305E-04      1.000E-03         -0.430
    13.700          2.129          2.131      1.487E-03      1.000E-03          1.487
    13.750          1.987          1.986     -5.399E-04      1.000E-03         -0.540
    13.800          1.722          1.722     -3.761E-04      1.000E-03         -0.376
    13.850          1.425          1.425     -3.531E-04      1.000E-03         -0.353
    13.900          1.154          1.154      2.199E-04      1.000E-03          0.220
    14.000          0.752          0.752      4.805E-04      1.000E-03          0.480
    14.200          0.356          0.357      3.125E-04      1.000E-03          0.313
    14.400          0.198          0.198      5.380E-05      1.000E-03          0.054
    14.600          0.123          0.123     -1.229E-04      1.000E-03         -0.123
    14.800          0.082          0.082     -2.493E-04      1.000E-03         -0.249
    15.000          0.058          0.058     -3.363E-04      1.000E-03         -0.336
    15.200          0.043          0.042     -4.001E-04      1.000E-03         -0.400
 
 Red_chi2 =    15.7284058671039     
 rmsd =   3.965905428411518E-003
 ***********************************

Part II
 Frequences, 6LiF:
   J1   N1   J2   N2        nu obs          calc          delta          sig            delta/sig
    1    1    0    1      2.9934197      2.9934214      1.749E-06      1.000E-06          1.749
    1    2    0    2      2.9460107      2.9460131      2.382E-06      1.000E-06          2.382
    1    3    0    3      2.8993791      2.8993806      1.509E-06      1.000E-06          1.509
    1    4    0    4      2.8535288      2.8535172     -1.156E-05      1.000E-05         -1.156
    2    1    1    1      5.9864865      5.9864902      3.685E-06      5.000E-06          0.737
    2    2    1    2      5.8916729      5.8916771      4.240E-06      5.000E-06          0.848
    2    3    1    3      5.7984127      5.7984159      3.218E-06      1.000E-05          0.322
    2    4    1    4      5.7066903      5.7066929      2.627E-06      5.000E-06          0.525
    3    1    2    1      8.9788510      8.9788535      2.530E-06      5.000E-06          0.506
    3    2    2    2      8.8366396      8.8366432      3.584E-06      5.000E-06          0.717
    3    3    2    3      8.6967578      8.6967607      2.860E-06      5.000E-06          0.572
    3    4    2    4      8.5591826      8.5591856      2.958E-06      5.000E-06          0.592
    4    1    3    1     11.9701540     11.9701589      4.864E-06      5.000E-06          0.973
    4    2    3    2     11.7805575     11.7805623      4.785E-06      5.000E-06          0.957
    4    3    3    3     11.5940672     11.5940696      2.433E-06      5.000E-06          0.487
    4    4    3    4     11.4106493     11.4106537      4.387E-06      1.000E-05          0.439
    5    1    4    1     14.9600518     14.9600537      1.867E-06      5.000E-06          0.373
    5    2    4    2     14.7230799     14.7230856      5.716E-06      5.000E-06          1.143
    6    1    5    1     17.9481717     17.9481855      1.384E-05      1.000E-05          1.384
   48    2   49    1    751.3954600    751.3941216     -1.338E-03      2.000E-03         -0.669
   47    2   48    1    756.1846900    756.1858778      1.188E-03      1.000E-03          1.188
   46    2   47    1    760.9461600    760.9509141      4.754E-03      5.000E-03          0.951
   45    2   46    1    765.6885500    765.6887253      1.753E-04      5.000E-04          0.351
   44    2   45    1    770.3983900    770.3988095      4.195E-04      5.000E-04          0.839
   43    2   44    1    775.0800500    775.0806679      6.179E-04      5.000E-04          1.236
   42    2   43    1    779.7332800    779.7338047      5.247E-04      5.000E-04          1.049
   41    2   42    1    784.3573400    784.3577273      3.873E-04      5.000E-04          0.775
   40    2   41    1    788.9513800    788.9519459      5.659E-04      5.000E-04          1.132
   39    2   40    1    793.5178900    793.5159743     -1.916E-03      2.500E-03         -0.766
   37    2   38    1    802.5516400    802.5515296     -1.104E-04      5.000E-04         -0.221
   36    2   37    1    807.0213300    807.0220990      7.690E-04      1.000E-03          0.769
   35    2   36    1    811.4603100    811.4605629      2.529E-04      5.000E-04          0.506
   34    2   35    1    815.8665200    815.8664505     -6.953E-05      5.000E-04         -0.139
   33    2   34    1    820.2391800    820.2392936      1.136E-04      5.000E-04          0.227
   32    2   33    1    824.5786600    824.5786274     -3.259E-05      5.000E-04         -0.065
   31    2   32    1    828.8838200    828.8839901      1.701E-04      5.000E-04          0.340
   30    2   31    1    833.1551500    833.1549231     -2.269E-04      5.000E-04         -0.454
   29    2   30    1    837.3911700    837.3909706     -1.994E-04      5.000E-04         -0.399
   28    2   29    1    841.5919900    841.5916803     -3.097E-04      5.000E-04         -0.619
   27    2   28    1    845.7565800    845.7566027      2.274E-05      5.000E-04          0.045
   26    2   27    1    849.8853900    849.8852916     -9.836E-05      5.000E-04         -0.197
   25    2   26    1    853.9777600    853.9773039     -4.561E-04      5.000E-04         -0.912
   24    2   25    1    858.0324300    858.0321995     -2.305E-04      5.000E-04         -0.461
   23    2   24    1    862.0497800    862.0495415     -2.385E-04      5.000E-04         -0.477
   22    2   23    1    866.0290600    866.0288963     -1.637E-04      5.000E-04         -0.327
   21    2   22    1    869.9698800    869.9698334     -4.665E-05      5.000E-04         -0.093
   20    2   21    1    873.8721600    873.8719252     -2.348E-04      5.000E-04         -0.470
   18    2   19    1    881.5581300    881.5578801     -2.499E-04      5.000E-04         -0.500
   17    2   18    1    885.3410900    885.3409044     -1.856E-04      5.000E-04         -0.371
   16    2   17    1    889.0836700    889.0834060     -2.640E-04      5.000E-04         -0.528
   15    2   16    1    892.7852700    892.7849739     -2.961E-04      5.000E-04         -0.592
   14    2   15    1    896.4455600    896.4451999     -3.601E-04      5.000E-04         -0.720
   13    2   14    1    900.0638600    900.0636793     -1.807E-04      5.000E-04         -0.361
   12    2   13    1    903.6403800    903.6400108     -3.692E-04      5.000E-04         -0.738
   11    2   12    1    907.1740700    907.1737962     -2.738E-04      5.000E-04         -0.548
   10    2   11    1    910.6648500    910.6646407     -2.093E-04      5.000E-04         -0.419
    8    2    9    1    917.5161200    917.5159452     -1.748E-04      5.000E-04         -0.350
    7    2    8    1    920.8758700    920.8756326     -2.374E-04      5.000E-04         -0.475
    5    2    6    1    927.4614900    927.4611718     -3.182E-04      5.000E-04         -0.636
    4    2    5    1    930.6866500    930.6862717     -3.783E-04      5.000E-04         -0.757
    3    2    4    1    933.8660300    933.8657631     -2.669E-04      5.000E-04         -0.534
    2    2    3    1    936.9998400    936.9992787     -5.613E-04      5.000E-04         -1.123
    1    2    2    1    940.0869600    940.0864551     -5.049E-04      5.000E-04         -1.010
    2    2    1    1    951.9664800    951.9646225     -1.858E-03      2.000E-03         -0.929
    3    2    2    1    954.8151100    954.8147755     -3.345E-04      5.000E-04         -0.669
    4    2    3    1    957.6171400    957.6164842     -6.558E-04      5.000E-04         -1.312
    5    2    4    1    960.3696800    960.3694110     -2.690E-04      5.000E-04         -0.538
    6    2    5    1    963.0733700    963.0732218     -1.482E-04      5.000E-04         -0.296
    8    2    7    1    968.3323900    968.3321791     -2.109E-04      5.000E-04         -0.422
    9    2    8    1    970.8870700    970.8866772     -3.928E-04      5.000E-04         -0.786
   10    2    9    1    973.3910000    973.3907626     -2.374E-04      5.000E-04         -0.475
   11    2   10    1    975.8443300    975.8441209     -2.091E-04      5.000E-04         -0.418
   12    2   11    1    978.2467500    978.2464420     -3.080E-04      5.000E-04         -0.616
   13    2   12    1    980.5977000    980.5974197     -2.803E-04      5.000E-04         -0.561
   14    2   13    1    982.8971200    982.8967521     -3.679E-04      5.000E-04         -0.736
   15    2   14    1    985.1443900    985.1441411     -2.489E-04      5.000E-04         -0.498
   16    2   15    1    987.3394600    987.3392934     -1.666E-04      5.000E-04         -0.333
   17    2   16    1    989.4822500    989.4819194     -3.306E-04      5.000E-04         -0.661
   18    2   17    1    991.5720000    991.5717342     -2.658E-04      5.000E-04         -0.532
   19    2   18    1    993.6087900    993.6084569     -3.331E-04      5.000E-04         -0.666
   20    2   19    1    995.5919900    995.5918114     -1.786E-04      5.000E-04         -0.357
   21    2   20    1    997.5216800    997.5215258     -1.542E-04      5.000E-04         -0.308
   22    2   21    1    999.3976100    999.3973326     -2.774E-04      5.000E-04         -0.555
   23    2   22    1   1001.2191200   1001.2189690     -1.510E-04      5.000E-04         -0.302
   24    2   23    1   1002.9861200   1002.9861767      5.672E-05      5.000E-04          0.113
   25    2   24    1   1004.6990600   1004.6987022     -3.578E-04      5.000E-04         -0.716
   26    2   25    1   1006.3565400   1006.3562964     -2.436E-04      5.000E-04         -0.487
   27    2   26    1   1007.9589900   1007.9587153     -2.747E-04      5.000E-04         -0.549
   28    2   27    1   1009.5060500   1009.5057193     -3.307E-04      5.000E-04         -0.661
   29    2   28    1   1010.9971900   1010.9970739     -1.161E-04      5.000E-04         -0.232
   30    2   29    1   1012.4328400   1012.4325495     -2.905E-04      5.000E-04         -0.581
   31    2   30    1   1013.8119500   1013.8119213     -2.869E-05      5.000E-04         -0.057
   32    2   31    1   1015.1350400   1015.1349696     -7.037E-05      5.000E-04         -0.141
   33    2   32    1   1016.4013000   1016.4014798      1.798E-04      5.000E-04          0.360
   34    2   33    1   1017.6112800   1017.6112424     -3.761E-05      5.000E-04         -0.075
   35    2   34    1   1018.7642700   1018.7640529     -2.171E-04      5.000E-04         -0.434
   36    2   35    1   1019.8596800   1019.8597124      3.240E-05      5.000E-04          0.065
   37    2   36    1   1020.8982800   1020.8980269     -2.531E-04      5.000E-04         -0.506
   38    2   37    1   1021.8784100   1021.8788081      3.981E-04      5.000E-04          0.796
   39    2   38    1   1022.8017800   1022.8018729      9.287E-05      5.000E-04          0.186
   40    2   39    1   1023.6670500   1023.6670437     -6.345E-06      5.000E-04         -0.013
   41    2   40    1   1024.4739300   1024.4741484      2.184E-04      5.000E-04          0.437
   42    2   41    1   1025.2230000   1025.2230208      2.083E-05      5.000E-04          0.042
   43    2   42    1   1025.9135400   1025.9135001     -3.993E-05      5.000E-04         -0.080
   44    2   43    1   1026.5447300   1026.5454311      7.011E-04      1.000E-03          0.701
   45    2   44    1   1027.1193600   1027.1186648     -6.952E-04      1.000E-03         -0.695
   46    2   45    1   1027.6333600   1027.6330578     -3.022E-04      5.000E-04         -0.604
   47    2   46    1   1028.0890700   1028.0884727     -5.973E-04      5.000E-04         -1.195
   48    2   47    1   1028.4843200   1028.4847780      4.580E-04      5.000E-04          0.916
   49    2   48    1   1028.8210200   1028.8218484      8.284E-04      1.000E-03          0.828
   50    2   49    1   1029.0981900   1029.0995647      1.375E-03      1.500E-03          0.916
   51    2   50    1   1029.3175700   1029.3178140      2.440E-04      5.000E-04          0.488
   52    2   51    1   1029.4770300   1029.4764896     -5.404E-04      5.000E-04         -1.081
   53    2   52    1   1029.5753000   1029.5754910      1.910E-04      5.000E-04          0.382
   44    3   45    2    755.4353800    755.4360428      6.628E-04      1.000E-03          0.663
   42    3   43    2    764.6147800    764.6152633      4.833E-04      5.000E-04          0.967
   40    3   41    2    773.6794900    773.6801589      6.689E-04      5.000E-04          1.338
   39    3   40    2    778.1683400    778.1685216      1.816E-04      5.000E-04          0.363
   38    3   39    2    782.6266200    782.6268532      2.332E-04      5.000E-04          0.466
   37    3   38    2    787.0545000    787.0546768      1.768E-04      5.000E-04          0.354
   36    3   37    2    791.4514800    791.4515187      3.866E-05      5.000E-04          0.077
   35    3   36    2    795.8165700    795.8169078      3.378E-04      5.000E-04          0.676
   34    3   35    2    800.1498400    800.1503766      5.366E-04      5.000E-04          1.073
   33    3   34    2    804.4513600    804.4514602      1.002E-04      5.000E-04          0.200
   32    3   33    2    808.7180500    808.7196971      1.647E-03      1.500E-03          1.098
   31    3   32    2    812.9545500    812.9546288      7.877E-05      5.000E-04          0.158
   30    3   31    2    817.1554300    817.1557997      3.697E-04      5.000E-04          0.739
   29    3   30    2    821.3221600    821.3227575      5.975E-04      5.000E-04          1.195
   28    3   29    2    825.4546500    825.4550529      4.029E-04      5.000E-04          0.806
   27    3   28    2    829.5520100    829.5522398      2.298E-04      5.000E-04          0.460
   26    3   27    2    833.6136400    833.6138750      2.350E-04      5.000E-04          0.470
   25    3   26    2    837.6392800    837.6395186      2.386E-04      5.000E-04          0.477
   24    3   25    2    841.6286500    841.6287338      8.378E-05      5.000E-04          0.168
   23    3   24    2    845.5807900    845.5810869      2.969E-04      5.000E-04          0.594
   22    3   23    2    849.4939900    849.4961474      2.157E-03      2.000E-03          1.079
   20    3   21    2    857.2123100    857.2126844      3.744E-04      5.000E-04          0.749
   19    3   20    2    861.0130400    861.0133157      2.757E-04      5.000E-04          0.551
   18    3   19    2    864.7747600    864.7749643      2.043E-04      5.000E-04          0.409
   17    3   18    2    868.4971500    868.4972154      6.539E-05      5.000E-04          0.131
   16    3   17    2    872.1792900    872.1796579      3.679E-04      5.000E-04          0.736
   15    3   16    2    875.8213600    875.8218837      5.237E-04      5.000E-04          1.047
   14    3   15    2    879.4231900    879.4234881      2.981E-04      5.000E-04          0.596
   13    3   14    2    882.9836600    882.9840696      4.096E-04      5.000E-04          0.819
   12    3   13    2    886.5030200    886.5032302      2.102E-04      5.000E-04          0.420
   11    3   12    2    889.9801100    889.9805751      4.651E-04      5.000E-04          0.930
   10    3   11    2    893.4153300    893.4157128      3.828E-04      5.000E-04          0.766
    8    3    9    2    900.1573500    900.1578181      4.681E-04      5.000E-04          0.936
    7    3    8    2    903.4639900    903.4640200      2.997E-05      5.000E-04          0.060
    6    3    7    2    906.7260800    906.7264832      4.032E-04      5.000E-04          0.806
    5    3    6    2    909.9442500    909.9448335      5.835E-04      5.000E-04          1.167
    4    3    5    2    913.1184600    913.1187002      2.402E-04      5.000E-04          0.480
    3    3    4    2    916.2466500    916.2477162      1.066E-03      1.000E-03          1.066
    2    3    3    2    919.3309200    919.3315178      5.978E-04      5.000E-04          1.196
    2    3    1    2    934.0589700    934.0598382      8.682E-04      5.000E-04          1.736
    3    3    2    2    936.8653300    936.8649217     -4.083E-04      1.000E-03         -0.408
    4    3    3    2    939.6222200    939.6223481      1.281E-04      5.000E-04          0.256
    5    3    4    2    942.3310000    942.3317836      7.836E-04      5.000E-04          1.567
    7    3    6    2    947.6049400    947.6053651      4.251E-04      5.000E-04          0.850
    8    3    7    2    950.1684300    950.1688628      4.328E-04      5.000E-04          0.866
    9    3    8    2    952.6827300    952.6830727      3.427E-04      5.000E-04          0.685
   10    3    9    2    955.1471800    955.1476806      5.006E-04      5.000E-04          1.001
   11    3   10    2    957.5619100    957.5623764      4.664E-04      5.000E-04          0.933
   12    3   11    2    959.9264300    959.9268538      4.238E-04      5.000E-04          0.848
   13    3   12    2    962.2405000    962.2408109      3.109E-04      5.000E-04          0.622
   14    3   13    2    964.5035300    964.5039499      4.199E-04      5.000E-04          0.840
   15    3   14    2    966.7158100    966.7159772      1.672E-04      5.000E-04          0.334
   16    3   15    2    968.8766700    968.8766034     -6.661E-05      5.000E-04         -0.133
   17    3   16    2    970.9850500    970.9855435      4.935E-04      5.000E-04          0.987
   18    3   17    2    973.0423200    973.0425168      1.968E-04      5.000E-04          0.394
   19    3   18    2    975.0469700    975.0472471      2.771E-04      5.000E-04          0.554
   20    3   19    2    976.9992100    976.9994624      2.524E-04      5.000E-04          0.505
   21    3   20    2    978.8987100    978.8988953      1.853E-04      5.000E-04          0.371
   22    3   21    2    980.7452700    980.7452830      1.303E-05      5.000E-04          0.026
   23    3   22    2    982.5381900    982.5383673      1.773E-04      5.000E-04          0.355
   24    3   23    2    984.2776100    984.2778945      2.845E-04      5.000E-04          0.569
   25    3   24    2    985.9632200    985.9636156      3.956E-04      5.000E-04          0.791
   26    3   25    2    987.5949900    987.5952864      2.964E-04      5.000E-04          0.593
   27    3   26    2    989.1724400    989.1726674      2.274E-04      5.000E-04          0.455
   28    3   27    2    990.6957200    990.6955241     -1.959E-04      5.000E-04         -0.392
   29    3   28    2    992.1633800    992.1636267      2.467E-04      5.000E-04          0.493
   30    3   29    2    993.5765200    993.5767504      2.304E-04      5.000E-04          0.461
   31    3   30    2    994.9345000    994.9346753      1.753E-04      5.000E-04          0.351
   32    3   31    2    996.2372500    996.2371868     -6.319E-05      5.000E-04         -0.126
   33    3   32    2    997.4843100    997.4840752     -2.348E-04      5.000E-04         -0.470
   34    3   33    2    998.6750600    998.6751359      7.591E-05      5.000E-04          0.152
   35    3   34    2    999.8100700    999.8101697      9.974E-05      5.000E-04          0.199
   36    3   35    2   1000.8891500   1000.8889827     -1.673E-04      5.000E-04         -0.335
   37    3   36    2   1001.9114600   1001.9113860     -7.399E-05      5.000E-04         -0.148
   38    3   37    2   1002.8772800   1002.8771965     -8.352E-05      5.000E-04         -0.167
   39    3   38    2   1003.7861100   1003.7862363      1.263E-04      5.000E-04          0.253
   40    3   39    2   1004.6385000   1004.6383330     -1.670E-04      5.000E-04         -0.334
   41    3   40    2   1005.4336000   1005.4333200     -2.800E-04      5.000E-04         -0.560
   42    3   41    2   1006.1716300   1006.1710361     -5.939E-04      5.000E-04         -1.188
   43    3   42    2   1006.8515500   1006.8513259     -2.241E-04      5.000E-04         -0.448
   44    3   43    2   1007.4742500   1007.4740397     -2.103E-04      5.000E-04         -0.421
   45    3   44    2   1008.0393200   1008.0390337     -2.863E-04      5.000E-04         -0.573
   46    3   45    2   1008.5454700   1008.5461701      7.001E-04      1.500E-03          0.467
   47    3   46    2   1008.9970300   1008.9953167     -1.713E-03      1.500E-03         -1.142
   48    3   47    2   1009.3866200   1009.3863476     -2.724E-04      5.000E-04         -0.545
   49    3   48    2   1009.7191700   1009.7191430     -2.705E-05      5.000E-04         -0.054
   40    4   41    3    758.7589000    758.7576223     -1.278E-03      1.000E-03         -1.278
   39    4   40    3    763.1714900    763.1714451     -4.495E-05      5.000E-04         -0.090
   37    4   38    3    771.9107900    771.9104158     -3.742E-04      5.000E-04         -0.748
   36    4   37    3    776.2347100    776.2346202     -8.976E-05      5.000E-04         -0.180
   35    4   36    3    780.5278900    780.5280134      1.234E-04      5.000E-04          0.247
   33    4   34    3    789.0204400    789.0205121      7.210E-05      5.000E-04          0.144
   32    4   33    3    793.2183500    793.2186983      3.483E-04      5.000E-04          0.697
   31    4   32    3    797.3822500    797.3842347      1.985E-03      2.500E-03          0.794
   30    4   31    3    801.5143000    801.5166692      2.369E-03      2.500E-03          0.948
   29    4   30    3    805.6154400    805.6155528      1.128E-04      5.000E-04          0.226
   28    4   29    3    809.6805800    809.6804396     -1.404E-04      5.000E-04         -0.281
   27    4   28    3    813.7107000    813.7108870      1.870E-04      5.000E-04          0.374
   26    4   27    3    817.7070700    817.7064550     -6.150E-04      5.000E-04         -1.230
   25    4   26    3    821.6697000    821.6667073     -2.993E-03      3.000E-03         -0.998
   24    4   25    3    825.5913300    825.5912102     -1.198E-04      5.000E-04         -0.240
   23    4   24    3    829.4795500    829.4795336     -1.644E-05      5.000E-04         -0.033
   21    4   22    3    837.1464600    837.1459358     -5.242E-04      5.000E-04         -1.048
   20    4   21    3    840.9234300    840.9231698     -2.602E-04      5.000E-04         -0.520
   18    4   19    3    848.3639000    848.3636157     -2.843E-04      5.000E-04         -0.569
   17    4   18    3    852.0261300    852.0260019     -1.281E-04      5.000E-04         -0.256
   16    4   17    3    855.6494500    855.6492853     -1.647E-04      5.000E-04         -0.329
   15    4   16    3    859.2332400    859.2330612     -1.788E-04      5.000E-04         -0.358
   14    4   15    3    862.7770900    862.7769283     -1.617E-04      5.000E-04         -0.323
   13    4   14    3    866.2807200    866.2804885     -2.315E-04      5.000E-04         -0.463
   12    4   13    3    869.7439400    869.7433471     -5.929E-04      5.000E-04         -1.186
   11    4   12    3    873.1650000    873.1651128      1.128E-04      5.000E-04          0.226
   10    4   11    3    876.5456200    876.5453975     -2.225E-04      5.000E-04         -0.445
    8    4    9    3    883.1800000    883.1799892     -1.079E-05      5.000E-04         -0.022
    7    4    8    3    886.4335800    886.4335374     -4.259E-05      5.000E-04         -0.085
    6    4    7    3    889.6441400    889.6440871     -5.294E-05      5.000E-04         -0.106
    5    4    6    3    892.8113000    892.8112675     -3.252E-05      5.000E-04         -0.065
    4    4    5    3    895.9347300    895.9347115     -1.849E-05      5.000E-04         -0.037
    3    4    4    3    899.0154400    899.0140556     -1.384E-03      1.500E-03         -0.923
    1    4    2    3    905.0408700    905.0390074     -1.863E-03      2.000E-03         -0.931
    4    4    3    3    922.0188400    922.0187789     -6.112E-05      5.000E-04         -0.122
    5    4    4    3    924.6852400    924.6854652      2.252E-04      5.000E-04          0.450
    6    4    5    3    927.3047700    927.3046187     -1.513E-04      5.000E-04         -0.303
    8    4    7    3    932.3989800    932.3990420      6.196E-05      5.000E-04          0.124
    9    4    8    3    934.8736500    934.8736792      2.920E-05      5.000E-04          0.058
   10    4    9    3    937.2983300    937.2995185      1.189E-03      1.500E-03          0.792
   11    4   10    3    939.6764700    939.6762538     -2.162E-04      5.000E-04         -0.432
   12    4   11    3    942.0036800    942.0035830     -9.703E-05      5.000E-04         -0.194
   13    4   12    3    944.2813500    944.2812082     -1.418E-04      5.000E-04         -0.284
   14    4   13    3    946.5088200    946.5088359      1.587E-05      5.000E-04          0.032
   15    4   14    3    948.6864100    948.6861765     -2.335E-04      5.000E-04         -0.467
   16    4   15    3    950.8134400    950.8129451     -4.949E-04      5.000E-04         -0.990
   17    4   16    3    952.8889200    952.8888609     -5.912E-05      5.000E-04         -0.118
   18    4   17    3    954.9136500    954.9136474     -2.611E-06      5.000E-04         -0.005
   19    4   18    3    956.8870900    956.8870327     -5.728E-05      5.000E-04         -0.115
   20    4   19    3    958.8085800    958.8087494      1.694E-04      5.000E-04          0.339
   21    4   20    3    960.6787700    960.6785344     -2.356E-04      5.000E-04         -0.471
   22    4   21    3    962.4961100    962.4961294      1.943E-05      5.000E-04          0.039
   23    4   22    3    964.2611600    964.2612806      1.206E-04      5.000E-04          0.241
   24    4   23    3    965.9734500    965.9737389      2.889E-04      5.000E-04          0.578
   25    4   24    3    967.6336500    967.6332599     -3.901E-04      5.000E-04         -0.780
   26    4   25    3    969.2397400    969.2396039     -1.361E-04      5.000E-04         -0.272
   27    4   26    3    970.7925100    970.7925361      2.611E-05      5.000E-04          0.052
   28    4   27    3    972.2916500    972.2918266      1.766E-04      5.000E-04          0.353
   29    4   28    3    973.7371700    973.7372502      8.021E-05      5.000E-04          0.160
   30    4   29    3    975.1288700    975.1285870     -2.830E-04      5.000E-04         -0.566
   31    4   30    3    976.4661300    976.4656218     -5.082E-04      5.000E-04         -1.016
   32    4   31    3    977.7490400    977.7481447     -8.953E-04      1.000E-03         -0.895
   33    4   32    3    978.9763400    978.9759509     -3.891E-04      5.000E-04         -0.778
   34    4   33    3    980.1490300    980.1488406     -1.894E-04      5.000E-04         -0.379
   35    4   34    3    981.2672600    981.2666195     -6.405E-04      5.000E-04         -1.281
   36    4   35    3    982.3287100    982.3290984      3.884E-04      1.000E-03          0.388
   37    4   36    3    983.3362500    983.3360936     -1.564E-04      5.000E-04         -0.313
   39    4   38    3    985.1836000    985.1829249     -6.751E-04      5.000E-04         -1.350
   40    4   39    3    986.0221500    986.0224207      2.707E-04      1.000E-03          0.271
   41    4   40    3    986.8058100    986.8057524     -5.757E-05      5.000E-04         -0.115
   42    4   41    3    987.5325300    987.5327640      2.340E-04      1.000E-03          0.234
   44    4   43    3    988.8178700    988.8172307     -6.393E-04      5.000E-04         -1.279
 
 Red_chi2 =   0.463674779881320     
 rmsd =   6.025339535573923E-004
 ***********************************
 Frequences, 7LiF:
   J1   N1   J2   N2       nu obs           calc          delta          sig           delta/sig
    2    1    1    1      5.3402388      5.3402421      3.276E-06      5.000E-06          0.655
    2    2    1    2      5.2603365      5.2603404      3.945E-06      5.000E-06          0.789
    2    3    1    3      5.1816684      5.1816735      5.062E-06      5.000E-06          1.012
    2    4    1    4      5.1042265      5.1042311      4.620E-06      5.000E-06          0.924
    3    1    2    1      8.0096568      8.0096619      5.091E-06      5.000E-06          1.018
    3    2    2    2      7.8898099      7.8898164      6.465E-06      5.000E-06          1.293
    3    3    2    3      7.7718199      7.7718229      2.972E-06      5.000E-06          0.594
    3    4    2    4      7.6556622      7.6556664      4.197E-06      5.000E-06          0.839
    4    1    3    1     10.6782326     10.6782403      7.703E-06      1.000E-05          0.770
    4    2    3    2     10.5184524     10.5184592      6.785E-06      5.000E-06          1.357
    4    3    3    3     10.3611422     10.3611476      5.362E-06      5.000E-06          1.072
    4    4    3    4     10.2062821     10.2062854      3.300E-06      5.000E-06          0.660
    5    1    4    1     13.3457534     13.3456969     -5.645E-05      1.000E-01         -0.001
    5    2    4    2     13.1459845     13.1459913      6.813E-06      5.000E-06          1.363
    5    3    4    3     12.9493648     12.9493727      7.935E-06      5.000E-06          1.587
    5    4    4    4     12.7558126     12.7558162      3.550E-06      5.000E-06          0.710
    6    1    5    1     16.0117347     16.0117515      1.685E-05      1.000E-05          1.685
    6    2    5    2     15.7721343     15.7721352      9.472E-07      5.000E-06          0.189
   66    2   67    1    643.2249900    643.2265440      1.554E-03      5.000E-04          3.108
   65    2   66    1    647.7918600    647.7931922      1.332E-03      5.000E-04          2.664
   64    2   65    1    652.3436700    652.3436989      2.894E-05      1.000E-03          0.029
   63    2   64    1    656.8769100    656.8776262      7.162E-04      5.000E-04          1.432
   62    2   63    1    661.3936500    661.3945384      8.884E-04      5.000E-04          1.777
   61    2   62    1    665.8932200    665.8940025      7.825E-04      5.000E-04          1.565
   60    2   61    1    670.3752100    670.3755879      3.779E-04      5.000E-04          0.756
   59    2   60    1    674.8377800    674.8388662      1.086E-03      5.000E-04          2.172
   58    2   59    1    679.2831000    679.2834117      3.117E-04      5.000E-04          0.623
   57    2   58    1    683.7080800    683.7088008      7.208E-04      5.000E-04          1.442
   56    2   57    1    688.1152200    688.1146124     -6.076E-04      1.500E-03         -0.405
   55    2   56    1    692.4996500    692.5004280      7.780E-04      5.000E-04          1.556
   54    2   55    1    696.8653700    696.8658312      4.612E-04      5.000E-04          0.922
   53    2   54    1    701.2100600    701.2104080      3.480E-04      5.000E-04          0.696
   52    2   53    1    705.5332800    705.5337469      4.669E-04      5.000E-04          0.934
   51    2   52    1    709.8353500    709.8354386      8.862E-05      5.000E-04          0.177
   50    2   51    1    714.1148600    714.1150763      2.163E-04      5.000E-04          0.433
   49    2   50    1    718.3720000    718.3722555      2.555E-04      5.000E-04          0.511
   48    2   49    1    722.6063000    722.6065740      2.740E-04      5.000E-04          0.548
   47    2   48    1    726.8174400    726.8176320      1.920E-04      5.000E-04          0.384
   46    2   47    1    731.0048800    731.0050319      1.519E-04      5.000E-04          0.304
   45    2   46    1    735.1681900    735.1683786      1.886E-04      5.000E-04          0.377
   44    2   45    1    739.3072000    739.3072793      7.927E-05      5.000E-04          0.159
   43    2   44    1    743.4213300    743.4213433      1.333E-05      5.000E-04          0.027
   42    2   43    1    747.5101800    747.5101826      2.605E-06      5.000E-04          0.005
   41    2   42    1    751.5734500    751.5734112     -3.878E-05      5.000E-04         -0.078
   40    2   41    1    755.6106900    755.6106456     -4.440E-05      5.000E-04         -0.089
   39    2   40    1    759.6215400    759.6215045     -3.548E-05      5.000E-04         -0.071
   38    2   39    1    763.6058200    763.6056090     -2.110E-04      5.000E-04         -0.422
   37    2   38    1    767.5626600    767.5625825     -7.747E-05      5.000E-04         -0.155
   36    2   37    1    771.4921700    771.4920507     -1.193E-04      5.000E-04         -0.239
   35    2   36    1    775.3938200    775.3936416     -1.784E-04      5.000E-04         -0.357
   34    2   35    1    779.2671400    779.2669856     -1.544E-04      5.000E-04         -0.309
   33    2   34    1    783.1118900    783.1117152     -1.748E-04      5.000E-04         -0.350
   32    2   33    1    786.9276200    786.9274656     -1.544E-04      5.000E-04         -0.309
   31    2   32    1    790.7141000    790.7138740     -2.260E-04      5.000E-04         -0.452
   30    2   31    1    794.4707600    794.4705800     -1.800E-04      5.000E-04         -0.360
   29    2   30    1    798.1974500    798.1972257     -2.243E-04      5.000E-04         -0.449
   28    2   29    1    801.8936800    801.8934554     -2.246E-04      5.000E-04         -0.449
   27    2   28    1    805.5591700    805.5589156     -2.544E-04      5.000E-04         -0.509
   26    2   27    1    809.1935100    809.1932555     -2.545E-04      5.000E-04         -0.509
   25    2   26    1    812.7963900    812.7961264     -2.636E-04      5.000E-04         -0.527
   24    2   25    1    816.3674200    816.3671821     -2.379E-04      5.000E-04         -0.476
   23    2   24    1    819.9063800    819.9060785     -3.015E-04      5.000E-04         -0.603
   22    2   23    1    823.4127800    823.4124743     -3.057E-04      5.000E-04         -0.611
   21    2   22    1    826.8863500    826.8860303     -3.197E-04      5.000E-04         -0.639
   20    2   21    1    830.3266800    830.3264098     -2.702E-04      5.000E-04         -0.540
   19    2   20    1    833.7336300    833.7332784     -3.516E-04      5.000E-04         -0.703
   18    2   19    1    837.1066000    837.1063042     -2.958E-04      5.000E-04         -0.592
   17    2   18    1    840.4454800    840.4451578     -3.222E-04      5.000E-04         -0.644
   16    2   17    1    843.7498600    843.7495121     -3.479E-04      5.000E-04         -0.696
   15    2   16    1    847.0193400    847.0190425     -2.975E-04      5.000E-04         -0.595
   14    2   15    1    850.2537700    850.2534270     -3.430E-04      5.000E-04         -0.686
   13    2   14    1    853.4526700    853.4523458     -3.242E-04      5.000E-04         -0.648
   12    2   13    1    856.6158000    856.6154818     -3.182E-04      5.000E-04         -0.636
   11    2   12    1    859.7428600    859.7425204     -3.396E-04      5.000E-04         -0.679
   10    2   11    1    862.8334700    862.8331494     -3.206E-04      5.000E-04         -0.641
    9    2   10    1    865.8873500    865.8870593     -2.907E-04      5.000E-04         -0.581
    8    2    9    1    868.9042400    868.9039430     -2.970E-04      5.000E-04         -0.594
    7    2    8    1    871.8838000    871.8834960     -3.040E-04      5.000E-04         -0.608
    6    2    7    1    874.8257200    874.8254165     -3.035E-04      5.000E-04         -0.607
    5    2    6    1    877.7304100    877.7294052     -1.005E-03      5.000E-04         -2.010
    4    2    5    1    880.5954900    880.5951655     -3.245E-04      5.000E-04         -0.649
    3    2    4    1    883.4226800    883.4224032     -2.768E-04      5.000E-04         -0.554
    2    2    3    1    886.2111200    886.2108272     -2.928E-04      5.000E-04         -0.586
    1    2    2    1    888.9604300    888.9601486     -2.814E-04      5.000E-04         -0.563
    0    2    1    1    891.6703300    891.6700816     -2.484E-04      5.000E-04         -0.497
    1    2    0    1    896.9709900    896.9706520     -3.380E-04      5.000E-04         -0.676
    2    2    1    1    899.5609700    899.5607311     -2.389E-04      5.000E-04         -0.478
    3    2    2    1    902.1105100    902.1103054     -2.046E-04      5.000E-04         -0.409
    4    2    3    1    904.6193600    904.6191027     -2.573E-04      5.000E-04         -0.515
    5    2    4    1    907.0870700    907.0868537     -2.163E-04      5.000E-04         -0.433
    6    2    5    1    909.5135500    909.5132920     -2.580E-04      5.000E-04         -0.516
    7    2    6    1    911.8984000    911.8981541     -2.459E-04      5.000E-04         -0.492
    8    2    7    1    914.2414000    914.2411793     -2.207E-04      5.000E-04         -0.441
    9    2    8    1    916.5423700    916.5421099     -2.601E-04      5.000E-04         -0.520
   11    2   10    1    921.0169200    921.0166715     -2.485E-04      5.000E-04         -0.497
   12    2   11    1    923.1900500    923.1898022     -2.478E-04      5.000E-04         -0.496
   13    2   12    1    925.3200700    925.3198374     -2.326E-04      5.000E-04         -0.465
   14    2   13    1    927.4067700    927.4065347     -2.353E-04      5.000E-04         -0.471
   15    2   14    1    929.4499200    929.4496546     -2.654E-04      5.000E-04         -0.531
   16    2   15    1    931.4492100    931.4489608     -2.492E-04      5.000E-04         -0.498
   17    2   16    1    933.4044500    933.4042200     -2.300E-04      5.000E-04         -0.460
   18    2   17    1    935.3154100    935.3152024     -2.076E-04      5.000E-04         -0.415
   19    2   18    1    937.1818600    937.1816811     -1.789E-04      5.000E-04         -0.358
   20    2   19    1    939.0036800    939.0034328     -2.472E-04      5.000E-04         -0.494
   21    2   20    1    940.7804900    940.7802372     -2.528E-04      5.000E-04         -0.506
   22    2   21    1    942.5120800    942.5118775     -2.025E-04      5.000E-04         -0.405
   23    2   22    1    944.1983800    944.1981401     -2.399E-04      5.000E-04         -0.480
   24    2   23    1    945.8390500    945.8388152     -2.348E-04      5.000E-04         -0.470
   25    2   24    1    947.4339800    947.4336958     -2.842E-04      5.000E-04         -0.568
   26    2   25    1    948.9828200    948.9825789     -2.411E-04      5.000E-04         -0.482
   27    2   26    1    950.4855000    950.4852648     -2.352E-04      5.000E-04         -0.470
   28    2   27    1    951.9418000    951.9415574     -2.426E-04      5.000E-04         -0.485
   29    2   28    1    953.3515100    953.3512639     -2.461E-04      5.000E-04         -0.492
   30    2   29    1    954.7144700    954.7141956     -2.744E-04      5.000E-04         -0.549
   31    2   30    1    956.0304100    956.0301670     -2.430E-04      5.000E-04         -0.486
   32    2   31    1    957.2992700    957.2989965     -2.735E-04      5.000E-04         -0.547
   33    2   32    1    958.5207500    958.5205062     -2.438E-04      5.000E-04         -0.488
   34    2   33    1    959.6947700    959.6945221     -2.479E-04      5.000E-04         -0.496
   35    2   34    1    960.8211300    960.8208737     -2.563E-04      5.000E-04         -0.513
   36    2   35    1    961.8996700    961.8993946     -2.754E-04      5.000E-04         -0.551
   37    2   36    1    962.9302000    962.9299222     -2.778E-04      5.000E-04         -0.556
   38    2   37    1    963.9125700    963.9122978     -2.722E-04      5.000E-04         -0.544
   39    2   38    1    964.8467000    964.8463668     -3.332E-04      5.000E-04         -0.666
   40    2   39    1    965.7317200    965.7319784      2.584E-04      5.000E-04          0.517
   41    2   40    1    966.5692600    966.5689861     -2.739E-04      5.000E-04         -0.548
   42    2   41    1    967.3575100    967.3572473     -2.627E-04      5.000E-04         -0.525
   43    2   42    1    968.0969000    968.0966237     -2.763E-04      5.000E-04         -0.553
   44    2   43    1    968.7872200    968.7869810     -2.390E-04      5.000E-04         -0.478
   45    2   44    1    969.4283800    969.4281894     -1.906E-04      5.000E-04         -0.381
   46    2   45    1    970.0204000    970.0201231     -2.769E-04      5.000E-04         -0.554
   47    2   46    1    970.5629600    970.5626608     -2.992E-04      5.000E-04         -0.598
   48    2   47    1    971.0559400    971.0556855     -2.545E-04      5.000E-04         -0.509
   49    2   48    1    971.4994100    971.4990848     -3.252E-04      5.000E-04         -0.650
   50    2   49    1    971.8929600    971.8927505     -2.095E-04      5.000E-04         -0.419
   51    2   50    1    972.2369000    972.2365791     -3.209E-04      5.000E-04         -0.642
   52    2   51    1    972.5301200    972.5304715      3.515E-04      5.000E-04          0.703
   53    2   52    1    972.7745900    972.7743335     -2.565E-04      5.000E-04         -0.513
   54    2   53    1    972.9684100    972.9680754     -3.346E-04      5.000E-04         -0.669
   55    2   54    1    973.1115600    973.1116121      5.205E-05      5.000E-04          0.104
   56    2   55    1    973.2048600    973.2048634      3.378E-06      5.000E-04          0.007
   59    2   58    1    973.1822800    973.1821758     -1.042E-04      5.000E-04         -0.208
   60    2   59    1    973.0741000    973.0735809     -5.191E-04      5.000E-04         -1.038
   61    2   60    1    972.9147200    972.9143730     -3.470E-04      5.000E-04         -0.694
   62    2   61    1    972.7045800    972.7045017     -7.831E-05      5.000E-04         -0.157
   63    2   62    1    972.4438000    972.4439216      1.216E-04      1.000E-03          0.122
   64    2   63    1    972.1320800    972.1325927      5.127E-04      1.000E-03          0.513
   65    2   64    1    971.7697900    971.7704800      6.900E-04      1.500E-03          0.460
   67    2   66    1    970.8870700    970.8937908      6.721E-03      1.000E-02          0.672
   66    3   67    2    631.2286900    631.2292887      5.987E-04      5.000E-04          1.197
   65    3   66    2    635.7200700    635.7208952      8.252E-04      5.000E-04          1.650
   64    3   65    2    640.1966400    640.1968004      1.604E-04      5.000E-04          0.321
   63    3   64    2    644.6558000    644.6565699      7.699E-04      5.000E-04          1.540
   62    3   63    2    649.0992500    649.0997721      5.221E-04      5.000E-04          1.044
   61    3   62    2    653.5256800    653.5259772      2.972E-04      5.000E-04          0.594
   60    3   61    2    657.9347800    657.9347582     -2.182E-05      5.000E-04         -0.044
   59    3   60    2    662.3251500    662.3256901      5.401E-04      5.000E-04          1.080
   58    3   59    2    666.6984600    666.6983505     -1.095E-04      5.000E-04         -0.219
   57    3   58    2    671.0519500    671.0523192      3.692E-04      5.000E-04          0.738
   56    3   57    2    675.3868700    675.3871783      3.083E-04      5.000E-04          0.617
   55    3   56    2    679.7021800    679.7025122      3.322E-04      5.000E-04          0.664
   54    3   55    2    683.9974400    683.9979078      4.678E-04      5.000E-04          0.936
   53    3   54    2    688.2726000    688.2729540      3.540E-04      5.000E-04          0.708
   52    3   53    2    692.5271600    692.5272424      8.243E-05      5.000E-04          0.165
   51    3   52    2    696.7602200    696.7603666      1.466E-04      5.000E-04          0.293
   50    3   51    2    700.9717200    700.9719227      2.027E-04      5.000E-04          0.405
   49    3   50    2    705.1613500    705.1615089      1.589E-04      5.000E-04          0.318
   48    3   49    2    709.3280700    709.3287259      6.559E-04      5.000E-04          1.312
   47    3   48    2    713.4730100    713.4731765      1.665E-04      5.000E-04          0.333
   46    3   47    2    717.5942400    717.5944661      2.261E-04      5.000E-04          0.452
   45    3   46    2    721.6920900    721.6922021      1.121E-04      5.000E-04          0.224
   44    3   45    2    725.7657500    725.7659943      2.443E-04      5.000E-04          0.489
   43    3   44    2    729.8152400    729.8154548      2.148E-04      5.000E-04          0.430
   42    3   43    2    733.8399100    733.8401980      2.880E-04      5.000E-04          0.576
   41    3   42    2    737.8396400    737.8398406      2.006E-04      5.000E-04          0.401
   40    3   41    2    741.8137700    741.8140016      2.316E-04      5.000E-04          0.463
   39    3   40    2    745.7620800    745.7623022      2.222E-04      5.000E-04          0.444
   38    3   39    2    749.6841500    749.6843661      2.161E-04      5.000E-04          0.432
   37    3   38    2    753.5795600    753.5798190      2.590E-04      5.000E-04          0.518
   36    3   37    2    757.4481200    757.4482892      1.692E-04      5.000E-04          0.338
   35    3   36    2    761.2891300    761.2894071      2.771E-04      5.000E-04          0.554
   34    3   35    2    765.1025600    765.1028055      2.455E-04      5.000E-04          0.491
   33    3   34    2    768.8878400    768.8881195      2.795E-04      5.000E-04          0.559
   32    3   33    2    772.6448200    772.6449865      1.665E-04      5.000E-04          0.333
   31    3   32    2    776.3727500    776.3730462      2.962E-04      5.000E-04          0.592
   30    3   31    2    780.0715900    780.0719407      3.507E-04      5.000E-04          0.701
   28    3   29    2    787.3804700    787.3808137      3.437E-04      5.000E-04          0.687
   27    3   28    2    790.9897900    790.9900880      2.980E-04      5.000E-04          0.596
   26    3   27    2    794.5683900    794.5687886      3.986E-04      5.000E-04          0.797
   25    3   26    2    798.1162200    798.1165693      3.493E-04      5.000E-04          0.699
   24    3   25    2    801.6326800    801.6330861      4.061E-04      5.000E-04          0.812
   23    3   24    2    805.1176000    805.1179975      3.975E-04      5.000E-04          0.795
   22    3   23    2    808.5706300    808.5709645      3.345E-04      5.000E-04          0.669
   21    3   22    2    811.9912300    811.9916503      4.203E-04      5.000E-04          0.841
   20    3   21    2    815.3793600    815.3797205      3.605E-04      5.000E-04          0.721
   19    3   20    2    818.7344300    818.7348433      4.133E-04      5.000E-04          0.827
   18    3   19    2    822.0562700    822.0566891      4.191E-04      5.000E-04          0.838
   17    3   18    2    825.3445500    825.3449310      3.810E-04      5.000E-04          0.762
   16    3   17    2    828.5988000    828.5992442      4.442E-04      5.000E-04          0.888
   15    3   16    2    831.8189700    831.8193068      3.368E-04      5.000E-04          0.674
   14    3   15    2    835.0044000    835.0047989      3.989E-04      5.000E-04          0.798
   12    3   13    2    841.2703600    841.2708058      4.458E-04      5.000E-04          0.892
   11    3   12    2    844.3503200    844.3506938      3.738E-04      5.000E-04          0.748
   10    3   11    2    847.3942600    847.3947578      4.978E-04      5.000E-04          0.996
    9    3   10    2    850.4022100    850.4026907      4.807E-04      5.000E-04          0.961
    8    3    9    2    853.3736500    853.3741881      5.381E-04      5.000E-04          1.076
    7    3    8    2    856.3084500    856.3089481      4.981E-04      5.000E-04          0.996
    6    3    7    2    859.2061600    859.2066714      5.114E-04      5.000E-04          1.023
    5    3    6    2    862.0664900    862.0670613      5.713E-04      5.000E-04          1.143
    4    3    5    2    864.8892900    864.8898239      5.339E-04      5.000E-04          1.068
    3    3    4    2    867.6741600    867.6746676      5.076E-04      5.000E-04          1.015
    2    3    3    2    870.4207200    870.4213039      5.839E-04      5.000E-04          1.168
    1    3    2    2    873.1287900    873.1294468      6.568E-04      5.000E-04          1.314
    0    3    1    2    875.7986400    875.7988131      1.731E-04      5.000E-04          0.346
    1    3    0    2    881.0196700    881.0200964      4.264E-04      5.000E-04          0.853
    2    3    1    2    883.5710100    883.5714607      4.507E-04      5.000E-04          0.901
    3    3    2    2    886.0824900    886.0829432      4.532E-04      5.000E-04          0.906
    4    3    3    2    888.5536500    888.5542744      6.244E-04      5.000E-04          1.249
    5    3    4    2    890.9846300    890.9851879      5.579E-04      5.000E-04          1.116
    6    3    5    2    893.3748800    893.3754203      5.403E-04      5.000E-04          1.081
    7    3    6    2    895.7241600    895.7247109      5.509E-04      5.000E-04          1.102
    8    3    7    2    898.0322600    898.0328020      5.420E-04      5.000E-04          1.084
    9    3    8    2    900.2989000    900.2994390      5.390E-04      5.000E-04          1.078
   10    3    9    2    902.5238500    902.5243700      5.200E-04      5.000E-04          1.040
   11    3   10    2    904.7068300    904.7073466      5.166E-04      5.000E-04          1.033
   12    3   11    2    906.8476000    906.8481229      5.229E-04      5.000E-04          1.046
   13    3   12    2    908.9467000    908.9464564     -2.436E-04      5.000E-04         -0.487
   14    3   13    2    911.0016000    911.0021078      5.078E-04      5.000E-04          1.016
   15    3   14    2    913.0143500    913.0148406      4.906E-04      5.000E-04          0.981
   16    3   15    2    914.9839200    914.9844217      5.017E-04      5.000E-04          1.003
   17    3   16    2    916.9101300    916.9106213      4.913E-04      5.000E-04          0.983
   19    3   18    2    920.6315000    920.6319719      4.719E-04      5.000E-04          0.944
   20    3   19    2    922.4262400    922.4266793      4.393E-04      5.000E-04          0.879
   21    3   20    2    924.1766300    924.1771179      4.879E-04      5.000E-04          0.976
   22    3   21    2    925.8826300    925.8830743      4.443E-04      5.000E-04          0.889
   23    3   22    2    927.5438800    927.5443384      4.584E-04      5.000E-04          0.917
   24    3   23    2    929.1603100    929.1607034      3.934E-04      5.000E-04          0.787
   25    3   24    2    930.7315900    930.7319662      3.762E-04      5.000E-04          0.752
   26    3   25    2    932.2575400    932.2579271      3.871E-04      5.000E-04          0.774
   27    3   26    2    933.7380000    933.7383899      3.899E-04      5.000E-04          0.780
   28    3   27    2    935.1727900    935.1731620      3.720E-04      5.000E-04          0.744
   29    3   28    2    936.5617200    936.5620545      3.345E-04      5.000E-04          0.669
   30    3   29    2    937.9046100    937.9048819      2.719E-04      5.000E-04          0.544
   31    3   30    2    939.2011700    939.2014626      2.926E-04      5.000E-04          0.585
   32    3   31    2    940.4513500    940.4516187      2.687E-04      5.000E-04          0.537
   33    3   32    2    941.6549200    941.6551760      2.560E-04      5.000E-04          0.512
   34    3   33    2    942.8117400    942.8119640      2.240E-04      5.000E-04          0.448
   35    3   34    2    943.9215900    943.9218161      2.261E-04      5.000E-04          0.452
   36    3   35    2    944.9845700    944.9845698     -2.258E-07      5.000E-04          0.000
   37    3   36    2    945.9999500    946.0000661      1.161E-04      5.000E-04          0.232
   38    3   37    2    946.9680400    946.9681504      1.104E-04      5.000E-04          0.221
   39    3   38    2    947.8886600    947.8886717      1.165E-05      5.000E-04          0.023
   40    3   39    2    948.7614200    948.7614832      6.322E-05      5.000E-04          0.126
   41    3   40    2    949.5864100    949.5864424      3.236E-05      5.000E-04          0.065
   42    3   41    2    950.3634500    950.3634105     -3.950E-05      5.000E-04         -0.079
   43    3   42    2    951.0923000    951.0922532     -4.679E-05      5.000E-04         -0.094
   44    3   43    2    951.7728800    951.7728403     -3.968E-05      5.000E-04         -0.079
   45    3   44    2    952.4051300    952.4050459     -8.412E-05      5.000E-04         -0.168
   46    3   45    2    952.9889100    952.9887483     -1.617E-04      5.000E-04         -0.323
   47    3   46    2    953.5241300    953.5238301     -2.999E-04      5.000E-04         -0.600
   48    3   47    2    954.0103100    954.0101787     -1.313E-04      5.000E-04         -0.263
   49    3   48    2    954.4480200    954.4476853     -3.347E-04      5.000E-04         -0.669
   50    3   49    2    954.8364200    954.8362462     -1.738E-04      5.000E-04         -0.348
   51    3   50    2    955.1761000    955.1757618     -3.382E-04      5.000E-04         -0.676
   52    3   51    2    955.4664300    955.4661374     -2.926E-04      5.000E-04         -0.585
   53    3   52    2    955.7081300    955.7072825     -8.475E-04      1.000E-03         -0.847
   54    3   53    2    955.8997600    955.8991118     -6.482E-04      5.000E-04         -1.296
   56    3   55    2    956.1352600    956.1345042     -7.558E-04      5.000E-04         -1.512
   59    3   58    2    956.1166000    956.1158594     -7.406E-04      5.000E-04         -1.481
   61    3   60    2    955.8552000    955.8548910     -3.090E-04      1.000E-03         -0.309
   62    3   61    2    955.6511600    955.6496911     -1.469E-03      5.000E-04         -2.938
   63    3   62    2    955.3958200    955.3946242     -1.196E-03      5.000E-04         -2.392
   64    3   63    2    955.0917700    955.0896542     -2.116E-03      5.000E-04         -4.232
   62    4   63    3    637.0805000    637.0801915     -3.085E-04      5.000E-04         -0.617
   61    4   62    3    641.4344800    641.4342553     -2.247E-04      5.000E-04         -0.449
   60    4   61    3    645.7714200    645.7713354     -8.460E-05      5.000E-04         -0.169
   59    4   60    3    650.0906100    650.0910106      4.006E-04      5.000E-04          0.801
   58    4   59    3    654.3925900    654.3928620      2.720E-04      5.000E-04          0.544
   57    4   58    3    658.6770500    658.6764731     -5.769E-04      5.000E-04         -1.154
   56    4   57    3    662.9401600    662.9414295      1.269E-03      1.000E-03          1.269
   55    4   56    3    667.1871200    667.1873191      1.991E-04      5.000E-04          0.398
   54    4   55    3    671.4135000    671.4137319      2.319E-04      5.000E-04          0.464
   53    4   54    3    675.6202700    675.6202606     -9.429E-06      5.000E-04         -0.019
   52    4   53    3    679.8064000    679.8064996      9.959E-05      5.000E-04          0.199
   51    4   52    3    683.9719700    683.9720459      7.589E-05      5.000E-04          0.152
   50    4   51    3    688.1152200    688.1164987      1.279E-03      1.000E-03          1.279
   49    4   50    3    692.2394400    692.2394593      1.927E-05      5.000E-04          0.039
   48    4   49    3    696.3404500    696.3405314      8.142E-05      5.000E-04          0.163
   47    4   48    3    700.4192700    700.4193210      5.100E-05      5.000E-04          0.102
   46    4   47    3    704.4753500    704.4754362      8.619E-05      5.000E-04          0.172
   45    4   46    3    708.5083400    708.5084874      1.474E-04      5.000E-04          0.295
   44    4   45    3    712.5181500    712.5180873     -6.266E-05      5.000E-04         -0.125
   43    4   44    3    716.5036700    716.5038509      1.809E-04      5.000E-04          0.362
   42    4   43    3    720.4652300    720.4653953      1.653E-04      5.000E-04          0.331
   41    4   42    3    724.4007600    724.4023400      1.580E-03      1.500E-03          1.053
   40    4   41    3    728.3142300    728.3143067      7.673E-05      5.000E-04          0.153
   39    4   40    3    732.2007500    732.2009194      1.694E-04      5.000E-04          0.339
   38    4   39    3    736.0616000    736.0618044      2.044E-04      5.000E-04          0.409
   37    4   38    3    739.8964800    739.8965901      1.101E-04      5.000E-04          0.220
   36    4   37    3    743.7047500    743.7049075      1.575E-04      5.000E-04          0.315
   35    4   36    3    747.4862900    747.4863895      9.948E-05      5.000E-04          0.199
   34    4   35    3    751.2405000    751.2406715      1.715E-04      5.000E-04          0.343
   33    4   34    3    754.9672600    754.9673913      1.313E-04      5.000E-04          0.263
   32    4   33    3    758.6655400    758.6661888      6.488E-04      5.000E-04          1.298
   31    4   32    3    762.3365800    762.3367062      1.262E-04      5.000E-04          0.252
   30    4   31    3    765.9784400    765.9785881      1.481E-04      5.000E-04          0.296
   29    4   30    3    769.5912800    769.5914815      2.015E-04      5.000E-04          0.403
   28    4   29    3    773.1748900    773.1750355      1.455E-04      5.000E-04          0.291
   27    4   28    3    776.7287100    776.7289018      1.918E-04      5.000E-04          0.384
   26    4   27    3    780.2526300    780.2527341      1.041E-04      5.000E-04          0.208
   24    4   25    3    787.2086800    787.2089246      2.446E-04      5.000E-04          0.489
   23    4   24    3    790.6404300    790.6406022      1.722E-04      5.000E-04          0.344
   22    4   23    3    794.0406500    794.0408853      2.353E-04      5.000E-04          0.471
   21    4   22    3    797.4092000    797.4094394      2.394E-04      5.000E-04          0.479
   20    4   21    3    800.7456900    800.7459327      2.427E-04      5.000E-04          0.485
   19    4   20    3    804.0497800    804.0500359      2.559E-04      5.000E-04          0.512
   18    4   19    3    807.3211700    807.3214220      2.520E-04      5.000E-04          0.504
   17    4   18    3    810.5595200    810.5597664      2.464E-04      5.000E-04          0.493
   16    4   17    3    813.7645100    813.7647470      2.370E-04      5.000E-04          0.474
   15    4   16    3    816.9358100    816.9360442      2.342E-04      5.000E-04          0.468
   14    4   15    3    820.0730500    820.0733409      2.909E-04      5.000E-04          0.582
   13    4   14    3    823.1760700    823.1763224      2.524E-04      5.000E-04          0.505
   12    4   13    3    826.2444200    826.2446767      2.567E-04      5.000E-04          0.513
   11    4   12    3    829.2777900    829.2780941      3.041E-04      5.000E-04          0.608
   10    4   11    3    832.2760100    832.2762676      2.576E-04      5.000E-04          0.515
    9    4   10    3    835.2386000    835.2388928      2.928E-04      5.000E-04          0.586
    7    4    8    3    841.0560200    841.0562931      2.731E-04      5.000E-04          0.546
    6    4    7    3    843.9101600    843.9104723      3.123E-04      5.000E-04          0.625
    5    4    6    3    846.7283300    846.7279114     -4.186E-04      1.000E-03         -0.419
    4    4    5    3    849.5080800    849.5083189      2.389E-04      5.000E-04          0.478
    3    4    4    3    852.2510900    852.2514063      3.163E-04      5.000E-04          0.633
    2    4    3    3    854.9566200    854.9568875      2.675E-04      5.000E-04          0.535
    1    4    2    3    857.6234800    857.6244792      9.992E-04      1.000E-03          0.999
    0    4    1    3    860.2536800    860.2539010      2.210E-04      5.000E-04          0.442
    1    4    0    3    865.3969100    865.3971269      2.169E-04      5.000E-04          0.434
    2    4    1    3    867.9099600    867.9103838      4.238E-04      5.000E-04          0.848
    3    4    2    3    870.3839800    870.3843767      3.967E-04      5.000E-04          0.793
    4    4    3    3    872.8185300    872.8188392      3.092E-04      5.000E-04          0.618
    5    4    4    3    875.2132000    875.2135078      3.078E-04      5.000E-04          0.616
    6    4    5    3    877.5681700    877.5681219     -4.814E-05      5.000E-04         -0.096
    7    4    6    3    879.8823500    879.8824237      7.365E-05      5.000E-04          0.147
    8    4    7    3    882.1558400    882.1561585      3.185E-04      5.000E-04          0.637
    9    4    8    3    884.3887400    884.3890747      3.347E-04      5.000E-04          0.669
   10    4    9    3    886.5806000    886.5809234      3.234E-04      5.000E-04          0.647
   11    4   10    3    888.7311300    888.7314592      3.292E-04      5.000E-04          0.658
   12    4   11    3    890.8401300    890.8404393      3.093E-04      5.000E-04          0.619
   13    4   12    3    892.9073400    892.9076244      2.844E-04      5.000E-04          0.569
   14    4   13    3    894.9324700    894.9327780      3.080E-04      5.000E-04          0.616
   15    4   14    3    896.9153500    896.9156670      3.170E-04      5.000E-04          0.634
   16    4   15    3    898.8557600    898.8560615      3.015E-04      5.000E-04          0.603
   17    4   16    3    900.7534600    900.7537346      2.746E-04      5.000E-04          0.549
   18    4   17    3    902.6081700    902.6084629      2.929E-04      5.000E-04          0.586
   19    4   18    3    904.4197600    904.4200261      2.661E-04      5.000E-04          0.532
   20    4   19    3    906.1879200    906.1882074      2.874E-04      5.000E-04          0.575
   21    4   20    3    907.9125400    907.9127932      2.532E-04      5.000E-04          0.506
   22    4   21    3    909.5933500    909.5935733      2.233E-04      5.000E-04          0.447
   23    4   22    3    911.2301000    911.2303411      2.411E-04      5.000E-04          0.482
   24    4   23    3    912.8226600    912.8228932      2.332E-04      5.000E-04          0.466
   25    4   24    3    914.3708300    914.3710298      1.998E-04      5.000E-04          0.400
   26    4   25    3    915.8743300    915.8745547      2.247E-04      5.000E-04          0.449
   27    4   26    3    917.3330600    917.3332751      2.151E-04      5.000E-04          0.430
   28    4   27    3    918.7467900    918.7470019      2.119E-04      5.000E-04          0.424
   29    4   28    3    920.1153900    920.1155497      1.597E-04      5.000E-04          0.319
   30    4   29    3    921.4386100    921.4387365      1.265E-04      5.000E-04          0.253
   31    4   30    3    922.7162900    922.7163842      9.423E-05      5.000E-04          0.188
   32    4   31    3    923.9482300    923.9483185      8.852E-05      5.000E-04          0.177
   33    4   32    3    925.1342700    925.1343688      9.877E-05      5.000E-04          0.198
   34    4   33    3    926.2743300    926.2743682      3.815E-05      5.000E-04          0.076
   35    4   34    3    927.3681500    927.3681538      3.751E-06      5.000E-04          0.008
   36    4   35    3    928.4155100    928.4155665      5.651E-05      5.000E-04          0.113
   37    4   36    3    929.4164900    929.4164513     -3.868E-05      5.000E-04         -0.077
   38    4   37    3    930.3707300    930.3706571     -7.294E-05      5.000E-04         -0.146
   39    4   38    3    931.2782300    931.2780366     -1.934E-04      5.000E-04         -0.387
   40    4   39    3    932.1385400    932.1384469     -9.314E-05      5.000E-04         -0.186
   41    4   40    3    932.9517900    932.9517489     -4.109E-05      5.000E-04         -0.082
   42    4   41    3    933.7179300    933.7178079     -1.221E-04      5.000E-04         -0.244
   43    4   42    3    934.4367300    934.4364932     -2.368E-04      5.000E-04         -0.474
   44    4   43    3    935.1078500    935.1076784     -1.716E-04      5.000E-04         -0.343
   45    4   44    3    935.7314200    935.7312414     -1.786E-04      5.000E-04         -0.357
   46    4   45    3    936.3071600    936.3070643     -9.575E-05      5.000E-04         -0.191
   47    4   46    3    936.8352900    936.8350336     -2.564E-04      5.000E-04         -0.513
   48    4   47    3    937.3152400    937.3150402     -1.998E-04      5.000E-04         -0.400
   49    4   48    3    937.7472000    937.7469796     -2.204E-04      5.000E-04         -0.441
   50    4   49    3    938.1310600    938.1307516     -3.084E-04      5.000E-04         -0.617
   51    4   50    3    938.4669200    938.4662606     -6.594E-04      5.000E-04         -1.319
   52    4   51    3    938.7539800    938.7534155     -5.645E-04      5.000E-04         -1.129
   55    4   54    3    939.3250200    939.3239155     -1.104E-03      5.000E-04         -2.209
   56    4   55    3    939.4181600    939.4168374     -1.323E-03      1.000E-03         -1.323
   59    4   58    3    939.4028000    939.4029250      1.250E-04      1.000E-03          0.125
   60    5   61    4    633.8776500    633.8780890      4.390E-04      5.000E-04          0.878
   59    5   60    4    638.1264100    638.1276302      1.220E-03      1.000E-03          1.220
   58    5   59    4    642.3590700    642.3597820      7.120E-04      5.000E-04          1.424
   57    5   58    4    646.5735600    646.5741315      5.715E-04      5.000E-04          1.143
   56    5   57    4    650.7695900    650.7702682      6.782E-04      5.000E-04          1.356
   55    5   56    4    654.9472800    654.9477837      5.037E-04      5.000E-04          1.007
   54    5   55    4    659.1062200    659.1062717      5.170E-05      5.000E-04          0.103
   53    5   54    4    663.2435500    663.2453282      1.778E-03      1.500E-03          1.185
   52    5   53    4    667.3641200    667.3645513      4.313E-04      5.000E-04          0.863
   51    5   52    4    671.4633800    671.4635415      1.615E-04      5.000E-04          0.323
   50    5   51    4    675.5414700    675.5419011      4.311E-04      5.000E-04          0.862
   49    5   50    4    679.5988300    679.5992350      4.050E-04      5.000E-04          0.810
   48    5   49    4    683.6349300    683.6351500      2.200E-04      5.000E-04          0.440
   47    5   48    4    687.6492300    687.6492553      2.533E-05      5.000E-04          0.051
   46    5   47    4    691.6410000    691.6411623      1.623E-04      5.000E-04          0.325
   45    5   46    4    695.6103100    695.6104844      1.744E-04      5.000E-04          0.349
   44    5   45    4    699.5567700    699.5568375      6.745E-05      5.000E-04          0.135
   43    5   44    4    703.4797100    703.4798394      1.294E-04      5.000E-04          0.259
   42    5   43    4    707.3789500    707.3791103      1.603E-04      5.000E-04          0.321
   41    5   42    4    711.2543500    711.2542728     -7.720E-05      5.000E-04         -0.154
   40    5   41    4    715.1050200    715.1049514     -6.864E-05      5.000E-04         -0.137
   39    5   40    4    718.9308200    718.9307729     -4.711E-05      5.000E-04         -0.094
   38    5   39    4    722.7314300    722.7313665     -6.350E-05      5.000E-04         -0.127
   37    5   38    4    726.5064200    726.5063635     -5.646E-05      5.000E-04         -0.113
   36    5   37    4    730.2554800    730.2553976     -8.239E-05      5.000E-04         -0.165
   35    5   36    4    733.9781200    733.9781046     -1.543E-05      5.000E-04         -0.031
   34    5   35    4    737.6742600    737.6741225     -1.375E-04      5.000E-04         -0.275
   33    5   34    4    741.3431500    741.3430919     -5.813E-05      5.000E-04         -0.116
   32    5   33    4    744.9847300    744.9846553     -7.473E-05      5.000E-04         -0.149
   31    5   32    4    748.5988900    748.5984577     -4.323E-04      5.000E-04         -0.865
   30    5   31    4    752.1842600    752.1841463     -1.137E-04      5.000E-04         -0.227
   29    5   30    4    755.7415200    755.7413708     -1.492E-04      5.000E-04         -0.298
   27    5   28    4    762.7691800    762.7690369     -1.431E-04      5.000E-04         -0.286
   26    5   27    4    766.2399500    766.2387892     -1.161E-03      1.000E-03         -1.161
   25    5   26    4    769.6787700    769.6786988     -7.121E-05      5.000E-04         -0.142
   24    5   25    4    773.0885600    773.0884268     -1.332E-04      5.000E-04         -0.266
   23    5   24    4    776.4678600    776.4676368     -2.232E-04      5.000E-04         -0.446
   22    5   23    4    779.8161200    779.8159947     -1.253E-04      5.000E-04         -0.251
   21    5   22    4    783.1335500    783.1331689     -3.811E-04      5.000E-04         -0.762
   20    5   21    4    786.4189700    786.4188302     -1.398E-04      5.000E-04         -0.280
   19    5   20    4    789.6728000    789.6726517     -1.483E-04      5.000E-04         -0.297
   18    5   19    4    792.8945100    792.8943091     -2.009E-04      5.000E-04         -0.402
   17    5   18    4    796.0835300    796.0834802     -4.977E-05      5.000E-04         -0.100
   16    5   17    4    799.2397800    799.2398457      6.575E-05      5.000E-04          0.131
   15    5   16    4    802.3631900    802.3630886     -1.014E-04      5.000E-04         -0.203
   14    5   15    4    805.4530300    805.4528942     -1.358E-04      5.000E-04         -0.272
   13    5   14    4    808.5091200    808.5089506     -1.694E-04      5.000E-04         -0.339
   12    5   13    4    811.5310300    811.5309483     -8.173E-05      5.000E-04         -0.163
   11    5   12    4    814.5186500    814.5185802     -6.978E-05      5.000E-04         -0.140
   10    5   11    4    817.4713300    817.4715421      2.121E-04      5.000E-04          0.424
    9    5   10    4    820.3897400    820.3895320     -2.080E-04      5.000E-04         -0.416
    8    5    9    4    823.2721500    823.2722508      1.008E-04      5.000E-04          0.202
    7    5    8    4    826.1195800    826.1194018     -1.782E-04      5.000E-04         -0.356
    6    5    7    4    828.9307500    828.9306911     -5.890E-05      5.000E-04         -0.118
    5    5    6    4    831.7060000    831.7058273     -1.727E-04      5.000E-04         -0.345
    4    5    5    4    834.4448600    834.4445219     -3.381E-04      5.000E-04         -0.676
    3    5    4    4    837.1464600    837.1464888      2.879E-05      5.000E-04          0.058
    2    5    3    4    839.8117000    839.8114448     -2.552E-04      5.000E-04         -0.510
    1    5    2    4    842.4392500    842.4391095     -1.405E-04      5.000E-04         -0.281
    0    5    1    4    845.0298400    845.0292051     -6.349E-04      5.000E-04         -1.270
    1    5    0    4    850.0955400    850.0955923      5.226E-05      5.000E-04          0.105
    2    5    1    4    852.5715500    852.5713423     -2.077E-04      5.000E-04         -0.415
    3    5    2    4    855.0085400    855.0084406     -9.941E-05      5.000E-04         -0.199
    4    5    3    4    857.4066200    857.4066234      3.436E-06      5.000E-04          0.007
    5    5    4    4    859.7660000    859.7656303     -3.697E-04      5.000E-04         -0.739
    6    5    5    4    862.0854200    862.0852033     -2.167E-04      5.000E-04         -0.433
    7    5    6    4    864.3652600    864.3650880     -1.720E-04      5.000E-04         -0.344
    8    5    7    4    866.6051900    866.6050323     -1.577E-04      5.000E-04         -0.315
    9    5    8    4    868.8048600    868.8047878     -7.224E-05      5.000E-04         -0.144
   10    5    9    4    870.9642700    870.9641085     -1.615E-04      5.000E-04         -0.323
   11    5   10    4    873.0828400    873.0827519     -8.806E-05      5.000E-04         -0.176
   12    5   11    4    875.1604900    875.1604786     -1.144E-05      5.000E-04         -0.023
   13    5   12    4    877.1971800    877.1970519     -1.281E-04      5.000E-04         -0.256
   14    5   13    4    879.1924100    879.1922388     -1.712E-04      5.000E-04         -0.342
   16    5   15    4    883.0577100    883.0575361     -1.739E-04      5.000E-04         -0.348
   17    5   16    4    884.9273800    884.9271961     -1.839E-04      5.000E-04         -0.368
   18    5   17    4    886.7547800    886.7545688     -2.112E-04      5.000E-04         -0.422
   19    5   18    4    888.5395700    888.5394371     -1.329E-04      5.000E-04         -0.266
   20    5   19    4    890.2817300    890.2815875     -1.425E-04      5.000E-04         -0.285
   21    5   20    4    891.9809500    891.9808095     -1.405E-04      5.000E-04         -0.281
   22    5   21    4    893.6370900    893.6368964     -1.936E-04      5.000E-04         -0.387
   23    5   22    4    895.2498600    895.2496447     -2.153E-04      5.000E-04         -0.431
   24    5   23    4    896.8190300    896.8188544     -1.756E-04      5.000E-04         -0.351
   25    5   24    4    898.3445200    898.3443289     -1.911E-04      5.000E-04         -0.382
   26    5   25    4    899.8260200    899.8258755     -1.445E-04      5.000E-04         -0.289
   27    5   26    4    901.2634500    901.2633047     -1.453E-04      5.000E-04         -0.291
   28    5   27    4    902.6565400    902.6564309     -1.091E-04      5.000E-04         -0.218
   29    5   28    4    904.0051600    904.0050718     -8.823E-05      5.000E-04         -0.176
   30    5   29    4    905.3092600    905.3090491     -2.109E-04      5.000E-04         -0.422
   31    5   30    4    906.5682500    906.5681881     -6.191E-05      5.000E-04         -0.124
   32    5   31    4    907.7824300    907.7823179     -1.121E-04      5.000E-04         -0.224
   34    5   33    4    910.0750400    910.0748850     -1.550E-04      5.000E-04         -0.310
   35    5   34    4    911.1531900    911.1529995     -1.905E-04      5.000E-04         -0.381
   36    5   35    4    912.1856700    912.1854595     -2.105E-04      5.000E-04         -0.421
   37    5   36    4    913.1722200    913.1721131     -1.069E-04      5.000E-04         -0.214
   38    5   37    4    914.1126900    914.1128129      1.229E-04      5.000E-04          0.246
   39    5   38    4    915.0077500    915.0074153     -3.347E-04      5.000E-04         -0.669
   40    5   39    4    915.8559300    915.8557808     -1.492E-04      5.000E-04         -0.298
   41    5   40    4    916.6581300    916.6577740     -3.560E-04      5.000E-04         -0.712
   42    5   41    4    917.4134300    917.4132635     -1.665E-04      5.000E-04         -0.333
   43    5   42    4    918.1224100    918.1221225     -2.875E-04      5.000E-04         -0.575
   45    5   44    4    919.4000400    919.3994613     -5.787E-04      5.000E-04         -1.157
   46    5   45    4    919.9681100    919.9677084     -4.016E-04      5.000E-04         -0.803
   47    5   46    4    920.4889500    920.4888594     -9.064E-05      5.000E-04         -0.181
   48    5   47    4    920.9631600    920.9628086     -3.514E-04      5.000E-04         -0.703
   49    5   48    4    921.3901400    921.3894551     -6.849E-04      5.000E-04         -1.370
   50    5   49    4    921.7692200    921.7687024     -5.176E-04      5.000E-04         -1.035
   51    5   50    4    922.1012900    922.1004583     -8.317E-04      5.000E-04         -1.663
   53    5   52    4    922.6214400    922.6211509     -2.891E-04      5.000E-04         -0.578
   55    5   54    4    922.9517900    922.9508891     -9.009E-04      5.000E-04         -1.802
   56    6   57    5    638.8662100    638.8665606      3.506E-04      5.000E-04          0.701
   55    6   56    5    642.9760100    642.9767966      7.866E-04      5.000E-04          1.573
   54    6   55    5    647.0676100    647.0684419      8.319E-04      5.000E-04          1.664
   53    6   54    5    651.1414700    651.1410961     -3.739E-04      1.000E-03         -0.374
   52    6   53    5    655.1945900    655.1943610     -2.290E-04      5.000E-04         -0.458
   51    6   52    5    659.2274700    659.2278407      3.707E-04      5.000E-04          0.741
   50    6   51    5    663.2435500    663.2411412     -2.409E-03      3.000E-03         -0.803
   49    6   50    5    667.2333900    667.2338707      4.807E-04      5.000E-04          0.961
   48    6   49    5    671.2054200    671.2056398      2.198E-04      5.000E-04          0.440
   47    6   48    5    675.1562400    675.1560608     -1.792E-04      5.000E-04         -0.358
   46    6   47    5    679.0846400    679.0847485      1.085E-04      5.000E-04          0.217
   45    6   46    5    682.9906600    682.9913196      6.596E-04      1.000E-03          0.660
   44    6   45    5    686.8756400    686.8753932     -2.468E-04      5.000E-04         -0.494
   43    6   44    5    690.7365200    690.7365905      7.052E-05      5.000E-04          0.141
   42    6   43    5    694.5744500    694.5745348      8.478E-05      5.000E-04          0.170
   41    6   42    5    698.3889800    698.3888516     -1.284E-04      5.000E-04         -0.257
   40    6   41    5    702.1799100    702.1791685     -7.415E-04      1.000E-03         -0.741
   39    6   40    5    705.9451500    705.9451156     -3.438E-05      5.000E-04         -0.069
   38    6   39    5    709.6864500    709.6863249     -1.251E-04      5.000E-04         -0.250
   37    6   38    5    713.4024200    713.4024308      1.078E-05      5.000E-04          0.022
   36    6   37    5    717.0930800    717.0930697     -1.031E-05      5.000E-04         -0.021
   35    6   36    5    720.7582100    720.7578804     -3.296E-04      5.000E-04         -0.659
   33    6   34    5    728.0088900    728.0085836     -3.064E-04      5.000E-04         -0.613
   32    6   33    5    731.5938700    731.5937647     -1.053E-04      5.000E-04         -0.211
   31    6   32    5    735.1516600    735.1516952      3.520E-05      5.000E-04          0.070
   30    6   31    5    738.6822700    738.6820250     -2.450E-04      5.000E-04         -0.490
   29    6   30    5    742.1846900    742.1844064     -2.836E-04      5.000E-04         -0.567
   28    6   29    5    745.6588500    745.6584941     -3.559E-04      5.000E-04         -0.712
   27    6   28    5    749.1042500    749.1039449     -3.051E-04      5.000E-04         -0.610
   26    6   27    5    752.5206200    752.5204181     -2.019E-04      5.000E-04         -0.404
   25    6   26    5    755.9078500    755.9075753     -2.747E-04      5.000E-04         -0.549
   23    6   24    5    762.5928800    762.5925995     -2.805E-04      5.000E-04         -0.561
   22    6   23    5    765.8902000    765.8898013     -3.987E-04      5.000E-04         -0.797
   21    6   22    5    769.1571400    769.1563570     -7.830E-04      5.000E-04         -1.566
   20    6   21    5    772.3922700    772.3919398     -3.302E-04      5.000E-04         -0.660
   19    6   20    5    775.5961800    775.5962256      4.560E-05      5.000E-04          0.091
   18    6   19    5    778.7691600    778.7688927     -2.673E-04      5.000E-04         -0.535
   17    6   18    5    781.9099900    781.9096217     -3.683E-04      5.000E-04         -0.737
   16    6   17    5    785.0184200    785.0180958     -3.242E-04      5.000E-04         -0.648
   15    6   16    5    788.0944200    788.0940006     -4.194E-04      5.000E-04         -0.839
   14    6   15    5    791.1374500    791.1370244     -4.256E-04      5.000E-04         -0.851
   13    6   14    5    794.1471900    794.1468576     -3.324E-04      5.000E-04         -0.665
   12    6   13    5    797.1235500    797.1231935     -3.565E-04      5.000E-04         -0.713
   11    6   12    5    800.0661100    800.0657278     -3.822E-04      5.000E-04         -0.764
   10    6   11    5    802.9746600    802.9741588     -5.012E-04      5.000E-04         -1.002
    9    6   10    5    805.8485600    805.8481873     -3.727E-04      5.000E-04         -0.745
    8    6    9    5    808.6875800    808.6875169     -6.308E-05      5.000E-04         -0.126
    7    6    8    5    811.4921900    811.4918536     -3.364E-04      5.000E-04         -0.673
    5    6    6    5    816.9948600    816.9943861     -4.739E-04      5.000E-04         -0.948
    4    6    5    5    819.6932800    819.6920074     -1.273E-03      1.000E-03         -1.273
    3    6    4    5    822.3538400    822.3534868     -3.532E-04      5.000E-04         -0.706
    2    6    3    5    824.9800400    824.9785441     -1.496E-03      1.500E-03         -0.997
    1    6    2    5    827.5682300    827.5669014     -1.329E-03      1.000E-03         -1.329
    2    6    1    5    837.5480100    837.5478752     -1.348E-04      5.000E-04         -0.270
    3    6    2    5    839.9495500    839.9486654     -8.846E-04      5.000E-04         -1.769
    4    6    3    5    842.3112600    842.3111488     -1.112E-04      5.000E-04         -0.222
    5    6    4    5    844.6354300    844.6350675     -3.625E-04      5.000E-04         -0.725
    6    6    5    5    846.9204700    846.9201668     -3.032E-04      5.000E-04         -0.606
    7    6    6    5    849.1666800    849.1661949     -4.851E-04      5.000E-04         -0.970
    8    6    7    5    851.3732500    851.3729029     -3.471E-04      5.000E-04         -0.694
    9    6    8    5    853.5403500    853.5400451     -3.049E-04      5.000E-04         -0.610
   10    6    9    5    855.6677600    855.6673787     -3.813E-04      5.000E-04         -0.763
   12    6   11    5    859.8019000    859.8016652     -2.348E-04      5.000E-04         -0.470
   13    6   12    5    861.8085700    861.8081482     -4.218E-04      5.000E-04         -0.844
   14    6   13    5    863.7743200    863.7738829     -4.371E-04      5.000E-04         -0.874
   15    6   14    5    865.6988000    865.6986426     -1.574E-04      5.000E-04         -0.315
   16    6   15    5    867.5825800    867.5822033     -3.767E-04      5.000E-04         -0.753
   17    6   16    5    869.4247100    869.4243447     -3.653E-04      5.000E-04         -0.731
   18    6   17    5    871.2252200    871.2248496     -3.704E-04      5.000E-04         -0.741
   19    6   18    5    872.9838200    872.9835040     -3.160E-04      5.000E-04         -0.632
   20    6   19    5    874.7005100    874.7000976     -4.124E-04      5.000E-04         -0.825
   21    6   20    5    876.3747900    876.3744232     -3.668E-04      5.000E-04         -0.734
   22    6   21    5    878.0065500    878.0062771     -2.729E-04      5.000E-04         -0.546
   23    6   22    5    879.5957900    879.5954591     -3.309E-04      5.000E-04         -0.662
   25    6   24    5    882.6453200    882.6450241     -2.959E-04      5.000E-04         -0.592
   26    6   25    5    884.1052800    884.1050241     -2.559E-04      5.000E-04         -0.512
   27    6   26    5    885.5218700    885.5215865     -2.835E-04      5.000E-04         -0.567
   28    6   27    5    886.8947400    886.8945289     -2.111E-04      5.000E-04         -0.422
   29    6   28    5    888.2239000    888.2236726     -2.274E-04      5.000E-04         -0.455
   30    6   29    5    889.5090900    889.5088423     -2.477E-04      5.000E-04         -0.495
   31    6   30    5    890.7500800    890.7498667     -2.133E-04      5.000E-04         -0.427
   32    6   31    5    891.9467700    891.9465783     -1.917E-04      5.000E-04         -0.383
   33    6   32    5    893.0991600    893.0988133     -3.467E-04      5.000E-04         -0.693
   34    6   33    5    894.2067900    894.2064117     -3.783E-04      5.000E-04         -0.757
   35    6   34    5    895.2694400    895.2692174     -2.226E-04      5.000E-04         -0.445
   36    6   35    5    896.2876300    896.2870782     -5.518E-04      5.000E-04         -1.104
   37    6   36    5    897.2601200    897.2598461     -2.739E-04      5.000E-04         -0.548
   38    6   37    5    898.1876300    898.1873767     -2.533E-04      5.000E-04         -0.507
   39    6   38    5    899.0700200    899.0695299     -4.901E-04      5.000E-04         -0.980
   40    6   39    5    899.9063400    899.9061696     -1.704E-04      5.000E-04         -0.341
   41    6   40    5    900.6971400    900.6971637      2.374E-05      5.000E-04          0.047
   42    6   41    5    901.4425000    901.4423845     -1.155E-04      5.000E-04         -0.231
   43    6   42    5    902.1418900    902.1417081     -1.819E-04      5.000E-04         -0.364
   44    6   43    5    902.7953600    902.7950152     -3.448E-04      5.000E-04         -0.690
   45    6   44    5    903.4025200    903.4021906     -3.294E-04      5.000E-04         -0.659
   46    6   45    5    903.9635200    903.9631234     -3.966E-04      5.000E-04         -0.793
   47    6   46    5    904.4784000    904.4777071     -6.929E-04      5.000E-04         -1.386
   48    6   47    5    904.9461700    904.9458396     -3.304E-04      5.000E-04         -0.661
   49    6   48    5    905.3676100    905.3674231     -1.869E-04      5.000E-04         -0.374
   50    6   49    5    905.7425000    905.7423645     -1.355E-04      5.000E-04         -0.271
   51    6   50    5    906.0704900    906.0705750      8.499E-05      5.000E-04          0.170
   52    6   51    5    906.3519800    906.3519705     -9.533E-06      5.000E-04         -0.019
   56    6   55    5    907.0083000    907.0078811     -4.189E-04      5.000E-04         -0.838
   55    7   56    6    631.2662400    631.2672569      1.017E-03      5.000E-04          2.034
   53    7   54    6    639.2989400    639.3004969      1.557E-03      1.000E-03          1.557
   51    7   52    6    647.2569100    647.2579100      1.000E-03      5.000E-04          2.000
   50    7   51    6    651.2075300    651.2072021     -3.279E-04      1.000E-03         -0.328
   49    7   50    6    655.1362200    655.1363665      1.465E-04      5.000E-04          0.293
   48    7   49    6    659.0453500    659.0450171     -3.329E-04      1.000E-03         -0.333
   45    7   46    6    670.6436900    670.6440579      3.679E-04      5.000E-04          0.736
   44    7   45    6    674.4663500    674.4668354      4.854E-04      5.000E-04          0.971
   43    7   44    6    678.2668600    678.2672005      3.405E-04      5.000E-04          0.681
   42    7   43    6    682.0452400    682.0447800     -4.600E-04      5.000E-04         -0.920
   41    7   42    6    685.7995100    685.7992026     -3.074E-04      5.000E-04         -0.615
   40    7   41    6    689.5302200    689.5300991     -1.209E-04      5.000E-04         -0.242
   39    7   40    6    693.2372800    693.2371028     -1.772E-04      5.000E-04         -0.354
   38    7   39    6    696.9196700    696.9198488      1.788E-04      5.000E-04          0.358
   37    7   38    6    700.5777400    700.5779745      2.345E-04      5.000E-04          0.469
   36    7   37    6    704.2109700    704.2111196      1.496E-04      5.000E-04          0.299
   35    7   36    6    707.8190900    707.8189257     -1.643E-04      5.000E-04         -0.329
   34    7   35    6    711.4012800    711.4010369     -2.431E-04      5.000E-04         -0.486
   33    7   34    6    714.9574300    714.9570994     -3.306E-04      5.000E-04         -0.661
   32    7   33    6    718.4867800    718.4867617     -1.833E-05      5.000E-04         -0.037
   31    7   32    6    721.9900000    721.9896743     -3.257E-04      5.000E-04         -0.651
   30    7   31    6    725.4656800    725.4654902     -1.898E-04      5.000E-04         -0.380
   29    7   30    6    728.9146000    728.9138646     -7.354E-04      5.000E-04         -1.471
   28    7   29    6    732.3346000    732.3344549     -1.451E-04      5.000E-04         -0.290
   27    7   28    6    735.7272500    735.7269209     -3.291E-04      5.000E-04         -0.658
   26    7   27    6    739.0911800    739.0909246     -2.554E-04      5.000E-04         -0.511
   25    7   26    6    742.4262900    742.4261303     -1.597E-04      5.000E-04         -0.319
   24    7   25    6    745.7322400    745.7322048     -3.516E-05      5.000E-04         -0.070
   22    7   23    6    752.2560500    752.2556386     -4.114E-04      5.000E-04         -0.823
   21    7   22    6    755.4726100    755.4723430     -2.670E-04      5.000E-04         -0.534
   19    7   20    6    761.8142400    761.8141076     -1.324E-04      5.000E-04         -0.265
   18    7   19    6    764.9368900    764.9385273      1.637E-03      2.000E-03          0.819
   17    7   18    6    768.0318200    768.0315492     -2.708E-04      5.000E-04         -0.542
   16    7   17    6    771.0932000    771.0928589     -3.411E-04      5.000E-04         -0.682
   15    7   16    6    774.1222900    774.1221450     -1.450E-04      5.000E-04         -0.290
   14    7   15    6    777.1193300    777.1190982     -2.318E-04      5.000E-04         -0.464
   12    7   13    6    783.0152200    783.0147820     -4.380E-04      5.000E-04         -0.876
   11    7   12    6    785.9130100    785.9129070     -1.030E-04      5.000E-04         -0.206
   10    7   11    6    788.7789100    788.7774879     -1.422E-03      1.500E-03         -0.948
    9    7   10    6    791.6083300    791.6082283     -1.017E-04      5.000E-04         -0.203
    8    7    9    6    794.4049500    794.4048344     -1.156E-04      5.000E-04         -0.231
    7    7    8    6    797.1673300    797.1670150     -3.150E-04      5.000E-04         -0.630
    6    7    7    6    799.8949300    799.8944818     -4.482E-04      5.000E-04         -0.896
    5    7    6    6    802.5873000    802.5869488     -3.512E-04      5.000E-04         -0.702
    4    7    5    6    805.2408700    805.2441329      3.263E-03      3.500E-03          0.932
    3    7    4    6    807.8661700    807.8657539     -4.161E-04      5.000E-04         -0.832
    1    7    2    6    813.0022100    813.0011981     -1.012E-03      1.000E-03         -1.012
    3    7    2    6    825.1984700    825.1983586     -1.114E-04      5.000E-04         -0.223
    4    7    3    6    827.5259900    827.5257136     -2.764E-04      5.000E-04         -0.553
    5    7    4    6    829.8152700    829.8151083     -1.617E-04      5.000E-04         -0.323
    6    7    5    6    832.0665100    832.0662906     -2.194E-04      5.000E-04         -0.439
    7    7    6    6    834.2788600    834.2790117      1.517E-04      5.000E-04          0.303
    9    7    8    6    838.5881900    838.5880901     -9.989E-05      5.000E-04         -0.200
   10    7    9    6    840.6838900    840.6839649      7.486E-05      5.000E-04          0.150
   11    7   10    6    842.7405800    842.7404134     -1.666E-04      5.000E-04         -0.333
   12    7   11    6    844.7570700    844.7572024      1.324E-04      5.000E-04          0.265
   13    7   12    6    846.7283300    846.7341013      5.771E-03      6.000E-03          0.962
   14    7   13    6    848.6711600    848.6708831     -2.769E-04      5.000E-04         -0.554
   15    7   14    6    850.5675000    850.5673239     -1.761E-04      5.000E-04         -0.352
   16    7   15    6    852.4233000    852.4232030     -9.702E-05      5.000E-04         -0.194
   17    7   16    6    854.2385900    854.2383029     -2.871E-04      5.000E-04         -0.574
   18    7   17    6    856.0125000    856.0124097     -9.031E-05      5.000E-04         -0.181
   19    7   18    6    857.7526400    857.7453125     -7.327E-03      7.000E-03         -1.047
   20    7   19    6    859.4367400    859.4368040      6.404E-05      5.000E-04          0.128
   21    7   20    6    861.0870800    861.0866803     -3.997E-04      5.000E-04         -0.799
   22    7   21    6    862.6948700    862.6947407     -1.293E-04      5.000E-04         -0.259
   23    7   22    6    864.2610400    864.2607883     -2.517E-04      5.000E-04         -0.503
   24    7   23    6    865.7849600    865.7846294     -3.306E-04      5.000E-04         -0.661
   25    7   24    6    867.2662200    867.2660741     -1.459E-04      5.000E-04         -0.292
   26    7   25    6    868.7052100    868.7049358     -2.742E-04      5.000E-04         -0.548
   27    7   26    6    870.1012500    870.1010317     -2.183E-04      5.000E-04         -0.437
   28    7   27    6    871.4542100    871.4541825     -2.746E-05      5.000E-04         -0.055
   29    7   28    6    872.7645200    872.7642128     -3.072E-04      5.000E-04         -0.614
   30    7   29    6    874.0313000    874.0309505     -3.495E-04      5.000E-04         -0.699
   31    7   30    6    875.2544200    875.2542276     -1.924E-04      5.000E-04         -0.385
   32    7   31    6    876.4336900    876.4338797      1.897E-04      5.000E-04          0.379
   33    7   32    6    877.5681700    877.5697463      1.576E-03      2.000E-03          0.788
   34    7   33    6    878.6619100    878.6616707     -2.393E-04      5.000E-04         -0.479
   35    7   34    6    879.7097600    879.7095000     -2.600E-04      5.000E-04         -0.520
   36    7   35    6    880.7131600    880.7130852     -7.475E-05      5.000E-04         -0.150
   37    7   36    6    881.6723400    881.6722816     -5.842E-05      5.000E-04         -0.117
   38    7   37    6    882.5871400    882.5869480     -1.920E-04      5.000E-04         -0.384
   39    7   38    6    883.4573600    883.4569475     -4.125E-04      5.000E-04         -0.825
   40    7   39    6    884.2819500    884.2821473      1.973E-04      5.000E-04          0.395
   41    7   40    6    885.0626400    885.0624185     -2.215E-04      5.000E-04         -0.443
   42    7   41    6    885.7974000    885.7976365      2.365E-04      5.000E-04          0.473
   43    7   42    6    886.4864800    886.4876809      1.201E-03      1.500E-03          0.801
   45    7   44    6    887.7327500    887.7317881     -9.619E-04      1.000E-03         -0.962
   46    7   45    6    888.2856100    888.2856311      2.111E-05      5.000E-04          0.042
   48    7   47    6    889.2573200    889.2563795     -9.405E-04      1.000E-03         -0.941
   51    7   50    6    890.3688500    890.3687393     -1.107E-04      5.000E-04         -0.221
   52    7   51    6    890.6479300    890.6475089     -4.211E-04      5.000E-04         -0.842
   55    7   54    6    891.2066300    891.2066961      6.609E-05      5.000E-04          0.132
   48    8   49    7    647.1451700    647.1463074      1.137E-03      1.000E-03          1.137
   47    8   48    7    650.9717700    650.9724190      6.490E-04      5.000E-04          1.298
   46    8   47    7    654.7791800    654.7776938     -1.486E-03      2.000E-03         -0.743
   45    8   46    7    658.5612500    658.5617555      5.055E-04      5.000E-04          1.011
   44    8   45    7    662.3251500    662.3242301     -9.199E-04      1.000E-03         -0.920
   43    8   44    7    666.0651000    666.0647456     -3.544E-04      1.000E-03         -0.354
   41    8   42    7    673.4784600    673.4784215     -3.851E-05      1.000E-03         -0.039
   40    8   41    7    677.1516800    677.1508483     -8.317E-04      1.000E-03         -0.832
   39    8   40    7    680.7984900    680.7998487      1.359E-03      1.500E-03          0.906
   38    8   39    7    684.4246900    684.4250613      3.713E-04      5.000E-04          0.743
   37    8   38    7    688.0256600    688.0261267      4.667E-04      5.000E-04          0.933
   36    8   37    7    691.6020800    691.6026875      6.075E-04      1.000E-03          0.608
   35    8   36    7    695.1549000    695.1543888     -5.112E-04      5.000E-04         -1.022
   34    8   35    7    698.6807800    698.6808777      9.765E-05      5.000E-04          0.195
   33    8   34    7    702.1799100    702.1818033      1.893E-03      2.000E-03          0.947
   32    8   33    7    705.6568200    705.6568171     -2.902E-06      5.000E-04         -0.006
   31    8   32    7    709.1051300    709.1055729      4.429E-04      5.000E-04          0.886
   30    8   31    7    712.5181500    712.5277265      9.576E-03      1.000E-02          0.958
   29    8   30    7    715.9228100    715.9229360      1.260E-04      5.000E-04          0.252
   28    8   29    7    719.2906300    719.2908619      2.319E-04      5.000E-04          0.464
   27    8   28    7    722.6317000    722.6311668     -5.332E-04      5.000E-04         -1.066
   26    8   27    7    725.9426600    725.9435157      8.557E-04      1.000E-03          0.856
   25    8   26    7    729.2312100    729.2275757     -3.634E-03      3.500E-03         -1.038
   24    8   25    7    732.4829600    732.4830164      5.641E-05      5.000E-04          0.113
   23    8   24    7    735.7093200    735.7095097      1.897E-04      5.000E-04          0.379
   22    8   23    7    738.9065400    738.9067299      1.899E-04      5.000E-04          0.380
   21    8   22    7    742.0748100    742.0743535     -4.565E-04      5.000E-04         -0.913
   20    8   21    7    745.2117500    745.2120594      3.094E-04      5.000E-04          0.619
   19    8   20    7    748.3193100    748.3195291      2.191E-04      5.000E-04          0.438
   18    8   19    7    751.3954600    751.3964463      9.863E-04      1.000E-03          0.986
   17    8   18    7    754.4422800    754.4424973      2.173E-04      5.000E-04          0.435
   16    8   17    7    757.4481200    757.4573706      9.251E-03      1.000E-02          0.925
   15    8   16    7    760.4401000    760.4407576      6.576E-04      5.000E-04          1.315
   14    8   15    7    763.3916900    763.3923516      6.616E-04      5.000E-04          1.323
   13    8   14    7    766.3108000    766.3118491      1.049E-03      1.000E-03          1.049
   12    8   13    7    769.1987700    769.1989485      1.785E-04      5.000E-04          0.357
   11    8   12    7    772.0525500    772.0533511      8.011E-04      5.000E-04          1.602
   10    8   11    7    774.8744800    774.8747608      2.808E-04      5.000E-04          0.562
    9    8   10    7    777.6627500    777.6628839      1.339E-04      5.000E-04          0.268
    8    8    9    7    780.4168800    780.4174295      5.495E-04      5.000E-04          1.099
    7    8    8    7    783.1335500    783.1381091      4.559E-03      5.000E-03          0.912
    6    8    7    7    785.8236600    785.8246371      9.771E-04      1.000E-03          0.977
    1    8    0    7    806.0518500    806.0540164      2.166E-03      2.000E-03          1.083
    4    8    3    7    813.0423300    813.0434634      1.133E-03      1.000E-03          1.133
    7    8    6    7    819.6932800    819.6966531      3.373E-03      3.000E-03          1.124
    8    8    7    7    821.8381100    821.8385046      3.946E-04      5.000E-04          0.789
   10    8    9    7    826.0065300    826.0069460      4.160E-04      5.000E-04          0.832
   11    8   10    7    828.0330000    828.0330656      6.560E-05      5.000E-04          0.131
   12    8   11    7    830.0200000    830.0201428      1.428E-04      5.000E-04          0.286
   13    8   12    7    831.9669900    831.9679502      9.602E-04      1.000E-03          0.960
   14    8   13    7    833.8757400    833.8762637      5.237E-04      5.000E-04          1.047
   15    8   14    7    835.7439600    835.7448624      9.024E-04      5.000E-04          1.805
   16    8   15    7    837.5730800    837.5735286      4.486E-04      5.000E-04          0.897
   17    8   16    7    839.3613200    839.3620481      7.281E-04      1.000E-03          0.728
   18    8   17    7    841.1098900    841.1102097      3.197E-04      5.000E-04          0.639
   19    8   18    7    842.8176500    842.8178058      1.558E-04      5.000E-04          0.312
   20    8   19    7    844.4845200    844.4846321      1.121E-04      5.000E-04          0.224
   21    8   20    7    846.1101900    846.1104878      2.978E-04      5.000E-04          0.596
   22    8   21    7    847.6939600    847.6951752      1.215E-03      1.500E-03          0.810
   23    8   22    7    849.2379600    849.2385006      5.406E-04      5.000E-04          1.081
   24    8   23    7    850.7405600    850.7402734     -2.866E-04      5.000E-04         -0.573
   25    8   24    7    852.2003300    852.2003066     -2.336E-05      5.000E-04         -0.047
   26    8   25    7    853.6183900    853.6184170      2.703E-05      5.000E-04          0.054
   27    8   26    7    854.9931200    854.9944248      1.305E-03      1.500E-03          0.870
   28    8   27    7    856.3301000    856.3281538     -1.946E-03      2.000E-03         -0.973
   29    8   28    7    857.6234800    857.6194316     -4.048E-03      4.000E-03         -1.012
   30    8   29    7    858.8683600    858.8680895     -2.705E-04      5.000E-04         -0.541
   31    8   30    7    860.0741200    860.0739624     -1.576E-04      5.000E-04         -0.315
   32    8   31    7    861.2368500    861.2368892      3.916E-05      5.000E-04          0.078
   34    8   33    7    863.4341300    863.4332782     -8.518E-04      1.000E-03         -0.852
   35    8   34    7    864.4664300    864.4664372      7.170E-06      5.000E-04          0.014
   36    8   35    7    865.4559200    865.4560434      1.234E-04      5.000E-04          0.247
   37    8   36    7    866.4025600    866.4019551     -6.049E-04      5.000E-04         -1.210
   38    8   37    7    867.3040300    867.3040343      4.296E-06      5.000E-04          0.009
   39    8   38    7    868.1639700    868.1621472     -1.823E-03      2.000E-03         -0.911
   40    8   39    7    868.9764000    868.9761639     -2.361E-04      5.000E-04         -0.472
   41    8   40    7    869.7439400    869.7459589      2.019E-03      2.500E-03          0.808
   42    8   41    7    870.4718400    870.4714104     -4.296E-04      5.000E-04         -0.859
   43    8   42    7    871.1534000    871.1524011     -9.989E-04      1.000E-03         -0.999
   44    8   43    7    871.7884600    871.7888177      3.577E-04      5.000E-04          0.715
   45    8   44    7    872.3803100    872.3805513      2.413E-04      5.000E-04          0.483
   47    8   46    7    873.4290200    873.4295549      5.349E-04      5.000E-04          1.070
   50    8   49    7    874.6649300    874.6654611      5.311E-04      5.000E-04          1.062
   41    9   42    8    661.4208500    661.4196210     -1.229E-03      1.500E-03         -0.819
   37    9   38    8    675.7400300    675.7400183     -1.174E-05      5.000E-04         -0.023
   34    9   35    8    686.2300600    686.2291693     -8.907E-04      1.000E-03         -0.891
   32    9   33    8    693.0969300    693.0970812      1.512E-04      5.000E-04          0.302
   31    9   32    8    696.4927000    696.4925443     -1.557E-04      5.000E-04         -0.311
   29    9   30    8    703.2042900    703.2047797      4.897E-04      5.000E-04          0.979
   27    9   28    8    709.8094500    709.8098464      3.964E-04      5.000E-04          0.793
   26    9   27    8    713.0709100    713.0713569      4.469E-04      5.000E-04          0.894
   25    9   26    8    716.3045700    716.3050785      5.085E-04      5.000E-04          1.017
   24    9   25    8    719.5104100    719.5106835      2.735E-04      5.000E-04          0.547
   23    9   24    8    722.6877700    722.6878468      7.680E-05      5.000E-04          0.154
   22    9   23    8    725.8359300    725.8362455      3.155E-04      5.000E-04          0.631
   21    9   22    8    728.9556100    728.9555591     -5.093E-05      5.000E-04         -0.102
   20    9   21    8    732.0451700    732.0454694      2.994E-04      5.000E-04          0.599
   19    9   20    8    735.1051200    735.1056606      5.406E-04      5.000E-04          1.081
   18    9   19    8    738.1352400    738.1358195      5.795E-04      5.000E-04          1.159
   17    9   18    8    741.1347900    741.1356350      8.450E-04      5.000E-04          1.690
   16    9   17    8    744.1039100    744.1047986      8.886E-04      5.000E-04          1.777
   14    9   15    8    749.9502800    749.9499489     -3.311E-04      1.500E-03         -0.221
   13    9   14    8    752.8256700    752.8253309     -3.391E-04      1.500E-03         -0.226
    4    9    3    8    798.8577000    798.8574530     -2.470E-04      1.500E-03         -0.165
    5    9    4    8    801.0799000    801.0794523     -4.477E-04      1.500E-03         -0.298
    9    9    8    8    809.6045800    809.5948197     -9.760E-03      1.000E-02         -0.976
   10    9    9    8    811.6291100    811.6293119      2.019E-04      1.000E-03          0.202
   11    9   10    8    813.6254100    813.6255981      1.881E-04      1.000E-03          0.188
   14    9   13    8    819.3790500    819.3829621      3.912E-03      3.000E-03          1.304
   15    9   14    8    821.2227800    821.2241814      1.401E-03      1.000E-03          1.401
   16    9   15    8    823.0256100    823.0260891      4.791E-04      5.000E-04          0.958
   20    9   19    8    829.8351600    829.8364280      1.268E-03      1.000E-03          1.268
   26    9   25    8    838.8376400    838.8382060      5.660E-04      5.000E-04          1.132
   28    9   27    8    841.5098400    841.5091414     -6.986E-04      1.000E-03         -0.699
   29    9   28    8    842.7817800    842.7820073      2.273E-04      5.000E-04          0.455
   30    9   29    8    844.0142400    844.0129165     -1.323E-03      1.500E-03         -0.882
   31    9   30    8    845.2020400    845.2017070     -3.330E-04      5.000E-04         -0.666
   32    9   31    8    846.3485600    846.3482206     -3.394E-04      5.000E-04         -0.679
   33    9   32    8    847.4520300    847.4523029      2.729E-04      5.000E-04          0.546
   35    9   34    8    849.5323000    849.5325749      2.749E-04      5.000E-04          0.550
   38    9   37    8    852.3320500    852.3311096     -9.404E-04      1.000E-03         -0.940
   39    9   38    8    853.1768900    853.1775781      6.881E-04      1.000E-03          0.688
 
 Red_chi2 =   0.550784643102024     
 rmsd =   9.096282602406213E-004
 ***********************************
 Permanent dipole, 6LiF:
    V        obs            calc          delta           sig          delta/sig
    0      6.3273600      6.4398997      1.125E-01      2.000E-04        562.699
    1      6.4147200      6.5262176      1.115E-01      2.000E-04        557.488
    2      6.5031700      6.6138407      1.107E-01      2.000E-04        553.354
    3      6.5933000      6.7027636      1.095E-01      1.000E-03        109.464
 
 Red_chi2 =    236401.247172308     
 rmsd =   0.111048624346435     
 ***********************************
 Permanent dipole, 7LiF:
    V        obs            calc          delta           sig          delta/sig
    0      6.3248000      6.4375134      1.127E-01      1.000E-03        112.713
    1      6.4072000      6.5189522      1.118E-01      1.000E-03        111.752
    2      6.4905000      6.6015552      1.111E-01      1.000E-03        111.055
 
 Red_chi2 =    12508.7068430339     
 rmsd =   0.111842330282563     
 ***********************************


==> anc/Interpolations.f <==
      
! Adiabatic potentials E1 (X) and E2 (B) with the first and
! second derivatives over r.
! Units: Angstrom, cm^{-1}.

      subroutine E1E2(r,E1,E2,dE1dr,dE2dr)
      real*8 r,E1,E2,dE1dr,dE2dr
      REAL*8 u1,du1,d2u1,u2,du2,d2u2
      real*8 dE1dU1,dE1dU2,dE2dU1,dE2dU2,sq
      real*8 V0
      parameter (V0=139.7d0)
          call sU1(r,u1,du1,d2u1)
          call sU2(r,u2,du2,d2u2)
          sq=sqrt(0.25d0*(u2-u1)**2+V0**2)
          E1=0.5d0*(u1+u2)-sq
          E2=0.5d0*(u1+u2)+sq
          sq=0.25d0*(u2-u1)/sq
          dE1dU1=0.5d0+sq
          dE1dU2=0.5d0-sq
          dE2dU1=dE1dU2
          dE2dU2=dE1dU1
          dE1dr=dE1dU1*du1+dE1dU2*du2
          dE2dr=dE2dU1*du1+dE2dU2*du2
      end

! U = u1(r), dU and d2U are the first and second derivatives of u1(r).
      subroutine sU1(r,U,dU,d2U)
      real*8 r,U,dU,d2U
      real*8 Delta
      parameter (Delta=16066.56d0)
      real*8 S,dS,d2S
      real*8 Y,dY,d2Y
        call sY1(r,Y,dY,d2Y)
        call sS1(r,S,dS,d2S)
        U=Y*S+Delta
        dU=dY*S+Y*dS
        d2U=d2Y*S+2.d0*dY*dS+Y*d2S
      end

! U = u2(r), dU and d2U are the first and second derivatives of u2(r).
      subroutine sU2(r,U,dU,d2U)
      real*8 r,U,dU,d2U
      real*8 delta
      parameter (delta=100.0d0)
      real*8 S,dS,d2S
      real*8 Y,dY,d2Y
        call sY2(r,Y,dY,d2Y)
        call sS2(r,S,dS,d2S)
        U=(Y+delta)*S-delta
        dU=dY*S+(Y+delta)*dS
        d2U=d2Y*S+2.d0*dY*dS+(Y+delta)*d2S
      end

! S = Y1(r); dS and d2S are the first and second derivatives of Y1(r).
      subroutine sY1(r,S,dS,d2S)
      real*8 r,S,dS,d2S
      real*8 c1,c4,a
      parameter (c1=116140.9733d0,c4=117830.4323d0,a=7.d0) 
      real*8 ar,ar2,e,e2,p
      real*8 Y0,dY0,d2Y0
        ar=a*r
        ar2=ar*ar
        e=exp(-ar)
        e2=e*e
        S=(c1/r+c4/r**4)*(1.d0-e)**6
        p=(c1*(1.d0+6.d0*ar)*r**3+4.d0*c4*(1.d0+1.5d0*ar))*e-
     &     c1*r**3-4.d0*c4
        dS=p*((1.d0-e)/r)**5
        p=
     &    (c1*(6.d0*ar*(1.d0+3.d0*ar)+1.d0)*r**3+
     &    c4*(6.d0*ar*(4.d0+3.d0*ar)+10.d0))*e2-
     &    (c1*(3.d0*ar*(2.d0+ar)+2.d0)*r**3+
     &    c4*(3.d0*ar*(8.d0+ar)+20.d0))*e+10.d0*c4+c1*r**3
        d2S=2.d0*p*(1.d0-e)**4/r**6
        call sYX(r,Y0,dY0,d2Y0)
        S=S+Y0
        dS=dS+dY0
        d2S=d2S+d2Y0
      end
      
! S = Y2(r); dS and d2S are the first and second derivatives of Y2(r).
      subroutine sY2(r,S,dS,d2S)
      real*8 r,S,dS,d2S
      real*8 Y0,dY0,d2Y0
        call sYB(r,Y0,dY0,d2Y0)
        S=Y0
        dS=dY0
        d2S=d2Y0
      end
      
! Short-range component of Y1(r).
      subroutine sYX(r,S,dS,d2S)
      real*8 r,S,dS,d2S
      real*8 K,E0,a
      parameter (K=3135806.278d0,E0=-20419570.d0,a=7.d0)
      real*8 ar,ar2,e
        ar=a*r
        ar2=ar*ar
        e=exp(-ar)
        S=(K/r+E0+K*a+(E0+0.5*K*a)*ar)*e
        dS=-0.5d0*e*((ar+1.d0)*(ar2+2.d0)*K+2.d0*r*ar2*E0)/r**2
        d2S=0.5d0*e*
     *  (((ar2+1.d0)**2+4.d0*ar+3.d0)*K+2.d0*E0*r*ar2*(ar-1.d0))/r**3
      end
      
! Short-range component of Y2(r).
      subroutine sYB(r,S,dS,d2S)
      real*8 r,S,dS,d2S
      real*8 K,E0,a,b
      parameter (K=3135806.278d0,E0=-20419570.d0,a=10.d0,b=3.6d0)
      real*8 ea,eb,ql,E0Kb,Kb22
        ea=exp(-a*r)
        eb=exp(-b*r)
        ql=(K/r)*eb
        E0Kb=E0+K*b
        Kb22=0.5*K*b*b
        S=ql+(E0Kb*(1.d0+a*r)-Kb22*r)*ea
        dS=(Kb22*(a*r-1.d0)-a*a*r*E0Kb)*ea-ql*(b+1.d0/r)
        d2S=ql*(b*b+2.d0*(b+1.d0/r)/r)+
     &      a*(a*r*(a*E0Kb-Kb22)-a*E0+K*b*(b-a))*ea
      end
      
! Function S1(r) with derivatives.
      subroutine sS1(x,S,dS,d2S)
      real*8 x,S,dS,d2S
      integer N
      parameter (N=6)
      real*8 a1,b1,a2,b2,c(0:N),d(0:N)
      real*8 z1,dz1,d2z1,z2,dz2,d2z2
      real*8 Sc,dSc,d2Sc,Sd,dSd,d2Sd
      integer i
      data a1,b1,a2,b2,(c(i),i=2,N),(d(i),i=1,N)  /
     &           0.241804492893949741D+01,
     &           0.192215985954833002D+01,
     &           0.919877479139118714D-01,
     &           0.136356744547791631D+01,
     &          -0.951297638015420957D-02,
     &           0.129128142984926766D-01,
     &          -0.104270589313153854D-01,
     &           0.689133145335449771D-02,
     &          -0.378076375661843492D-02,
     &          -0.514505881513825258D+00,
     &           0.364862527967461325D+00,
     &          -0.189320315346759915D+00,
     &           0.604675963191855029D-01,
     &          -0.866269777375002284D-02,
     &          -0.563994194599492030D-02         /
      z1=tanh(a1*x-b1/x)
      dz1=(1.d0-z1*z1)*(a1+b1/x/x)
      d2z1=-2.d0*b1*(1.d0-z1*z1)/x**3-2.d0*z1*dz1*(a1+b1/x/x)
      z2=tanh(a2*x-b2/x)
      dz2=(1.d0-z2*z2)*(a2+b2/x/x)
      d2z2=-2.d0*b2*(1.d0-z2*z2)/x**3-2.d0*z2*dz2*(a2+b2/x/x)
      d(0)=0.d0
      c(0)=-(c(2)+c(4)+c(6)+d(2)+d(4)+d(6))
      c(1)=-(1.d0+c(3)+c(5)+d(1)+d(3)+d(5))
      call ChebDerivs(N,c,z1,Sc,dSc,d2Sc)
      call ChebDerivs(N,d,z2,Sd,dSd,d2Sd)
      S=Sc+Sd
      dS=dSc*dz1+dSd*dz2
      d2S=d2Sc*dz1*dz1+dSc*d2z1+d2Sd*dz2*dz2+dSd*d2z2
      end

! Function S2(r) with derivatives.
      subroutine sS2(x,S,dS,d2S)
      real*8 x,S,dS,d2S
      integer N
      parameter (N=6)
      real*8 a1,b1,a2,b2,c(0:N),d(0:N)
      real*8 z1,dz1,d2z1,z2,dz2,d2z2
      real*8 Sc,dSc,d2Sc,Sd,dSd,d2Sd
      integer i
      data a1,b1,a2,b2,(c(i),i=2,N),(d(i),i=1,N)  /
     &           0.572421948979681017D+00,
     &           0.310155414388365713D+01,
     &           0.342510366795530985D+00,
     &           0.362566804029141965D+01,
     &           0.309885761247414386D+02,
     &          -0.253040006993239919D+01,
     &          -0.356178057582563623D+01,
     &          -0.123546756777884537D+01,
     &          -0.167021380797578611D+00,
     &          -0.101064683474216622D+03,
     &           0.145416161905022179D+02,
     &           0.110852125302441209D+02,
     &          -0.653181491950702675D+01,
     &           0.172577237227425173D+01,
     &          -0.132456551446037667D-01         /
      z1=tanh(a1*x-b1/x)
      dz1=(1.d0-z1*z1)*(a1+b1/x/x)
      d2z1=-2.d0*b1*(1.d0-z1*z1)/x**3-2.d0*z1*dz1*(a1+b1/x/x)
      z2=tanh(a2*x-b2/x)
      dz2=(1.d0-z2*z2)*(a2+b2/x/x)
      d2z2=-2.d0*b2*(1.d0-z2*z2)/x**3-2.d0*z2*dz2*(a2+b2/x/x)
      d(0)=0.d0
      c(0)=1.d0-(c(2)+c(4)+c(6)+d(2)+d(4)+d(6))
      c(1)=-(c(3)+c(5)+d(1)+d(3)+d(5))
      call ChebDerivs(N,c,z1,Sc,dSc,d2Sc)
      call ChebDerivs(N,d,z2,Sd,dSd,d2Sd)
      S=Sc+Sd
      dS=dSc*dz1+dSd*dz2
      d2S=d2Sc*dz1*dz1+dSc*d2z1+d2Sd*dz2*dz2+dSd*d2z2
      end

! Chebyshev polynomials with derivatives.
      subroutine ChebDerivs(N,c,z,S,dS,d2S)
      integer N
      real*8 c(0:N),z,S,dS,d2S
      real*8 q0,q1,q2,d0,d1,d2,t0,t1,t2
      real*8 two
      parameter (two=2.d0)
      integer i
      q0=0.d0 ; q1=0.d0 ; d0=0.d0 ; d1=1.d0 ; t0=1.d0 ; t1=z
      d2S=0.d0 ; dS=c(1) ; S=c(0)+c(1)*z
      do i=2,N
        t2=two*z*t1-t0 ; d2=two*(t1+z*d1)-d0 ; q2=4.d0*d1+two*z*q1-q0
        S=S+c(i)*t2 ; dS=dS+c(i)*d2 ; d2S=d2S+c(i)*q2
        t0=t1 ; t1=t2 ; d0=d1 ; d1=d2 ; q0=q1 ; q1=q2
      end do
      end

C NACME with derivatives. Angstroms.
      subroutine sNACME(r,S,dS,d2S)
      real*8 r,S,dS,d2S
      integer N
      parameter (N=6)
      real*8 A1,w1,x1,A2,w2,x2,a,b,c(0:N)
      real*8 Ang_1au,x,x_2,x_4,x_6,x0_2,x0_4,w_2,Q,p,z,z2,ab
      parameter (Ang_1au = 0.52917721042D0)
      real*8 SN,dSN,d2SN
      real*8 SA,dSA,d2SA
      data A1,w1,x1,A2,w2,x2,a,b,(c(i),i=1,N)  /
     &     0.136430921603884814D+00,
     &     0.392844517029873663D+00,
     &     0.131357468001730182D+01,
     &     0.689755037640098934D+01,
     &     0.637385805366147729D+01,
     &     0.136836430769754465D+02,
     &     0.151214539886382809D+00,
     &     0.202208988116367250D+01,
     &    -0.725022891950362292D+00,
     &    -0.116557535891225417D+01,
     &     0.850828157819429665D+00,
     &     0.139349710520660947D+00,
     &     0.388827939135521716D+00,
     &    -0.509271492531388592D+00
     &                                         /
      x=r/Ang_1au
      z=tanh(a*x-b/x)
      x_2=x*x ; x_4=x_2*x_2 ; x_6=x_2*x_4
      z2=1.d0-z*z ; ab=a+b/x_2
      c(0)=1.d0
      call ChebDerivs(N,c,z,SN,dSA,d2SA)
      dSN=dSA*z2*ab
      d2SN=z2*(ab*ab*(d2SA*z2-dSA*2.d0*z)-dSA*2.d0*b/x**3)

      w_2=w1*w1 ; x0_2=x1*x1 ; x0_4=x0_2*x0_2
      Q=(x_2-x0_2)**2+w_2
      SA=A1*x_2/Q
      dSA=2.d0*A1*x*(x0_4+w_2-x_4)/Q**2
      p=x_6*(3.d0*x_2+2.d0*x0_2)+
     &  (w_2+x0_4)*(6.d0*x0_2*x_2-12.d0*x_4+w_2+x0_4)
      d2SA=2.d0*A1*p/Q**3

      w_2=w2*w2 ; x0_2=x2*x2 ; x0_4=x0_2*x0_2
      Q=(x_2-x0_2)**2+w_2
      SA=SA+A2*x_2/Q
      dSA=dSA+2.d0*A2*x*(x0_4+w_2-x_4)/Q**2
      p=x_6*(3.d0*x_2+2.d0*x0_2)+
     &  (w_2+x0_4)*(6.d0*x0_2*x_2-12.d0*x_4+w_2+x0_4)
      d2SA=d2SA+2.d0*A2*p/Q**3

      S=SA*SN/Ang_1au
      dS=(dSA*SN+SA*dSN)/Ang_1au**2
      d2S=(d2SA*SN+2.d0*dSA*dSN+SA*d2SN)/Ang_1au**3
      end

! Nonadiabatic correction N11 (Angstroms. \hbar=\mu=1).
      subroutine scorr(r,S,dS,d2S)
      real*8 r,S,dS,d2S
      real*8 Re,a0,a1,a2,a3
      parameter (Re=1.56d0)
      real*8 z,z2,z3
      real*8 dSdz,d2Sdz,dzdr,d2zdr,dSdr,d2Sdr,g,dgdr,d2gdr
      real*8 r2,r3,r4,r5,r6
      data a0,a1,a2,a3                       /
     &          -0.391256113004576023D+00,
     &           0.572261244583755868D+01,
     &           0.846764883237857546D+01,
     &           0.996278698901671156D+01    /
      z=tanh(r/Re-Re/r)
      z2=z*z ; z3=z2*z
      r2=r*r ; r3=r2*r ; r4=r3*r ; r5=r4*r ; r6=r5*r+1.d0
      S=a0+a1*z+a2*z2+a3*z3
      dSdz=a1+2.d0*a2*z+3.d0*a3*z2
      d2Sdz=2.d0*a2+6.d0*a3*z
      dzdr=(1.d0-z2)*(1.d0/Re+Re/r2)
      d2zdr=-2.d0*Re*(1.d0-z2)/r3-2.d0*z*dzdr*(1.d0/Re+Re/r2)
      dSdr=dSdz*dzdr
      d2Sdr=d2Sdz*dzdr**2+dSdz*d2zdr
      g=1.d0/r6
      dgdr=-6.d0*r5/r6**2
      d2gdr=6.d0*r4*(12.d0*r5*r/r6-5.d0)/r6**2
      d2S=d2Sdr*g+2.d0*dSdr*dgdr+S*d2gdr
      dS=dSdr*g+S*dgdr
      S=S*g
      end

CCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCCC

! Diabatic DMF d11(r).
      real*8 function d11(x)
      real*8 x
      integer nc
      parameter (nc=10)
      real*8 c(nc)
      real*8 y0,a1,a2,a,b,y
      real*8 S1,S2,S24,S25,S
      real*8 c0,c1
      real*8 q,q1,q2
      integer i,N,indC
      data c                                 /
     &           0.451141746685428502D+00,
     &           0.481614212247727291D+01,
     &           0.308806771343147801D+02,
     &           0.713654955891402709D+00,
     &           0.397868612995663840D+00,
     &          -0.271519127256605486D+03,
     &           0.139163898603671981D+03,
     &          -0.506084740265892918D+02,
     &           0.117556070326819651D+02,
     &          -0.133286488914444523D+01    /
        y0=c(1)
        a1=c(2)
        a2=c(3)
        a=c(4)
        b=c(5)
        y=tanh(b*x)
        S1=y0-a1*x-a2/x**2
        S2=1.d0-exp(-a*x)
        S24=S2**4
        S25=S24*S2
      N=nc-4
      indC=6
        c0=1.d0
      do i=6,nc,4
        c0=c0+c(i)
      end do
      do i=8,nc,4
        c0=c0-c(i)
      end do
        c1=1.d0-c0
      do i=6,nc
        c1=c1-c(i)
      end do
      q2=0.d0 ; q1=0.d0
      do i=N,2,-1
        q=2*y*q1-q2+c(indC-2+i)
        q2=q1 ; q1=q
      end do
        q=2*y*q1-q2+c1
        q2=q1 ; q1=q
      S=y*q1-q2+c0
      d11=S1*S25*S
      end

! Diabatic DMF d12(r).
      real*8 function d12(x)
      real*8 x
      integer nc
      parameter (nc=8)
      real*8 c(nc)
      real*8 a,w,b,y
      real*8 sq2,S1,S2,S26,S27,S
      real*8 c0,c1
      real*8 q,q1,q2
      integer i,N,indC
      data c                                 /
     &          -0.139641288608945269D+01,
     &           0.133480558971145307D+02,
     &           0.340834190595595554D+00,
     &          -0.857294716740022636D+03,
     &           0.166571246625196090D+04,
     &          -0.150175785718234033D+04,
     &           0.832498795351081640D+03,
     &          -0.247049446766311718D+03    /
        a=c(1)
        w=c(2)
        b=c(3)
        y=tanh(b*x)
        sq2=x**8+w**4
        S1=a/sqrt(sq2)
        S2=1.d0-exp(-5.d0*x)
        S26=S2**6
        S27=S26*S2
      N=nc-2
      indC=4
        c0=1.d0
      do i=4,nc,4
        c0=c0+c(i)
      end do
      do i=6,nc,4
        c0=c0-c(i)
      end do
        c1=1.d0-c0
      do i=4,nc
        c1=c1-c(i)
      end do
      q2=0.d0 ; q1=0.d0
      do i=N,2,-1
        q=2*y*q1-q2+c(indC-2+i)
        q2=q1 ; q1=q
      end do
        q=2*y*q1-q2+c1
        q2=q1 ; q1=q
      S=y*q1-q2+c0
      d12=S1*S27*S
      end

! Diabatic DMF d22.
      real*8 function d22(x)
      real*8 x
      integer nc
      parameter (nc=10)
      real*8 c(nc)
      real*8 c0,c1,d0,d1
      real*8 a1,b1,a2,b2,z1,z2
      parameter (a1=0.5d0,b1=0.7d0,a2=0.25d0,b2=5.0d0)
      real*8 q,q1,q2,ST
      integer i,N,indC,indD
      data c                                 /
     &          -0.167981848765002728D+01,
     &          -0.490628419332123158D-01,
     &          -0.635991634688302998D+00,
     &           0.552110488259286436D-01,
     &          -0.135515571293420262D+00,
     &           0.169155816235043555D+00,
     &          -0.649970934249379378D-01,
     &           0.101228616526879145D-01,
     &          -0.331799574305529981D-02,
     &          -0.559700822879944521D-03    /
      N=(nc+2)/2
      indC=1 ; indD=indC+N-1
      if(nc.ne.2*N-2) stop 'Wromg nc in s_d22!'
        c0=0.d0 ; d0=0.d0
      do i=2,N,2
        c0=c0-c(indC-2+i)
        d0=d0-c(indD-2+i)
      end do
        c1=0.d0 ; d1=0.d0
      do i=3,N,2
        c1=c1-c(indC-2+i)
        d1=d1-c(indD-2+i)
      end do
      z1=tanh(a1*x-b1/x) ; z2=tanh(a2*x-b2/x)
      q2=0.d0 ; q1=0.d0
      do i=N,2,-1
        q=2*z1*q1-q2+c(indC-2+i)
        q2=q1 ; q1=q
      end do
      q=2*z1*q1-q2+c1
      q2=q1 ; q1=q
      ST=z1*q1-q2+c0
      q2=0.d0 ; q1=0.d0
      do i=N,2,-1
        q=2*z2*q1-q2+c(indD-2+i)
        q2=q1 ; q1=q
      end do
      q=2*z2*q1-q2+d1
      q2=q1 ; q1=q
      d22=ST+z2*q1-q2+d0
      end



==> anc/LIF_U_Emile.DAT <==
C This is original Bernath's LiF_U file with my comments. iso = 1 (7Li19F),  2 (6Li19F).
C The file contains infrared data data of Hedderich91 and also microwave data of Wharton63, Pearson69, and Lovas74.

          7Li19F 1-0 to 8-7 and 6Li19F 1-0 to 3-2 bands

C Microwave data for 6Li19F from Lovas74. Star marks the uncertainty different from source.
C  J'  v'+1      J''  v''+1      iso                               source
    1    1    1    0    1    1    2    1   2.9934197  0.000001   Wharton63
    1    2    1    0    2    1    2    1   2.9460107  0.000001   Wharton63
    1    3    1    0    3    1    2    1   2.8993791  0.000001   Wharton63
    1    4    1    0    4    1    2    1   2.8535288  0.0001*    Wharton63
    2    1    1    1    1    1    2    1   5.9864865  0.000005   Pearson69
    2    2    1    1    2    1    2    1   5.8916729  0.000005   Pearson69
    2    3    1    1    3    1    2    1   5.7984127  0.000005   Pearson69
    2    4    1    1    4    1    2    1   5.7066903  0.000005   Pearson69
    3    1    1    2    1    1    2    1   8.9788510  0.000005   Pearson69
    3    2    1    2    2    1    2    1   8.8366396  0.000005   Pearson69
    3    3    1    2    3    1    2    1   8.6967578  0.000005   Pearson69
    3    4    1    2    4    1    2    1   8.5591826  0.000005   Pearson69
    4    1    1    3    1    1    2    1  11.9701540  0.000005   Pearson69
    4    2    1    3    2    1    2    1  11.7805575  0.000005   Pearson69
    4    3    1    3    3    1    2    1  11.5940672  0.000005   Pearson69
    4    4    1    3    4    1    2    1  11.4106493  0.00001    Pearson69
    5    1    1    4    1    1    2    1  14.9600518  0.000005   Pearson69
    5    2    1    4    2    1    2    1  14.7230799  0.000005   Pearson69
    6    1    1    5    1    1    2    1  17.9481717  0.00001    Pearson69

C Microwave data for 7Li19F from Lovas74.
C  J'  v'+1      J''  v''+1      iso
    2    1    1    1    1    1    1    1   5.3402388  0.000005   Pearson69
    2    2    1    1    2    1    1    1   5.2603365  0.000005   Pearson69
    2    3    1    1    3    1    1    1   5.1816684  0.000005   Pearson69
    2    4    1    1    4    1    1    1   5.1042265  0.000005   Pearson69
    3    1    1    2    1    1    1    1   8.0096568  0.000005   Pearson69
    3    2    1    2    2    1    1    1   7.8898099  0.000005   Pearson69
    3    3    1    2    3    1    1    1   7.7718199  0.000005   Pearson69
    3    4    1    2    4    1    1    1   7.6556622  0.000005   Pearson69
    4    1    1    3    1    1    1    1  10.6782326  0.00001    Pearson69
    4    2    1    3    2    1    1    1  10.5184524  0.000005   Pearson69
    4    3    1    3    3    1    1    1  10.3611422  0.000005   Pearson69
    4    4    1    3    4    1    1    1  10.2062821  0.000005   Pearson69
    5    1    1    4    1    1    1    1  13.3457534  0.100000   Pearson69
    5    2    1    4    2    1    1    1  13.1459845  0.000005   Pearson69
    5    3    1    4    3    1    1    1  12.9493648  0.000005   Pearson69
    5    4    1    4    4    1    1    1  12.7558126  0.000005   Pearson69
    6    1    1    5    1    1    1    1  16.0117347  0.00001    Pearson69
    6    2    1    5    2    1    1    1  15.7721343  0.000005   Pearson69

C 7Li19F IR emission data from Hedderich91.
C Band 1-0, lines P67-P1.
C  J'  v'+1      J''  v''+1      iso
   66    2    1   67    1    1    1    1  643.22499   0.0005
   65    2    1   66    1    1    1    1  647.79186   0.0005
   64    2    1   65    1    1    1    1  652.34367   0.0010
   63    2    1   64    1    1    1    1  656.87691   0.0005
   62    2    1   63    1    1    1    1  661.39365   0.0005
   61    2    1   62    1    1    1    1  665.89322   0.0005
   60    2    1   61    1    1    1    1  670.37521   0.0005
   59    2    1   60    1    1    1    1  674.83778   0.0005
   58    2    1   59    1    1    1    1  679.28310   0.0005
   57    2    1   58    1    1    1    1  683.70808   0.0005
   56    2    1   57    1    1    1    1  688.11522   0.0015
   55    2    1   56    1    1    1    1  692.49965   0.0005
   54    2    1   55    1    1    1    1  696.86537   0.0005
   53    2    1   54    1    1    1    1  701.21006   0.0005
   52    2    1   53    1    1    1    1  705.53328   0.0005
   51    2    1   52    1    1    1    1  709.83535   0.0005
   50    2    1   51    1    1    1    1  714.11486   0.0005
   49    2    1   50    1    1    1    1  718.37200   0.0005
   48    2    1   49    1    1    1    1  722.60630   0.0005
   47    2    1   48    1    1    1    1  726.81744   0.0005
   46    2    1   47    1    1    1    1  731.00488   0.0005
   45    2    1   46    1    1    1    1  735.16819   0.0005
   44    2    1   45    1    1    1    1  739.30720   0.0005
   43    2    1   44    1    1    1    1  743.42133   0.0005
   42    2    1   43    1    1    1    1  747.51018   0.0005
   41    2    1   42    1    1    1    1  751.57345   0.0005
   40    2    1   41    1    1    1    1  755.61069   0.0005
   39    2    1   40    1    1    1    1  759.62154   0.0005
   38    2    1   39    1    1    1    1  763.60582   0.0005
   37    2    1   38    1    1    1    1  767.56266   0.0005
   36    2    1   37    1    1    1    1  771.49217   0.0005
   35    2    1   36    1    1    1    1  775.39382   0.0005
   34    2    1   35    1    1    1    1  779.26714   0.0005
   33    2    1   34    1    1    1    1  783.11189   0.0005
   32    2    1   33    1    1    1    1  786.92762   0.0005
   31    2    1   32    1    1    1    1  790.71410   0.0005
   30    2    1   31    1    1    1    1  794.47076   0.0005
   29    2    1   30    1    1    1    1  798.19745   0.0005
   28    2    1   29    1    1    1    1  801.89368   0.0005
   27    2    1   28    1    1    1    1  805.55917   0.0005
   26    2    1   27    1    1    1    1  809.19351   0.0005
   25    2    1   26    1    1    1    1  812.79639   0.0005
   24    2    1   25    1    1    1    1  816.36742   0.0005
   23    2    1   24    1    1    1    1  819.90638   0.0005
   22    2    1   23    1    1    1    1  823.41278   0.0005
   21    2    1   22    1    1    1    1  826.88635   0.0005
   20    2    1   21    1    1    1    1  830.32668   0.0005
   19    2    1   20    1    1    1    1  833.73363   0.0005
   18    2    1   19    1    1    1    1  837.10660   0.0005
   17    2    1   18    1    1    1    1  840.44548   0.0005
   16    2    1   17    1    1    1    1  843.74986   0.0005
   15    2    1   16    1    1    1    1  847.01934   0.0005
   14    2    1   15    1    1    1    1  850.25377   0.0005
   13    2    1   14    1    1    1    1  853.45267   0.0005
   12    2    1   13    1    1    1    1  856.61580   0.0005
   11    2    1   12    1    1    1    1  859.74286   0.0005
   10    2    1   11    1    1    1    1  862.83347   0.0005
    9    2    1   10    1    1    1    1  865.88735   0.0005
    8    2    1    9    1    1    1    1  868.90424   0.0005
    7    2    1    8    1    1    1    1  871.88380   0.0005
    6    2    1    7    1    1    1    1  874.82572   0.0005
    5    2    1    6    1    1    1    1  877.73041   0.0005
    4    2    1    5    1    1    1    1  880.59549   0.0005
    3    2    1    4    1    1    1    1  883.42268   0.0005
    2    2    1    3    1    1    1    1  886.21112   0.0005
    1    2    1    2    1    1    1    1  888.96043   0.0005
    0    2    1    1    1    1    1    1  891.67033   0.0005

C 7Li19F IR emission data from Hedderich91. 
C Band 1-0, lines R0-R63.
C  J'  v'+1      J''  v''+1      iso
    1    2    1    0    1    1    1    1  896.97099   0.0005
    2    2    1    1    1    1    1    1  899.56097   0.0005
    3    2    1    2    1    1    1    1  902.11051   0.0005
    4    2    1    3    1    1    1    1  904.61936   0.0005
    5    2    1    4    1    1    1    1  907.08707   0.0005
    6    2    1    5    1    1    1    1  909.51355   0.0005
    7    2    1    6    1    1    1    1  911.89840   0.0005
    8    2    1    7    1    1    1    1  914.24140   0.0005
    9    2    1    8    1    1    1    1  916.54237   0.0005
   11    2    1   10    1    1    1    1  921.01692   0.0005
   12    2    1   11    1    1    1    1  923.19005   0.0005
   13    2    1   12    1    1    1    1  925.32007   0.0005
   14    2    1   13    1    1    1    1  927.40677   0.0005
   15    2    1   14    1    1    1    1  929.44992   0.0005
   16    2    1   15    1    1    1    1  931.44921   0.0005
   17    2    1   16    1    1    1    1  933.40445   0.0005
   18    2    1   17    1    1    1    1  935.31541   0.0005
   19    2    1   18    1    1    1    1  937.18186   0.0005
   20    2    1   19    1    1    1    1  939.00368   0.0005
   21    2    1   20    1    1    1    1  940.78049   0.0005
   22    2    1   21    1    1    1    1  942.51208   0.0005
   23    2    1   22    1    1    1    1  944.19838   0.0005
   24    2    1   23    1    1    1    1  945.83905   0.0005
   25    2    1   24    1    1    1    1  947.43398   0.0005
   26    2    1   25    1    1    1    1  948.98282   0.0005
   27    2    1   26    1    1    1    1  950.48550   0.0005
   28    2    1   27    1    1    1    1  951.94180   0.0005
   29    2    1   28    1    1    1    1  953.35151   0.0005
   30    2    1   29    1    1    1    1  954.71447   0.0005
   31    2    1   30    1    1    1    1  956.03041   0.0005
   32    2    1   31    1    1    1    1  957.29927   0.0005
   33    2    1   32    1    1    1    1  958.52075   0.0005
   34    2    1   33    1    1    1    1  959.69477   0.0005
   35    2    1   34    1    1    1    1  960.82113   0.0005
   36    2    1   35    1    1    1    1  961.89967   0.0005
   37    2    1   36    1    1    1    1  962.93020   0.0005
   38    2    1   37    1    1    1    1  963.91257   0.0005
   39    2    1   38    1    1    1    1  964.84670   0.0005
   40    2    1   39    1    1    1    1  965.73172   0.0005
   41    2    1   40    1    1    1    1  966.56926   0.0005
   42    2    1   41    1    1    1    1  967.35751   0.0005
   43    2    1   42    1    1    1    1  968.09690   0.0005
   44    2    1   43    1    1    1    1  968.78722   0.0005
   45    2    1   44    1    1    1    1  969.42838   0.0005
   46    2    1   45    1    1    1    1  970.02040   0.0005
   47    2    1   46    1    1    1    1  970.56296   0.0005
   48    2    1   47    1    1    1    1  971.05594   0.0005
   49    2    1   48    1    1    1    1  971.49941   0.0005
   50    2    1   49    1    1    1    1  971.89296   0.0005
   51    2    1   50    1    1    1    1  972.23690   0.0005
   52    2    1   51    1    1    1    1  972.53012   0.0005
   53    2    1   52    1    1    1    1  972.77459   0.0005
   54    2    1   53    1    1    1    1  972.96841   0.0005
   55    2    1   54    1    1    1    1  973.11156   0.0005
   56    2    1   55    1    1    1    1  973.20486   0.0005
   59    2    1   58    1    1    1    1  973.18228   0.0005
   60    2    1   59    1    1    1    1  973.07410   0.0005
   61    2    1   60    1    1    1    1  972.91472   0.0005
   62    2    1   61    1    1    1    1  972.70458   0.0005
   63    2    1   62    1    1    1    1  972.44380   0.0010
   64    2    1   63    1    1    1    1  972.13208   0.0010
   65    2    1   64    1    1    1    1  971.76979   0.0015
   67    2    1   66    1    1    1    1  970.88707   0.0100

C 7Li19F IR emission data from Hedderich91. 
C Band 2-1, lines P67-P1. 
C  J'  v'+1      J''  v''+1      iso
   66    3    1   67    2    1    1    1  631.22869   0.0005
   65    3    1   66    2    1    1    1  635.72007   0.0005
   64    3    1   65    2    1    1    1  640.19664   0.0005
   63    3    1   64    2    1    1    1  644.65580   0.0005
   62    3    1   63    2    1    1    1  649.09925   0.0005
   61    3    1   62    2    1    1    1  653.52568   0.0005
   60    3    1   61    2    1    1    1  657.93478   0.0005
   59    3    1   60    2    1    1    1  662.32515   0.0005
   58    3    1   59    2    1    1    1  666.69846   0.0005
   57    3    1   58    2    1    1    1  671.05195   0.0005
   56    3    1   57    2    1    1    1  675.38687   0.0005
   55    3    1   56    2    1    1    1  679.70218   0.0005
   54    3    1   55    2    1    1    1  683.99744   0.0005
   53    3    1   54    2    1    1    1  688.27260   0.0005
   52    3    1   53    2    1    1    1  692.52716   0.0005
   51    3    1   52    2    1    1    1  696.76022   0.0005
   50    3    1   51    2    1    1    1  700.97172   0.0005
   49    3    1   50    2    1    1    1  705.16135   0.0005
   48    3    1   49    2    1    1    1  709.32807   0.0005
   47    3    1   48    2    1    1    1  713.47301   0.0005
   46    3    1   47    2    1    1    1  717.59424   0.0005
   45    3    1   46    2    1    1    1  721.69209   0.0005
   44    3    1   45    2    1    1    1  725.76575   0.0005
   43    3    1   44    2    1    1    1  729.81524   0.0005
   42    3    1   43    2    1    1    1  733.83991   0.0005
   41    3    1   42    2    1    1    1  737.83964   0.0005
   40    3    1   41    2    1    1    1  741.81377   0.0005
   39    3    1   40    2    1    1    1  745.76208   0.0005
   38    3    1   39    2    1    1    1  749.68415   0.0005
   37    3    1   38    2    1    1    1  753.57956   0.0005
   36    3    1   37    2    1    1    1  757.44812   0.0005
   35    3    1   36    2    1    1    1  761.28913   0.0005
   34    3    1   35    2    1    1    1  765.10256   0.0005
   33    3    1   34    2    1    1    1  768.88784   0.0005
   32    3    1   33    2    1    1    1  772.64482   0.0005
   31    3    1   32    2    1    1    1  776.37275   0.0005
   30    3    1   31    2    1    1    1  780.07159   0.0005
   28    3    1   29    2    1    1    1  787.38047   0.0005
   27    3    1   28    2    1    1    1  790.98979   0.0005
   26    3    1   27    2    1    1    1  794.56839   0.0005
   25    3    1   26    2    1    1    1  798.11622   0.0005
   24    3    1   25    2    1    1    1  801.63268   0.0005
   23    3    1   24    2    1    1    1  805.11760   0.0005
   22    3    1   23    2    1    1    1  808.57063   0.0005
   21    3    1   22    2    1    1    1  811.99123   0.0005
   20    3    1   21    2    1    1    1  815.37936   0.0005
   19    3    1   20    2    1    1    1  818.73443   0.0005
   18    3    1   19    2    1    1    1  822.05627   0.0005
   17    3    1   18    2    1    1    1  825.34455   0.0005
   16    3    1   17    2    1    1    1  828.59880   0.0005
   15    3    1   16    2    1    1    1  831.81897   0.0005
   14    3    1   15    2    1    1    1  835.00440   0.0005
   12    3    1   13    2    1    1    1  841.27036   0.0005
   11    3    1   12    2    1    1    1  844.35032   0.0005
   10    3    1   11    2    1    1    1  847.39426   0.0005
    9    3    1   10    2    1    1    1  850.40221   0.0005
    8    3    1    9    2    1    1    1  853.37365   0.0005
    7    3    1    8    2    1    1    1  856.30845   0.0005
    6    3    1    7    2    1    1    1  859.20616   0.0005
    5    3    1    6    2    1    1    1  862.06649   0.0005
    4    3    1    5    2    1    1    1  864.88929   0.0005
    3    3    1    4    2    1    1    1  867.67416   0.0005
    2    3    1    3    2    1    1    1  870.42072   0.0005
    1    3    1    2    2    1    1    1  873.12879   0.0005
    0    3    1    1    2    1    1    1  875.79864   0.0005

C 7Li19F IR emission data from Hedderich91.
C Band 2-1, lines R0-R63.
C  J'  v'+1      J''  v''+1      iso
    1    3    1    0    2    1    1    1  881.01967   0.0005
    2    3    1    1    2    1    1    1  883.57101   0.0005
    3    3    1    2    2    1    1    1  886.08249   0.0005
    4    3    1    3    2    1    1    1  888.55365   0.0005
    5    3    1    4    2    1    1    1  890.98463   0.0005
    6    3    1    5    2    1    1    1  893.37488   0.0005
    7    3    1    6    2    1    1    1  895.72416   0.0005
    8    3    1    7    2    1    1    1  898.03226   0.0005
    9    3    1    8    2    1    1    1  900.29890   0.0005
   10    3    1    9    2    1    1    1  902.52385   0.0005
   11    3    1   10    2    1    1    1  904.70683   0.0005
   12    3    1   11    2    1    1    1  906.84760   0.0005
   13    3    1   12    2    1    1    1  908.94670   0.0005
   14    3    1   13    2    1    1    1  911.00160   0.0005
   15    3    1   14    2    1    1    1  913.01435   0.0005
   16    3    1   15    2    1    1    1  914.98392   0.0005
   17    3    1   16    2    1    1    1  916.91013   0.0005
   19    3    1   18    2    1    1    1  920.63150   0.0005
   20    3    1   19    2    1    1    1  922.42624   0.0005
   21    3    1   20    2    1    1    1  924.17663   0.0005
   22    3    1   21    2    1    1    1  925.88263   0.0005
   23    3    1   22    2    1    1    1  927.54388   0.0005
   24    3    1   23    2    1    1    1  929.16031   0.0005
   25    3    1   24    2    1    1    1  930.73159   0.0005
   26    3    1   25    2    1    1    1  932.25754   0.0005
   27    3    1   26    2    1    1    1  933.73800   0.0005
   28    3    1   27    2    1    1    1  935.17279   0.0005
   29    3    1   28    2    1    1    1  936.56172   0.0005
   30    3    1   29    2    1    1    1  937.90461   0.0005
   31    3    1   30    2    1    1    1  939.20117   0.0005
   32    3    1   31    2    1    1    1  940.45135   0.0005
   33    3    1   32    2    1    1    1  941.65492   0.0005
   34    3    1   33    2    1    1    1  942.81174   0.0005
   35    3    1   34    2    1    1    1  943.92159   0.0005
   36    3    1   35    2    1    1    1  944.98457   0.0005
   37    3    1   36    2    1    1    1  945.99995   0.0005
   38    3    1   37    2    1    1    1  946.96804   0.0005
   39    3    1   38    2    1    1    1  947.88866   0.0005
   40    3    1   39    2    1    1    1  948.76142   0.0005
   41    3    1   40    2    1    1    1  949.58641   0.0005
   42    3    1   41    2    1    1    1  950.36345   0.0005
   43    3    1   42    2    1    1    1  951.09230   0.0005
   44    3    1   43    2    1    1    1  951.77288   0.0005
   45    3    1   44    2    1    1    1  952.40513   0.0005
   46    3    1   45    2    1    1    1  952.98891   0.0005
   47    3    1   46    2    1    1    1  953.52413   0.0005
   48    3    1   47    2    1    1    1  954.01031   0.0005
   49    3    1   48    2    1    1    1  954.44802   0.0005
   50    3    1   49    2    1    1    1  954.83642   0.0005
   51    3    1   50    2    1    1    1  955.17610   0.0005
   52    3    1   51    2    1    1    1  955.46643   0.0005
   53    3    1   52    2    1    1    1  955.70813   0.0010
   54    3    1   53    2    1    1    1  955.89976   0.0005
   56    3    1   55    2    1    1    1  956.13526   0.0005
   59    3    1   58    2    1    1    1  956.11660   0.0005
   61    3    1   60    2    1    1    1  955.85520   0.0010
   62    3    1   61    2    1    1    1  955.65116   0.0005
   63    3    1   62    2    1    1    1  955.39582   0.0005
   64    3    1   63    2    1    1    1  955.09177   0.0005

C 7Li19F IR emission data from Hedderich91. 
C Band 3-2, lines P63-P1.
C  J'  v'+1      J''  v''+1      iso
   62    4    1   63    3    1    1    1  637.08050   0.0005
   61    4    1   62    3    1    1    1  641.43448   0.0005
   60    4    1   61    3    1    1    1  645.77142   0.0005
   59    4    1   60    3    1    1    1  650.09061   0.0005
   58    4    1   59    3    1    1    1  654.39259   0.0005
   57    4    1   58    3    1    1    1  658.67705   0.0005
   56    4    1   57    3    1    1    1  662.94016   0.0010
   55    4    1   56    3    1    1    1  667.18712   0.0005
   54    4    1   55    3    1    1    1  671.41350   0.0005
   53    4    1   54    3    1    1    1  675.62027   0.0005
   52    4    1   53    3    1    1    1  679.80640   0.0005
   51    4    1   52    3    1    1    1  683.97197   0.0005
   50    4    1   51    3    1    1    1  688.11522   0.0010
   49    4    1   50    3    1    1    1  692.23944   0.0005
   48    4    1   49    3    1    1    1  696.34045   0.0005
   47    4    1   48    3    1    1    1  700.41927   0.0005
   46    4    1   47    3    1    1    1  704.47535   0.0005
   45    4    1   46    3    1    1    1  708.50834   0.0005
   44    4    1   45    3    1    1    1  712.51815   0.0005
   43    4    1   44    3    1    1    1  716.50367   0.0005
   42    4    1   43    3    1    1    1  720.46523   0.0005
   41    4    1   42    3    1    1    1  724.40076   0.0015
   40    4    1   41    3    1    1    1  728.31423   0.0005
   39    4    1   40    3    1    1    1  732.20075   0.0005
   38    4    1   39    3    1    1    1  736.06160   0.0005
   37    4    1   38    3    1    1    1  739.89648   0.0005
   36    4    1   37    3    1    1    1  743.70475   0.0005
   35    4    1   36    3    1    1    1  747.48629   0.0005
   34    4    1   35    3    1    1    1  751.24050   0.0005
   33    4    1   34    3    1    1    1  754.96726   0.0005
   32    4    1   33    3    1    1    1  758.66554   0.0005
   31    4    1   32    3    1    1    1  762.33658   0.0005
   30    4    1   31    3    1    1    1  765.97844   0.0005
   29    4    1   30    3    1    1    1  769.59128   0.0005
   28    4    1   29    3    1    1    1  773.17489   0.0005
   27    4    1   28    3    1    1    1  776.72871   0.0005
   26    4    1   27    3    1    1    1  780.25263   0.0005
   24    4    1   25    3    1    1    1  787.20868   0.0005
   23    4    1   24    3    1    1    1  790.64043   0.0005
   22    4    1   23    3    1    1    1  794.04065   0.0005
   21    4    1   22    3    1    1    1  797.40920   0.0005
   20    4    1   21    3    1    1    1  800.74569   0.0005
   19    4    1   20    3    1    1    1  804.04978   0.0005
   18    4    1   19    3    1    1    1  807.32117   0.0005
   17    4    1   18    3    1    1    1  810.55952   0.0005
   16    4    1   17    3    1    1    1  813.76451   0.0005
   15    4    1   16    3    1    1    1  816.93581   0.0005
   14    4    1   15    3    1    1    1  820.07305   0.0005
   13    4    1   14    3    1    1    1  823.17607   0.0005
   12    4    1   13    3    1    1    1  826.24442   0.0005
   11    4    1   12    3    1    1    1  829.27779   0.0005
   10    4    1   11    3    1    1    1  832.27601   0.0005
    9    4    1   10    3    1    1    1  835.23860   0.0005
    7    4    1    8    3    1    1    1  841.05602   0.0005
    6    4    1    7    3    1    1    1  843.91016   0.0005
    5    4    1    6    3    1    1    1  846.72833   0.0010
    4    4    1    5    3    1    1    1  849.50808   0.0005
    3    4    1    4    3    1    1    1  852.25109   0.0005
    2    4    1    3    3    1    1    1  854.95662   0.0005
    1    4    1    2    3    1    1    1  857.62348   0.0010
    0    4    1    1    3    1    1    1  860.25368   0.0005

C 7Li19F IR emission data from Hedderich91. 
C Band 3-2, lines R0-R58.
C  J'  v'+1      J''  v''+1      iso
    1    4    1    0    3    1    1    1  865.39691   0.0005
    2    4    1    1    3    1    1    1  867.90996   0.0005
    3    4    1    2    3    1    1    1  870.38398   0.0005
    4    4    1    3    3    1    1    1  872.81853   0.0005
    5    4    1    4    3    1    1    1  875.21320   0.0005
    6    4    1    5    3    1    1    1  877.56817   0.0005
    7    4    1    6    3    1    1    1  879.88235   0.0005
    8    4    1    7    3    1    1    1  882.15584   0.0005
    9    4    1    8    3    1    1    1  884.38874   0.0005
   10    4    1    9    3    1    1    1  886.58060   0.0005
   11    4    1   10    3    1    1    1  888.73113   0.0005
   12    4    1   11    3    1    1    1  890.84013   0.0005
   13    4    1   12    3    1    1    1  892.90734   0.0005
   14    4    1   13    3    1    1    1  894.93247   0.0005
   15    4    1   14    3    1    1    1  896.91535   0.0005
   16    4    1   15    3    1    1    1  898.85576   0.0005
   17    4    1   16    3    1    1    1  900.75346   0.0005
   18    4    1   17    3    1    1    1  902.60817   0.0005
   19    4    1   18    3    1    1    1  904.41976   0.0005
   20    4    1   19    3    1    1    1  906.18792   0.0005
   21    4    1   20    3    1    1    1  907.91254   0.0005
   22    4    1   21    3    1    1    1  909.59335   0.0005
   23    4    1   22    3    1    1    1  911.23010   0.0005
   24    4    1   23    3    1    1    1  912.82266   0.0005
   25    4    1   24    3    1    1    1  914.37083   0.0005
   26    4    1   25    3    1    1    1  915.87433   0.0005
   27    4    1   26    3    1    1    1  917.33306   0.0005
   28    4    1   27    3    1    1    1  918.74679   0.0005
   29    4    1   28    3    1    1    1  920.11539   0.0005
   30    4    1   29    3    1    1    1  921.43861   0.0005
   31    4    1   30    3    1    1    1  922.71629   0.0005
   32    4    1   31    3    1    1    1  923.94823   0.0005
   33    4    1   32    3    1    1    1  925.13427   0.0005
   34    4    1   33    3    1    1    1  926.27433   0.0005
   35    4    1   34    3    1    1    1  927.36815   0.0005
   36    4    1   35    3    1    1    1  928.41551   0.0005
   37    4    1   36    3    1    1    1  929.41649   0.0005
   38    4    1   37    3    1    1    1  930.37073   0.0005
   39    4    1   38    3    1    1    1  931.27823   0.0005
   40    4    1   39    3    1    1    1  932.13854   0.0005
   41    4    1   40    3    1    1    1  932.95179   0.0005
   42    4    1   41    3    1    1    1  933.71793   0.0005
   43    4    1   42    3    1    1    1  934.43673   0.0005
   44    4    1   43    3    1    1    1  935.10785   0.0005
   45    4    1   44    3    1    1    1  935.73142   0.0005
   46    4    1   45    3    1    1    1  936.30716   0.0005
   47    4    1   46    3    1    1    1  936.83529   0.0005
   48    4    1   47    3    1    1    1  937.31524   0.0005
   49    4    1   48    3    1    1    1  937.74720   0.0005
   50    4    1   49    3    1    1    1  938.13106   0.0005
   51    4    1   50    3    1    1    1  938.46692   0.0005
   52    4    1   51    3    1    1    1  938.75398   0.0005
   55    4    1   54    3    1    1    1  939.32502   0.0005
   56    4    1   55    3    1    1    1  939.41816   0.0010
   59    4    1   58    3    1    1    1  939.40280   0.0010

C 7Li19F IR emission data from Hedderich91.
C Band 4-3, lines P61-P1.
C  J'  v'+1      J''  v''+1      iso
   60    5    1   61    4    1    1    1  633.87765   0.0005
   59    5    1   60    4    1    1    1  638.12641   0.0010
   58    5    1   59    4    1    1    1  642.35907   0.0005
   57    5    1   58    4    1    1    1  646.57356   0.0005
   56    5    1   57    4    1    1    1  650.76959   0.0005
   55    5    1   56    4    1    1    1  654.94728   0.0005
   54    5    1   55    4    1    1    1  659.10622   0.0005
   53    5    1   54    4    1    1    1  663.24355   0.0015
   52    5    1   53    4    1    1    1  667.36412   0.0005
   51    5    1   52    4    1    1    1  671.46338   0.0005
   50    5    1   51    4    1    1    1  675.54147   0.0005
   49    5    1   50    4    1    1    1  679.59883   0.0005
   48    5    1   49    4    1    1    1  683.63493   0.0005
   47    5    1   48    4    1    1    1  687.64923   0.0005
   46    5    1   47    4    1    1    1  691.64100   0.0005
   45    5    1   46    4    1    1    1  695.61031   0.0005
   44    5    1   45    4    1    1    1  699.55677   0.0005
   43    5    1   44    4    1    1    1  703.47971   0.0005
   42    5    1   43    4    1    1    1  707.37895   0.0005
   41    5    1   42    4    1    1    1  711.25435   0.0005
   40    5    1   41    4    1    1    1  715.10502   0.0005
   39    5    1   40    4    1    1    1  718.93082   0.0005
   38    5    1   39    4    1    1    1  722.73143   0.0005
   37    5    1   38    4    1    1    1  726.50642   0.0005
   36    5    1   37    4    1    1    1  730.25548   0.0005
   35    5    1   36    4    1    1    1  733.97812   0.0005
   34    5    1   35    4    1    1    1  737.67426   0.0005
   33    5    1   34    4    1    1    1  741.34315   0.0005
   32    5    1   33    4    1    1    1  744.98473   0.0005
   31    5    1   32    4    1    1    1  748.59889   0.0005
   30    5    1   31    4    1    1    1  752.18426   0.0005
   29    5    1   30    4    1    1    1  755.74152   0.0005
   27    5    1   28    4    1    1    1  762.76918   0.0005
   26    5    1   27    4    1    1    1  766.23995   0.0010
   25    5    1   26    4    1    1    1  769.67877   0.0005
   24    5    1   25    4    1    1    1  773.08856   0.0005
   23    5    1   24    4    1    1    1  776.46786   0.0005
   22    5    1   23    4    1    1    1  779.81612   0.0005
   21    5    1   22    4    1    1    1  783.13355   0.0005
   20    5    1   21    4    1    1    1  786.41897   0.0005
   19    5    1   20    4    1    1    1  789.67280   0.0005
   18    5    1   19    4    1    1    1  792.89451   0.0005
   17    5    1   18    4    1    1    1  796.08353   0.0005
   16    5    1   17    4    1    1    1  799.23978   0.0005
   15    5    1   16    4    1    1    1  802.36319   0.0005
   14    5    1   15    4    1    1    1  805.45303   0.0005
   13    5    1   14    4    1    1    1  808.50912   0.0005
   12    5    1   13    4    1    1    1  811.53103   0.0005
   11    5    1   12    4    1    1    1  814.51865   0.0005
   10    5    1   11    4    1    1    1  817.47133   0.0005
    9    5    1   10    4    1    1    1  820.38974   0.0005
    8    5    1    9    4    1    1    1  823.27215   0.0005
    7    5    1    8    4    1    1    1  826.11958   0.0005
    6    5    1    7    4    1    1    1  828.93075   0.0005
    5    5    1    6    4    1    1    1  831.70600   0.0005
    4    5    1    5    4    1    1    1  834.44486   0.0005
    3    5    1    4    4    1    1    1  837.14646   0.0005
    2    5    1    3    4    1    1    1  839.81170   0.0005
    1    5    1    2    4    1    1    1  842.43925   0.0005
    0    5    1    1    4    1    1    1  845.02984   0.0005

C 7Li19F IR emission data from Hedderich91. 
C Band 4-3, lines R0-R54.
C  J'  v'+1      J''  v''+1      iso
    1    5    1    0    4    1    1    1  850.09554   0.0005
    2    5    1    1    4    1    1    1  852.57155   0.0005
    3    5    1    2    4    1    1    1  855.00854   0.0005
    4    5    1    3    4    1    1    1  857.40662   0.0005
    5    5    1    4    4    1    1    1  859.76600   0.0005
    6    5    1    5    4    1    1    1  862.08542   0.0005
    7    5    1    6    4    1    1    1  864.36526   0.0005
    8    5    1    7    4    1    1    1  866.60519   0.0005
    9    5    1    8    4    1    1    1  868.80486   0.0005
   10    5    1    9    4    1    1    1  870.96427   0.0005
   11    5    1   10    4    1    1    1  873.08284   0.0005
   12    5    1   11    4    1    1    1  875.16049   0.0005
   13    5    1   12    4    1    1    1  877.19718   0.0005
   14    5    1   13    4    1    1    1  879.19241   0.0005
   16    5    1   15    4    1    1    1  883.05771   0.0005
   17    5    1   16    4    1    1    1  884.92738   0.0005
   18    5    1   17    4    1    1    1  886.75478   0.0005
   19    5    1   18    4    1    1    1  888.53957   0.0005
   20    5    1   19    4    1    1    1  890.28173   0.0005
   21    5    1   20    4    1    1    1  891.98095   0.0005
   22    5    1   21    4    1    1    1  893.63709   0.0005
   23    5    1   22    4    1    1    1  895.24986   0.0005
   24    5    1   23    4    1    1    1  896.81903   0.0005
   25    5    1   24    4    1    1    1  898.34452   0.0005
   26    5    1   25    4    1    1    1  899.82602   0.0005
   27    5    1   26    4    1    1    1  901.26345   0.0005
   28    5    1   27    4    1    1    1  902.65654   0.0005
   29    5    1   28    4    1    1    1  904.00516   0.0005
   30    5    1   29    4    1    1    1  905.30926   0.0005
   31    5    1   30    4    1    1    1  906.56825   0.0005
   32    5    1   31    4    1    1    1  907.78243   0.0005
   34    5    1   33    4    1    1    1  910.07504   0.0005
   35    5    1   34    4    1    1    1  911.15319   0.0005
   36    5    1   35    4    1    1    1  912.18567   0.0005
   37    5    1   36    4    1    1    1  913.17222   0.0005
   38    5    1   37    4    1    1    1  914.11269   0.0005
   39    5    1   38    4    1    1    1  915.00775   0.0005
   40    5    1   39    4    1    1    1  915.85593   0.0005
   41    5    1   40    4    1    1    1  916.65813   0.0005
   42    5    1   41    4    1    1    1  917.41343   0.0005
   43    5    1   42    4    1    1    1  918.12241   0.0005
   45    5    1   44    4    1    1    1  919.40004   0.0005
   46    5    1   45    4    1    1    1  919.96811   0.0005
   47    5    1   46    4    1    1    1  920.48895   0.0005
   48    5    1   47    4    1    1    1  920.96316   0.0005
   49    5    1   48    4    1    1    1  921.39014   0.0005
   50    5    1   49    4    1    1    1  921.76922   0.0005
   51    5    1   50    4    1    1    1  922.10129   0.0005
   53    5    1   52    4    1    1    1  922.62144   0.0005
   55    5    1   54    4    1    1    1  922.95179   0.0005

C 7Li19F IR emission data from Hedderich91.
C Band 5-4, lines P57-P2.
C  J'  v'+1      J''  v''+1      iso
   56    6    1   57    5    1    1    1  638.86621   0.0005
   55    6    1   56    5    1    1    1  642.97601   0.0005
   54    6    1   55    5    1    1    1  647.06761   0.0005
   53    6    1   54    5    1    1    1  651.14147   0.0010
   52    6    1   53    5    1    1    1  655.19459   0.0005
   51    6    1   52    5    1    1    1  659.22747   0.0005
   50    6    1   51    5    1    1    1  663.24355   0.0030
   49    6    1   50    5    1    1    1  667.23339   0.0005
   48    6    1   49    5    1    1    1  671.20542   0.0005
   47    6    1   48    5    1    1    1  675.15624   0.0005
   46    6    1   47    5    1    1    1  679.08464   0.0005
   45    6    1   46    5    1    1    1  682.99066   0.0010
   44    6    1   45    5    1    1    1  686.87564   0.0005
   43    6    1   44    5    1    1    1  690.73652   0.0005
   42    6    1   43    5    1    1    1  694.57445   0.0005
   41    6    1   42    5    1    1    1  698.38898   0.0005
   40    6    1   41    5    1    1    1  702.17991   0.0010
   39    6    1   40    5    1    1    1  705.94515   0.0005
   38    6    1   39    5    1    1    1  709.68645   0.0005
   37    6    1   38    5    1    1    1  713.40242   0.0005
   36    6    1   37    5    1    1    1  717.09308   0.0005
   35    6    1   36    5    1    1    1  720.75821   0.0005
   33    6    1   34    5    1    1    1  728.00889   0.0005
   32    6    1   33    5    1    1    1  731.59387   0.0005
   31    6    1   32    5    1    1    1  735.15166   0.0005
   30    6    1   31    5    1    1    1  738.68227   0.0005
   29    6    1   30    5    1    1    1  742.18469   0.0005
   28    6    1   29    5    1    1    1  745.65885   0.0005
   27    6    1   28    5    1    1    1  749.10425   0.0005
   26    6    1   27    5    1    1    1  752.52062   0.0005
   25    6    1   26    5    1    1    1  755.90785   0.0005
   23    6    1   24    5    1    1    1  762.59288   0.0005
   22    6    1   23    5    1    1    1  765.89020   0.0005
   21    6    1   22    5    1    1    1  769.15714   0.0005
   20    6    1   21    5    1    1    1  772.39227   0.0005
   19    6    1   20    5    1    1    1  775.59618   0.0005
   18    6    1   19    5    1    1    1  778.76916   0.0005
   17    6    1   18    5    1    1    1  781.90999   0.0005
   16    6    1   17    5    1    1    1  785.01842   0.0005
   15    6    1   16    5    1    1    1  788.09442   0.0005
   14    6    1   15    5    1    1    1  791.13745   0.0005
   13    6    1   14    5    1    1    1  794.14719   0.0005
   12    6    1   13    5    1    1    1  797.12355   0.0005
   11    6    1   12    5    1    1    1  800.06611   0.0005
   10    6    1   11    5    1    1    1  802.97466   0.0005
    9    6    1   10    5    1    1    1  805.84856   0.0005
    8    6    1    9    5    1    1    1  808.68758   0.0005
    7    6    1    8    5    1    1    1  811.49219   0.0005
    5    6    1    6    5    1    1    1  816.99486   0.0005
    4    6    1    5    5    1    1    1  819.69328   0.0010
    3    6    1    4    5    1    1    1  822.35384   0.0005
    2    6    1    3    5    1    1    1  824.98004   0.0015
    1    6    1    2    5    1    1    1  827.56823   0.0010

C 7Li19F IR emission data from Hedderich91.
C Band 5-4, lines R1-R55.
C  J'  v'+1      J''  v''+1      iso
    2    6    1    1    5    1    1    1  837.54801   0.0005
    3    6    1    2    5    1    1    1  839.94955   0.0005
    4    6    1    3    5    1    1    1  842.31126   0.0005
    5    6    1    4    5    1    1    1  844.63543   0.0005
    6    6    1    5    5    1    1    1  846.92047   0.0005
    7    6    1    6    5    1    1    1  849.16668   0.0005
    8    6    1    7    5    1    1    1  851.37325   0.0005
    9    6    1    8    5    1    1    1  853.54035   0.0005
   10    6    1    9    5    1    1    1  855.66776   0.0005
   12    6    1   11    5    1    1    1  859.80190   0.0005
   13    6    1   12    5    1    1    1  861.80857   0.0005
   14    6    1   13    5    1    1    1  863.77432   0.0005
   15    6    1   14    5    1    1    1  865.69880   0.0005
   16    6    1   15    5    1    1    1  867.58258   0.0005
   17    6    1   16    5    1    1    1  869.42471   0.0005
   18    6    1   17    5    1    1    1  871.22522   0.0005
   19    6    1   18    5    1    1    1  872.98382   0.0005
   20    6    1   19    5    1    1    1  874.70051   0.0005
   21    6    1   20    5    1    1    1  876.37479   0.0005
   22    6    1   21    5    1    1    1  878.00655   0.0005
   23    6    1   22    5    1    1    1  879.59579   0.0005
   25    6    1   24    5    1    1    1  882.64532   0.0005
   26    6    1   25    5    1    1    1  884.10528   0.0005
   27    6    1   26    5    1    1    1  885.52187   0.0005
   28    6    1   27    5    1    1    1  886.89474   0.0005
   29    6    1   28    5    1    1    1  888.22390   0.0005
   30    6    1   29    5    1    1    1  889.50909   0.0005
   31    6    1   30    5    1    1    1  890.75008   0.0005
   32    6    1   31    5    1    1    1  891.94677   0.0005
   33    6    1   32    5    1    1    1  893.09916   0.0005
   34    6    1   33    5    1    1    1  894.20679   0.0005
   35    6    1   34    5    1    1    1  895.26944   0.0005
   36    6    1   35    5    1    1    1  896.28763   0.0005
   37    6    1   36    5    1    1    1  897.26012   0.0005
   38    6    1   37    5    1    1    1  898.18763   0.0005
   39    6    1   38    5    1    1    1  899.07002   0.0005
   40    6    1   39    5    1    1    1  899.90634   0.0005
   41    6    1   40    5    1    1    1  900.69714   0.0005
   42    6    1   41    5    1    1    1  901.44250   0.0005
   43    6    1   42    5    1    1    1  902.14189   0.0005
   44    6    1   43    5    1    1    1  902.79536   0.0005
   45    6    1   44    5    1    1    1  903.40252   0.0005
   46    6    1   45    5    1    1    1  903.96352   0.0005
   47    6    1   46    5    1    1    1  904.47840   0.0005
   48    6    1   47    5    1    1    1  904.94617   0.0005
   49    6    1   48    5    1    1    1  905.36761   0.0005
   50    6    1   49    5    1    1    1  905.74250   0.0005
   51    6    1   50    5    1    1    1  906.07049   0.0005
   52    6    1   51    5    1    1    1  906.35198   0.0005
   56    6    1   55    5    1    1    1  907.00830   0.0005

C 7Li19F IR emission data from Hedderich91. 
C Band 6-5, lines P56-P2.
C  J'  v'+1      J''  v''+1      iso
   55    7    1   56    6    1    1    1  631.26624   0.0005
   53    7    1   54    6    1    1    1  639.29894   0.0010
   51    7    1   52    6    1    1    1  647.25691   0.0005
   50    7    1   51    6    1    1    1  651.20753   0.0010
   49    7    1   50    6    1    1    1  655.13622   0.0005
   48    7    1   49    6    1    1    1  659.04535   0.0010
   45    7    1   46    6    1    1    1  670.64369   0.0005
   44    7    1   45    6    1    1    1  674.46635   0.0005
   43    7    1   44    6    1    1    1  678.26686   0.0005
   42    7    1   43    6    1    1    1  682.04524   0.0005
   41    7    1   42    6    1    1    1  685.79951   0.0005
   40    7    1   41    6    1    1    1  689.53022   0.0005
   39    7    1   40    6    1    1    1  693.23728   0.0005
   38    7    1   39    6    1    1    1  696.91967   0.0005
   37    7    1   38    6    1    1    1  700.57774   0.0005
   36    7    1   37    6    1    1    1  704.21097   0.0005
   35    7    1   36    6    1    1    1  707.81909   0.0005
   34    7    1   35    6    1    1    1  711.40128   0.0005
   33    7    1   34    6    1    1    1  714.95743   0.0005
   32    7    1   33    6    1    1    1  718.48678   0.0005
   31    7    1   32    6    1    1    1  721.99000   0.0005
   30    7    1   31    6    1    1    1  725.46568   0.0005
   29    7    1   30    6    1    1    1  728.91460   0.0005
   28    7    1   29    6    1    1    1  732.33460   0.0005
   27    7    1   28    6    1    1    1  735.72725   0.0005
   26    7    1   27    6    1    1    1  739.09118   0.0005
   25    7    1   26    6    1    1    1  742.42629   0.0005
   24    7    1   25    6    1    1    1  745.73224   0.0005
   22    7    1   23    6    1    1    1  752.25605   0.0005
   21    7    1   22    6    1    1    1  755.47261   0.0005
   19    7    1   20    6    1    1    1  761.81424   0.0005
   18    7    1   19    6    1    1    1  764.93689   0.0020
   17    7    1   18    6    1    1    1  768.03182   0.0005
   16    7    1   17    6    1    1    1  771.09320   0.0005
   15    7    1   16    6    1    1    1  774.12229   0.0005
   14    7    1   15    6    1    1    1  777.11933   0.0005
   12    7    1   13    6    1    1    1  783.01522   0.0005
   11    7    1   12    6    1    1    1  785.91301   0.0005
   10    7    1   11    6    1    1    1  788.77891   0.0015
    9    7    1   10    6    1    1    1  791.60833   0.0005
    8    7    1    9    6    1    1    1  794.40495   0.0005
    7    7    1    8    6    1    1    1  797.16733   0.0005
    6    7    1    7    6    1    1    1  799.89493   0.0005
    5    7    1    6    6    1    1    1  802.58730   0.0005
    4    7    1    5    6    1    1    1  805.24087   0.0035
    3    7    1    4    6    1    1    1  807.86617   0.0005
    1    7    1    2    6    1    1    1  813.00221   0.0010

C 7Li19F IR emission data from Hedderich91.
C Band 6-5, lines R2-R54.
C  J'  v'+1      J''  v''+1      iso
    3    7    1    2    6    1    1    1  825.19847   0.0005
    4    7    1    3    6    1    1    1  827.52599   0.0005
    5    7    1    4    6    1    1    1  829.81527   0.0005
    6    7    1    5    6    1    1    1  832.06651   0.0005
    7    7    1    6    6    1    1    1  834.27886   0.0005
    9    7    1    8    6    1    1    1  838.58819   0.0005
   10    7    1    9    6    1    1    1  840.68389   0.0005
   11    7    1   10    6    1    1    1  842.74058   0.0005
   12    7    1   11    6    1    1    1  844.75707   0.0005
   13    7    1   12    6    1    1    1  846.72833   0.0060
   14    7    1   13    6    1    1    1  848.67116   0.0005
   15    7    1   14    6    1    1    1  850.56750   0.0005
   16    7    1   15    6    1    1    1  852.42330   0.0005
   17    7    1   16    6    1    1    1  854.23859   0.0005
   18    7    1   17    6    1    1    1  856.01250   0.0005
   19    7    1   18    6    1    1    1  857.75264   0.0070
   20    7    1   19    6    1    1    1  859.43674   0.0005
   21    7    1   20    6    1    1    1  861.08708   0.0005
   22    7    1   21    6    1    1    1  862.69487   0.0005
   23    7    1   22    6    1    1    1  864.26104   0.0005
   24    7    1   23    6    1    1    1  865.78496   0.0005
   25    7    1   24    6    1    1    1  867.26622   0.0005
   26    7    1   25    6    1    1    1  868.70521   0.0005
   27    7    1   26    6    1    1    1  870.10125   0.0005
   28    7    1   27    6    1    1    1  871.45421   0.0005
   29    7    1   28    6    1    1    1  872.76452   0.0005
   30    7    1   29    6    1    1    1  874.03130   0.0005
   31    7    1   30    6    1    1    1  875.25442   0.0005
   32    7    1   31    6    1    1    1  876.43369   0.0005
   33    7    1   32    6    1    1    1  877.56817   0.0020
   34    7    1   33    6    1    1    1  878.66191   0.0005
   35    7    1   34    6    1    1    1  879.70976   0.0005
   36    7    1   35    6    1    1    1  880.71316   0.0005
   37    7    1   36    6    1    1    1  881.67234   0.0005
   38    7    1   37    6    1    1    1  882.58714   0.0005
   39    7    1   38    6    1    1    1  883.45736   0.0005
   40    7    1   39    6    1    1    1  884.28195   0.0005
   41    7    1   40    6    1    1    1  885.06264   0.0005
   42    7    1   41    6    1    1    1  885.79740   0.0005
   43    7    1   42    6    1    1    1  886.48648   0.0015
   45    7    1   44    6    1    1    1  887.73275   0.0010
   46    7    1   45    6    1    1    1  888.28561   0.0005
   48    7    1   47    6    1    1    1  889.25732   0.0010
   51    7    1   50    6    1    1    1  890.36885   0.0005
   52    7    1   51    6    1    1    1  890.64793   0.0005
   55    7    1   54    6    1    1    1  891.20663   0.0005

C 7Li19F IR emission data from Hedderich91. 
C Band 7-6, lines P49-P7.
C  J'  v'+1      J''  v''+1      iso
   48    8    1   49    7    1    1    1  647.14517   0.0010
   47    8    1   48    7    1    1    1  650.97177   0.0005
   46    8    1   47    7    1    1    1  654.77918   0.0020
   45    8    1   46    7    1    1    1  658.56125   0.0005
   44    8    1   45    7    1    1    1  662.32515   0.0010
   43    8    1   44    7    1    1    1  666.06510   0.0010
   41    8    1   42    7    1    1    1  673.47846   0.0010
   40    8    1   41    7    1    1    1  677.15168   0.0010
   39    8    1   40    7    1    1    1  680.79849   0.0015
   38    8    1   39    7    1    1    1  684.42469   0.0005
   37    8    1   38    7    1    1    1  688.02566   0.0005
   36    8    1   37    7    1    1    1  691.60208   0.0010
   35    8    1   36    7    1    1    1  695.15490   0.0005
   34    8    1   35    7    1    1    1  698.68078   0.0005
   33    8    1   34    7    1    1    1  702.17991   0.0020
   32    8    1   33    7    1    1    1  705.65682   0.0005
   31    8    1   32    7    1    1    1  709.10513   0.0005
   30    8    1   31    7    1    1    1  712.51815   0.0100
   29    8    1   30    7    1    1    1  715.92281   0.0005
   28    8    1   29    7    1    1    1  719.29063   0.0005
   27    8    1   28    7    1    1    1  722.63170   0.0005
   26    8    1   27    7    1    1    1  725.94266   0.0010
   25    8    1   26    7    1    1    1  729.23121   0.0035
   24    8    1   25    7    1    1    1  732.48296   0.0005
   23    8    1   24    7    1    1    1  735.70932   0.0005
   22    8    1   23    7    1    1    1  738.90654   0.0005
   21    8    1   22    7    1    1    1  742.07481   0.0005
   20    8    1   21    7    1    1    1  745.21175   0.0005
   19    8    1   20    7    1    1    1  748.31931   0.0005
   18    8    1   19    7    1    1    1  751.39546   0.0010
   17    8    1   18    7    1    1    1  754.44228   0.0005
   16    8    1   17    7    1    1    1  757.44812   0.0100
   15    8    1   16    7    1    1    1  760.44010   0.0005
   14    8    1   15    7    1    1    1  763.39169   0.0005
   13    8    1   14    7    1    1    1  766.31080   0.0010
   12    8    1   13    7    1    1    1  769.19877   0.0005
   11    8    1   12    7    1    1    1  772.05255   0.0005
   10    8    1   11    7    1    1    1  774.87448   0.0005
    9    8    1   10    7    1    1    1  777.66275   0.0005
    8    8    1    9    7    1    1    1  780.41688   0.0005
    7    8    1    8    7    1    1    1  783.13355   0.0050
    6    8    1    7    7    1    1    1  785.82366   0.0010

C 7Li19F IR emission data from Hedderich91. 
C Band 7-6, lines R0-R49.
C  J'  v'+1      J''  v''+1      iso
    1    8    1    0    7    1    1    1  806.05185   0.0020
    4    8    1    3    7    1    1    1  813.04233   0.0010
    7    8    1    6    7    1    1    1  819.69328   0.0030
    8    8    1    7    7    1    1    1  821.83811   0.0005
   10    8    1    9    7    1    1    1  826.00653   0.0005
   11    8    1   10    7    1    1    1  828.03300   0.0005
   12    8    1   11    7    1    1    1  830.02000   0.0005
   13    8    1   12    7    1    1    1  831.96699   0.0010
   14    8    1   13    7    1    1    1  833.87574   0.0005
   15    8    1   14    7    1    1    1  835.74396   0.0005
   16    8    1   15    7    1    1    1  837.57308   0.0005
   17    8    1   16    7    1    1    1  839.36132   0.0010
   18    8    1   17    7    1    1    1  841.10989   0.0005
   19    8    1   18    7    1    1    1  842.81765   0.0005
   20    8    1   19    7    1    1    1  844.48452   0.0005
   21    8    1   20    7    1    1    1  846.11019   0.0005
   22    8    1   21    7    1    1    1  847.69396   0.0015
   23    8    1   22    7    1    1    1  849.23796   0.0005
   24    8    1   23    7    1    1    1  850.74056   0.0005
   25    8    1   24    7    1    1    1  852.20033   0.0005
   26    8    1   25    7    1    1    1  853.61839   0.0005
   27    8    1   26    7    1    1    1  854.99312   0.0015
   28    8    1   27    7    1    1    1  856.33010   0.0020
   29    8    1   28    7    1    1    1  857.62348   0.0040
   30    8    1   29    7    1    1    1  858.86836   0.0005
   31    8    1   30    7    1    1    1  860.07412   0.0005
   32    8    1   31    7    1    1    1  861.23685   0.0005
   34    8    1   33    7    1    1    1  863.43413   0.0010
   35    8    1   34    7    1    1    1  864.46643   0.0005
   36    8    1   35    7    1    1    1  865.45592   0.0005
   37    8    1   36    7    1    1    1  866.40256   0.0005
   38    8    1   37    7    1    1    1  867.30403   0.0005
   39    8    1   38    7    1    1    1  868.16397   0.0020
   40    8    1   39    7    1    1    1  868.97640   0.0005
   41    8    1   40    7    1    1    1  869.74394   0.0025
   42    8    1   41    7    1    1    1  870.47184   0.0005
   43    8    1   42    7    1    1    1  871.15340   0.0010
   44    8    1   43    7    1    1    1  871.78846   0.0005
   45    8    1   44    7    1    1    1  872.38031   0.0005
   47    8    1   46    7    1    1    1  873.42902   0.0005
   50    8    1   49    7    1    1    1  874.66493   0.0005

C 7Li19F IR emission data from Hedderich91. 
C Band 8-7, lines P42-P14.
C  J'  v'+1      J''  v''+1      iso
   41    9    1   42    8    1    1    1  661.42085   0.0015
   37    9    1   38    8    1    1    1  675.74003   0.0005
   34    9    1   35    8    1    1    1  686.23006   0.0010
   32    9    1   33    8    1    1    1  693.09693   0.0005
   31    9    1   32    8    1    1    1  696.49270   0.0005
   29    9    1   30    8    1    1    1  703.20429   0.0005
   27    9    1   28    8    1    1    1  709.80945   0.0005
   26    9    1   27    8    1    1    1  713.07091   0.0005
   25    9    1   26    8    1    1    1  716.30457   0.0005
   24    9    1   25    8    1    1    1  719.51041   0.0005
   23    9    1   24    8    1    1    1  722.68777   0.0005
   22    9    1   23    8    1    1    1  725.83593   0.0005
   21    9    1   22    8    1    1    1  728.95561   0.0005
   20    9    1   21    8    1    1    1  732.04517   0.0005
   19    9    1   20    8    1    1    1  735.10512   0.0005
   18    9    1   19    8    1    1    1  738.13524   0.0005
   17    9    1   18    8    1    1    1  741.13479   0.0005
   16    9    1   17    8    1    1    1  744.10391   0.0005
   14    9    1   15    8    1    1    1  749.95028   0.0015
   13    9    1   14    8    1    1    1  752.82567   0.0015

C 7Li19F IR emission data from Hedderich91. 
C Band 8-7, lines R3-R38.
C  J'  v'+1      J''  v''+1      iso
    4    9    1    3    8    1    1    1  798.85770   0.0015
    5    9    1    4    8    1    1    1  801.07990   0.0015
    9    9    1    8    8    1    1    1  809.60458   0.0100
   10    9    1    9    8    1    1    1  811.62911   0.0010
   11    9    1   10    8    1    1    1  813.62541   0.0010
   14    9    1   13    8    1    1    1  819.37905   0.0030
   15    9    1   14    8    1    1    1  821.22278   0.0010
   16    9    1   15    8    1    1    1  823.02561   0.0005
   20    9    1   19    8    1    1    1  829.83516   0.0010
   26    9    1   25    8    1    1    1  838.83764   0.0005
   28    9    1   27    8    1    1    1  841.50984   0.0010
   29    9    1   28    8    1    1    1  842.78178   0.0005
   30    9    1   29    8    1    1    1  844.01424   0.0015
   31    9    1   30    8    1    1    1  845.20204   0.0005
   32    9    1   31    8    1    1    1  846.34856   0.0005
   33    9    1   32    8    1    1    1  847.45203   0.0005
   35    9    1   34    8    1    1    1  849.53230   0.0005
   38    9    1   37    8    1    1    1  852.33205   0.0010
   39    9    1   38    8    1    1    1  853.17689   0.0010

C 6Li19F IR emission data from Hedderich91. 
C Band 1-0, lines P49-P2.
C  J'  v'+1      J''  v''+1      iso
   48    2    1   49    1    1    2    1  751.39546   0.0020
   47    2    1   48    1    1    2    1  756.18469   0.0010
   46    2    1   47    1    1    2    1  760.94616   0.0050
   45    2    1   46    1    1    2    1  765.68855   0.0005
   44    2    1   45    1    1    2    1  770.39839   0.0005
   43    2    1   44    1    1    2    1  775.08005   0.0005
   42    2    1   43    1    1    2    1  779.73328   0.0005
   41    2    1   42    1    1    2    1  784.35734   0.0005
   40    2    1   41    1    1    2    1  788.95138   0.0005
   39    2    1   40    1    1    2    1  793.51789   0.0025
   37    2    1   38    1    1    2    1  802.55164   0.0005
   36    2    1   37    1    1    2    1  807.02133   0.0010
   35    2    1   36    1    1    2    1  811.46031   0.0005
   34    2    1   35    1    1    2    1  815.86652   0.0005
   33    2    1   34    1    1    2    1  820.23918   0.0005
   32    2    1   33    1    1    2    1  824.57866   0.0005
   31    2    1   32    1    1    2    1  828.88382   0.0005
   30    2    1   31    1    1    2    1  833.15515   0.0005
   29    2    1   30    1    1    2    1  837.39117   0.0005
   28    2    1   29    1    1    2    1  841.59199   0.0005
   27    2    1   28    1    1    2    1  845.75658   0.0005
   26    2    1   27    1    1    2    1  849.88539   0.0005
   25    2    1   26    1    1    2    1  853.97776   0.0005
   24    2    1   25    1    1    2    1  858.03243   0.0005
   23    2    1   24    1    1    2    1  862.04978   0.0005
   22    2    1   23    1    1    2    1  866.02906   0.0005
   21    2    1   22    1    1    2    1  869.96988   0.0005
   20    2    1   21    1    1    2    1  873.87216   0.0005
   18    2    1   19    1    1    2    1  881.55813   0.0005
   17    2    1   18    1    1    2    1  885.34109   0.0005
   16    2    1   17    1    1    2    1  889.08367   0.0005
   15    2    1   16    1    1    2    1  892.78527   0.0005
   14    2    1   15    1    1    2    1  896.44556   0.0005
   13    2    1   14    1    1    2    1  900.06386   0.0005
   12    2    1   13    1    1    2    1  903.64038   0.0005
   11    2    1   12    1    1    2    1  907.17407   0.0005
   10    2    1   11    1    1    2    1  910.66485   0.0005
    8    2    1    9    1    1    2    1  917.51612   0.0005
    7    2    1    8    1    1    2    1  920.87587   0.0005
    5    2    1    6    1    1    2    1  927.46149   0.0005
    4    2    1    5    1    1    2    1  930.68665   0.0005
    3    2    1    4    1    1    2    1  933.86603   0.0005
    2    2    1    3    1    1    2    1  936.99984   0.0005
    1    2    1    2    1    1    2    1  940.08696   0.0005

C 6Li19F IR emission data from Hedderich91.
C Band 1-0, lines R1-R52.
C  J'  v'+1      J''  v''+1      iso
    2    2    1    1    1    1    2    1  951.96648   0.0020
    3    2    1    2    1    1    2    1  954.81511   0.0005
    4    2    1    3    1    1    2    1  957.61714   0.0005
    5    2    1    4    1    1    2    1  960.36968   0.0005
    6    2    1    5    1    1    2    1  963.07337   0.0005
    8    2    1    7    1    1    2    1  968.33239   0.0005
    9    2    1    8    1    1    2    1  970.88707   0.0005
   10    2    1    9    1    1    2    1  973.39100   0.0005
   11    2    1   10    1    1    2    1  975.84433   0.0005
   12    2    1   11    1    1    2    1  978.24675   0.0005
   13    2    1   12    1    1    2    1  980.59770   0.0005
   14    2    1   13    1    1    2    1  982.89712   0.0005
   15    2    1   14    1    1    2    1  985.14439   0.0005
   16    2    1   15    1    1    2    1  987.33946   0.0005
   17    2    1   16    1    1    2    1  989.48225   0.0005
   18    2    1   17    1    1    2    1  991.57200   0.0005
   19    2    1   18    1    1    2    1  993.60879   0.0005
   20    2    1   19    1    1    2    1  995.59199   0.0005
   21    2    1   20    1    1    2    1  997.52168   0.0005
   22    2    1   21    1    1    2    1  999.39761   0.0005
   23    2    1   22    1    1    2    1 1001.21912   0.0005
   24    2    1   23    1    1    2    1 1002.98612   0.0005
   25    2    1   24    1    1    2    1 1004.69906   0.0005
   26    2    1   25    1    1    2    1 1006.35654   0.0005
   27    2    1   26    1    1    2    1 1007.95899   0.0005
   28    2    1   27    1    1    2    1 1009.50605   0.0005
   29    2    1   28    1    1    2    1 1010.99719   0.0005
   30    2    1   29    1    1    2    1 1012.43284   0.0005
   31    2    1   30    1    1    2    1 1013.81195   0.0005
   32    2    1   31    1    1    2    1 1015.13504   0.0005
   33    2    1   32    1    1    2    1 1016.40130   0.0005
   34    2    1   33    1    1    2    1 1017.61128   0.0005
   35    2    1   34    1    1    2    1 1018.76427   0.0005
   36    2    1   35    1    1    2    1 1019.85968   0.0005
   37    2    1   36    1    1    2    1 1020.89828   0.0005
   38    2    1   37    1    1    2    1 1021.87841   0.0005
   39    2    1   38    1    1    2    1 1022.80178   0.0005
   40    2    1   39    1    1    2    1 1023.66705   0.0005
   41    2    1   40    1    1    2    1 1024.47393   0.0005
   42    2    1   41    1    1    2    1 1025.22300   0.0005
   43    2    1   42    1    1    2    1 1025.91354   0.0005
   44    2    1   43    1    1    2    1 1026.54473   0.0010
   45    2    1   44    1    1    2    1 1027.11936   0.0010
   46    2    1   45    1    1    2    1 1027.63336   0.0005
   47    2    1   46    1    1    2    1 1028.08907   0.0005
   48    2    1   47    1    1    2    1 1028.48432   0.0005
   49    2    1   48    1    1    2    1 1028.82102   0.0010
   50    2    1   49    1    1    2    1 1029.09819   0.0015
   51    2    1   50    1    1    2    1 1029.31757   0.0005
   52    2    1   51    1    1    2    1 1029.47703   0.0005
   53    2    1   52    1    1    2    1 1029.57530   0.0005

C 6Li19F IR emission data from Hedderich91.
C Band 2-1, lines P45-P3.
C  J'  v'+1      J''  v''+1      iso
   44    3    1   45    2    1    2    1  755.43538   0.0010
   42    3    1   43    2    1    2    1  764.61478   0.0005
   40    3    1   41    2    1    2    1  773.67949   0.0005
   39    3    1   40    2    1    2    1  778.16834   0.0005
   38    3    1   39    2    1    2    1  782.62662   0.0005
   37    3    1   38    2    1    2    1  787.05450   0.0005
   36    3    1   37    2    1    2    1  791.45148   0.0005
   35    3    1   36    2    1    2    1  795.81657   0.0005
   34    3    1   35    2    1    2    1  800.14984   0.0005
   33    3    1   34    2    1    2    1  804.45136   0.0005
   32    3    1   33    2    1    2    1  808.71805   0.0015
   31    3    1   32    2    1    2    1  812.95455   0.0005
   30    3    1   31    2    1    2    1  817.15543   0.0005
   29    3    1   30    2    1    2    1  821.32216   0.0005
   28    3    1   29    2    1    2    1  825.45465   0.0005
   27    3    1   28    2    1    2    1  829.55201   0.0005
   26    3    1   27    2    1    2    1  833.61364   0.0005
   25    3    1   26    2    1    2    1  837.63928   0.0005
   24    3    1   25    2    1    2    1  841.62865   0.0005
   23    3    1   24    2    1    2    1  845.58079   0.0005
   22    3    1   23    2    1    2    1  849.49399   0.0020
   20    3    1   21    2    1    2    1  857.21231   0.0005
   19    3    1   20    2    1    2    1  861.01304   0.0005
   18    3    1   19    2    1    2    1  864.77476   0.0005
   17    3    1   18    2    1    2    1  868.49715   0.0005
   16    3    1   17    2    1    2    1  872.17929   0.0005
   15    3    1   16    2    1    2    1  875.82136   0.0005
   14    3    1   15    2    1    2    1  879.42319   0.0005
   13    3    1   14    2    1    2    1  882.98366   0.0005
   12    3    1   13    2    1    2    1  886.50302   0.0005
   11    3    1   12    2    1    2    1  889.98011   0.0005
   10    3    1   11    2    1    2    1  893.41533   0.0005
    8    3    1    9    2    1    2    1  900.15735   0.0005
    7    3    1    8    2    1    2    1  903.46399   0.0005
    6    3    1    7    2    1    2    1  906.72608   0.0005
    5    3    1    6    2    1    2    1  909.94425   0.0005
    4    3    1    5    2    1    2    1  913.11846   0.0005
    3    3    1    4    2    1    2    1  916.24665   0.0010
    2    3    1    3    2    1    2    1  919.33092   0.0005

C 6Li19F IR emission data from Hedderich91.
C Band 2-1, lines R1-R48.
C  J'  v'+1      J''  v''+1      iso
    2    3    1    1    2    1    2    1  934.05897   0.0005
    3    3    1    2    2    1    2    1  936.86533   0.0010
    4    3    1    3    2    1    2    1  939.62222   0.0005
    5    3    1    4    2    1    2    1  942.33100   0.0005
    7    3    1    6    2    1    2    1  947.60494   0.0005
    8    3    1    7    2    1    2    1  950.16843   0.0005
    9    3    1    8    2    1    2    1  952.68273   0.0005
   10    3    1    9    2    1    2    1  955.14718   0.0005
   11    3    1   10    2    1    2    1  957.56191   0.0005
   12    3    1   11    2    1    2    1  959.92643   0.0005
   13    3    1   12    2    1    2    1  962.24050   0.0005
   14    3    1   13    2    1    2    1  964.50353   0.0005
   15    3    1   14    2    1    2    1  966.71581   0.0005
   16    3    1   15    2    1    2    1  968.87667   0.0005
   17    3    1   16    2    1    2    1  970.98505   0.0005
   18    3    1   17    2    1    2    1  973.04232   0.0005
   19    3    1   18    2    1    2    1  975.04697   0.0005
   20    3    1   19    2    1    2    1  976.99921   0.0005
   21    3    1   20    2    1    2    1  978.89871   0.0005
   22    3    1   21    2    1    2    1  980.74527   0.0005
   23    3    1   22    2    1    2    1  982.53819   0.0005
   24    3    1   23    2    1    2    1  984.27761   0.0005
   25    3    1   24    2    1    2    1  985.96322   0.0005
   26    3    1   25    2    1    2    1  987.59499   0.0005
   27    3    1   26    2    1    2    1  989.17244   0.0005
   28    3    1   27    2    1    2    1  990.69572   0.0005
   29    3    1   28    2    1    2    1  992.16338   0.0005
   30    3    1   29    2    1    2    1  993.57652   0.0005
   31    3    1   30    2    1    2    1  994.93450   0.0005
   32    3    1   31    2    1    2    1  996.23725   0.0005
   33    3    1   32    2    1    2    1  997.48431   0.0005
   34    3    1   33    2    1    2    1  998.67506   0.0005
   35    3    1   34    2    1    2    1  999.81007   0.0005
   36    3    1   35    2    1    2    1 1000.88915   0.0005
   37    3    1   36    2    1    2    1 1001.91146   0.0005
   38    3    1   37    2    1    2    1 1002.87728   0.0005
   39    3    1   38    2    1    2    1 1003.78611   0.0005
   40    3    1   39    2    1    2    1 1004.63850   0.0005
   41    3    1   40    2    1    2    1 1005.43360   0.0005
   42    3    1   41    2    1    2    1 1006.17163   0.0005
   43    3    1   42    2    1    2    1 1006.85155   0.0005
   44    3    1   43    2    1    2    1 1007.47425   0.0005
   45    3    1   44    2    1    2    1 1008.03932   0.0005
   46    3    1   45    2    1    2    1 1008.54547   0.0015
   47    3    1   46    2    1    2    1 1008.99703   0.0015
   48    3    1   47    2    1    2    1 1009.38662   0.0005
   49    3    1   48    2    1    2    1 1009.71917   0.0005

C 6Li19F IR emission data from Hedderich91.
C Band 3-2, lines P41-P2.
C  J'  v'+1      J''  v''+1      iso
   40    4    1   41    3    1    2    1  758.75890   0.0010
   39    4    1   40    3    1    2    1  763.17149   0.0005
   37    4    1   38    3    1    2    1  771.91079   0.0005
   36    4    1   37    3    1    2    1  776.23471   0.0005
   35    4    1   36    3    1    2    1  780.52789   0.0005
   33    4    1   34    3    1    2    1  789.02044   0.0005
   32    4    1   33    3    1    2    1  793.21835   0.0005
   31    4    1   32    3    1    2    1  797.38225   0.0025
   30    4    1   31    3    1    2    1  801.51430   0.0025
   29    4    1   30    3    1    2    1  805.61544   0.0005
   28    4    1   29    3    1    2    1  809.68058   0.0005
   27    4    1   28    3    1    2    1  813.71070   0.0005
   26    4    1   27    3    1    2    1  817.70707   0.0005
   25    4    1   26    3    1    2    1  821.66970   0.0030
   24    4    1   25    3    1    2    1  825.59133   0.0005
   23    4    1   24    3    1    2    1  829.47955   0.0005
   21    4    1   22    3    1    2    1  837.14646   0.0005
   20    4    1   21    3    1    2    1  840.92343   0.0005
   18    4    1   19    3    1    2    1  848.36390   0.0005
   17    4    1   18    3    1    2    1  852.02613   0.0005
   16    4    1   17    3    1    2    1  855.64945   0.0005
   15    4    1   16    3    1    2    1  859.23324   0.0005
   14    4    1   15    3    1    2    1  862.77709   0.0005
   13    4    1   14    3    1    2    1  866.28072   0.0005
   12    4    1   13    3    1    2    1  869.74394   0.0005
   11    4    1   12    3    1    2    1  873.16500   0.0005
   10    4    1   11    3    1    2    1  876.54562   0.0005
    8    4    1    9    3    1    2    1  883.18000   0.0005
    7    4    1    8    3    1    2    1  886.43358   0.0005
    6    4    1    7    3    1    2    1  889.64414   0.0005
    5    4    1    6    3    1    2    1  892.81130   0.0005
    4    4    1    5    3    1    2    1  895.93473   0.0005
    3    4    1    4    3    1    2    1  899.01544   0.0015
    1    4    1    2    3    1    2    1  905.04087   0.0020

C 6Li19F IR emission data from Hedderich91.
C Band 3-2, lines R3-R43.
C  J'  v'+1      J''  v''+1      iso
    4    4    1    3    3    1    2    1  922.01884   0.0005
    5    4    1    4    3    1    2    1  924.68524   0.0005
    6    4    1    5    3    1    2    1  927.30477   0.0005
    8    4    1    7    3    1    2    1  932.39898   0.0005
    9    4    1    8    3    1    2    1  934.87365   0.0005
   10    4    1    9    3    1    2    1  937.29833   0.0015
   11    4    1   10    3    1    2    1  939.67647   0.0005
   12    4    1   11    3    1    2    1  942.00368   0.0005
   13    4    1   12    3    1    2    1  944.28135   0.0005
   14    4    1   13    3    1    2    1  946.50882   0.0005
   15    4    1   14    3    1    2    1  948.68641   0.0005
   16    4    1   15    3    1    2    1  950.81344   0.0005
   17    4    1   16    3    1    2    1  952.88892   0.0005
   18    4    1   17    3    1    2    1  954.91365   0.0005
   19    4    1   18    3    1    2    1  956.88709   0.0005
   20    4    1   19    3    1    2    1  958.80858   0.0005
   21    4    1   20    3    1    2    1  960.67877   0.0005
   22    4    1   21    3    1    2    1  962.49611   0.0005
   23    4    1   22    3    1    2    1  964.26116   0.0005
   24    4    1   23    3    1    2    1  965.97345   0.0005
   25    4    1   24    3    1    2    1  967.63365   0.0005
   26    4    1   25    3    1    2    1  969.23974   0.0005
   27    4    1   26    3    1    2    1  970.79251   0.0005
   28    4    1   27    3    1    2    1  972.29165   0.0005
   29    4    1   28    3    1    2    1  973.73717   0.0005
   30    4    1   29    3    1    2    1  975.12887   0.0005
   31    4    1   30    3    1    2    1  976.46613   0.0005
   32    4    1   31    3    1    2    1  977.74904   0.0010
   33    4    1   32    3    1    2    1  978.97634   0.0005
   34    4    1   33    3    1    2    1  980.14903   0.0005
   35    4    1   34    3    1    2    1  981.26726   0.0005
   36    4    1   35    3    1    2    1  982.32871   0.0010
   37    4    1   36    3    1    2    1  983.33625   0.0005
   39    4    1   38    3    1    2    1  985.18360   0.0005
   40    4    1   39    3    1    2    1  986.02215   0.0010
   41    4    1   40    3    1    2    1  986.80581   0.0005
   42    4    1   41    3    1    2    1  987.53253   0.0010
   44    4    1   43    3    1    2    1  988.81787   0.0005


==> anc/Lovas74_6Li19F_d.txt <==
v   d,debye   err,debye   source
0   6.32736    0.00020    Hebert68
1   6.41472    0.00020    Hebert68
2   6.50317    0.00020    Hebert68
3   6.5333     0.0010     Wharton63

==> anc/Lovas74_6Li19F_nu.txt <==
J'-J''  v    nu,MHz      err
 1-0    0   89740.465    0.02
 1-0    1   88319.178    0.02
 1-0    2   86921.199    0.02
 1-0    3   85546.64     0.02
 2-1    0  179470.35     0.10
 2-1    1  176627.91     0.10
 2-1    2  173832.04     0.10
 2-1    3  171082.27     0.10
 3-2    0  269179.18     0.10
 3-2    1  264915.79     0.10
 3-2    2  260722.24     0.10
 3-2    3  256597.84     0.10
 4-3    0  358856.19     0.10
 4-3    1  353172.23     0.10
 4-3    2  347581.39     0.10
 4-3    3  342082.66     0.10
 5-4    0  448491.07     0.10
 5-4    1  441386.83     0.10
 6-5    0  538072.65     0.10

==> anc/Lovas74_7Li19F_d.txt <==
v   d,debye   err,debye   source
0   6.3248    0.0010    Hebert68
1   6.4072    0.0010    Hebert68
2   6.4905    0.0010    Hebert68

==> anc/Lovas74_7Li19F_nu.txt <==
J'-J''  v    nu,MHz      err
 2-1    0   160096.33   0.10
 2-1    1   157700.92   0.10
 2-1    2   155342.51   0.10
 2-1    3   153020.86   0.10
 3-2    0   240123.47   0.10
 3-2    1   236530.55   0.10
 3-2    2   232993.30   0.10
 3-2    3   229510.98   0.10
 4-3    0   320125.36   0.10
 4-3    1   315335.27   0.10
 4-3    2   310619.23   0.10
 4-3    3   305976.64   0.10
 5-4    0   400095.62   0.10
 5-4    1   394106.70   0.10
 5-4    2   388212.19   0.10
 5-4    3   382409.64   0.10
 6-5    0   480019.73   0.10
 6-5    1   472836.69   0.10

==> anc/Maki83_Table_I_6Li19F.txt <==
 line    nu,cm-1 err
1-0 P18 885.34162 33
1-0 P23 866.02926 50
1-0 P26 853.97759 50
1-0 P27 849.88529 50
2-1 P14 882.98382 33
2-1 P18 868.49757 50
2-1 P20 861.01322 33
2-1 P27 833.61393 50
3-2 P9  883.17982 33
3-2 P17 855.64971 33
4-3 P3  885.14435 33
4-3 P11 860.04689 67
4-3 P13 853.35289 67
4-3 P14 849.94630 99
5-4 R2  885.32337 83
5-4 P8  853.48455 67
6-5 R9  886.04357 50
6-5 R8  883.73064 33
7-6 R17 886.23530 83
7-6 R16 884.33215 50
8-7 R26 884.67696 83

==> anc/Maki83_Table_I_7Li19F.txt <==
 line    nu,cm-1 err
1-0 P3  886.21189 33
1-0 P4  883.42319 33
1-0 P9  868.90445 67
1-0 P10 865.88753 33
1-0 P14 853.45269 50
1-0 P15 850.25391 33
1-0 P17 843.75011 33
1-0 P20 833.73435 33
2-1 R2  886.08230 33 
2-1 R1  883.57143 99
2-1 P4  867.67433 67
2-1 P9  853.3741O 50
2-1 P10 850.40298 33
2-1 P15 835.00376 33
2-1 P17 828.59863 33
3-2 R8  884.38919 33
3-2 R1  867.90979 33
3-2 P3  854.95690 33
3-2 P6  846.72817 33
3-2 P7  843.91052 33
3-2 P10 835.23829 33
3-2 P12 829.27817 33
4-3 R16 884.92750 33
4-3 R15 883.05794 33
4-3 R8  868.80505 67
4-3 R2  855.00913 33
4-3 P5  834.44494 33
5-4 R26 885.52188 33
5-4 R25 884.10596 33
5-4 R16 869.42461 33
5-4 R15 867.58250 33
5-4 R14 865.69916 33
5-4 R9  855.66742 67
5-4 R8  853.54012 33
6-5 R41 885.79790 33
6-5 R40 885.06269 33
6-5 R38 883.45748 33
6-5 R25 868.70538 33
6-5 R23 865.78489 50
6-5 R20 861.08737 67
6-5 R13 848.67112 50
7-6 R39 868.97676 33
7-6 R25 853.61851 33






==> anc/Q_6.dat <==
 
     T             Q_calc              Q_tot
 
     1            1.040439            6.242636
     2            1.356095            8.136573
     3            1.782569           10.695414
     4            2.231068           13.386410
     5            2.686641           16.119845
     6            3.145413           18.872477
     7            3.605916           21.635494
     8            4.067464           24.404782
     9            4.529693           27.178158
    10            4.992392           29.954355
    11            5.455431           32.732585
    12            5.918722           35.512335
    13            6.382209           38.293253
    14            6.845849           41.075093
    15            7.309613           43.857676
    16            7.773478           46.640867
    17            8.237428           49.424567
    18            8.701449           52.208696
    19            9.165532           54.993195
    20            9.629669           57.778013
    21           10.093852           60.563113
    22           10.558077           63.348461
    23           11.022339           66.134032
    24           11.486634           68.919803
    25           11.950960           71.705757
    26           12.415313           74.491879
    27           12.879692           77.278154
    28           13.344095           80.064571
    29           13.808520           82.851122
    30           14.272966           85.637798
    31           14.737432           88.424591
    32           15.201916           91.211495
    33           15.666417           93.998505
    34           16.130936           96.785616
    35           16.595470           99.572823
    36           17.060020          102.360123
    37           17.524585          105.147512
    38           17.989164          107.934987
    39           18.453758          110.722545
    40           18.918364          113.510185
    41           19.382984          116.297903
    42           19.847616          119.085698
    43           20.312261          121.873568
    44           20.776919          124.661511
    45           21.241588          127.449526
    46           21.706269          130.237612
    47           22.170961          133.025766
    48           22.635665          135.813989
    49           23.100380          138.602278
    50           23.565106          141.390634
    51           24.029842          144.179055
    52           24.494590          146.967540
    53           24.959348          149.756088
    54           25.424117          152.544700
    55           25.888896          155.333374
    56           26.353685          158.122109
    57           26.818484          160.910905
    58           27.283294          163.699762
    59           27.748113          166.488679
    60           28.212943          169.277656
    61           28.677782          172.066691
    62           29.142631          174.855786
    63           29.607490          177.644939
    64           30.072358          180.434150
    65           30.537236          183.223418
    66           31.002124          186.012744
    67           31.467021          188.802128
    68           31.931928          191.591568
    69           32.396844          194.381065
    70           32.861770          197.170619
    71           33.326705          199.960228
    72           33.791649          202.749894
    73           34.256603          205.539615
    74           34.721565          208.329393
    75           35.186538          211.119225
    76           35.651519          213.909114
    77           36.116509          216.699057
    78           36.581509          219.489056
    79           37.046518          222.279109
    80           37.511536          225.069218
    81           37.976564          227.859382
    82           38.441600          230.649600
    83           38.906646          233.439874
    84           39.371700          236.230202
    85           39.836764          239.020585
    86           40.301837          241.811023
    87           40.766919          244.601516
    88           41.232011          247.392064
    89           41.697111          250.182668
    90           42.162221          252.973326
    91           42.627340          255.764040
    92           43.092468          258.554810
    93           43.557606          261.345636
    94           44.022753          264.136518
    95           44.487909          266.927456
    96           44.953075          269.718452
    97           45.418251          272.509504
    98           45.883436          275.300615
    99           46.348631          278.091783
   100           46.813835          280.883011
   101           47.279050          283.674298
   102           47.744274          286.465645
   103           48.209509          289.257052
   104           48.674754          292.048521
   105           49.140009          294.840053
   106           49.605275          297.631648
   107           50.070551          300.423308
   108           50.535839          303.215033
   109           51.001137          306.006824
   110           51.466447          308.798684
   111           51.931769          311.590613
   112           52.397102          314.382613
   113           52.862447          317.174684
   114           53.327805          319.966830
   115           53.793175          322.759052
   116           54.258558          325.551350
   117           54.723955          328.343729
   118           55.189365          331.136189
   119           55.654789          333.928732
   120           56.120227          336.721362
   121           56.585680          339.514080
   122           57.051148          342.306889
   123           57.516632          345.099791
   124           57.982132          347.892791
   125           58.447648          350.685889
   126           58.913182          353.479090
   127           59.378733          356.272397
   128           59.844302          359.065813
   129           60.309890          361.859342
   130           60.775498          364.652987
   131           61.241125          367.446753
   132           61.706774          370.240642
   133           62.172443          373.034660
   134           62.638135          375.828810
   135           63.103850          378.623097
   136           63.569588          381.417526
   137           64.035350          384.212101
   138           64.501138          387.006828
   139           64.966952          389.801711
   140           65.432793          392.596755
   141           65.898661          395.391967
   142           66.364559          398.187351
   143           66.830486          400.982914
   144           67.296444          403.778662
   145           67.762433          406.574600
   146           68.228456          409.370734
   147           68.694512          412.167072
   148           69.160603          414.963620
   149           69.626731          417.760385
   150           70.092896          420.557374
   151           70.559099          423.354593
   152           71.025342          426.152051
   153           71.491626          428.949754
   154           71.957952          431.747711
   155           72.424321          434.545929
   156           72.890736          437.344416
   157           73.357197          440.143181
   158           73.823705          442.942232
   159           74.290263          445.741577
   160           74.756871          448.541225
   161           75.223531          451.341185
   162           75.690244          454.141467
   163           76.157013          456.942078
   164           76.623838          459.743029
   165           77.090722          462.544329
   166           77.557665          465.345989
   167           78.024669          468.148016
   168           78.491737          470.950423
   169           78.958870          473.753219
   170           79.426069          476.556413
   171           79.893336          479.360018
   172           80.360674          482.164043
   173           80.828083          484.968499
   174           81.295566          487.773397
   175           81.763125          490.578748
   176           82.230761          493.384564
   177           82.698476          496.190856
   178           83.166272          498.997634
   179           83.634152          501.804912
   180           84.102117          504.612701
   181           84.570169          507.421012
   182           85.038310          510.229857
   183           85.506542          513.039250
   184           85.974867          515.849202
   185           86.443287          518.659725
   186           86.911805          521.470832
   187           87.380423          524.282536
   188           87.849142          527.094850
   189           88.317964          529.907786
   190           88.786893          532.721357
   191           89.255929          535.535577
   192           89.725076          538.350458
   193           90.194336          541.166015
   194           90.663710          543.982259
   195           91.133201          546.799206
   196           91.602811          549.616868
   197           92.072543          552.435260
   198           92.542399          555.254394
   199           93.012381          558.074286
   200           93.482491          560.894948
   201           93.952732          563.716395
   202           94.423107          566.538641
   203           94.893617          569.361700
   204           95.364264          572.185586
   205           95.835052          575.010314
   206           96.305983          577.835899
   207           96.777059          580.662354
   208           97.248282          583.489694
   209           97.719656          586.317933
   210           98.191181          589.147088
   211           98.662862          591.977171
   212           99.134700          594.808198
   213           99.606697          597.640184
   214          100.078857          600.473143
   215          100.551182          603.307091
   216          101.023674          606.142042
   217          101.496335          608.978011
   218          101.969169          611.815014
   219          102.442178          614.653065
   220          102.915363          617.492180
   221          103.388729          620.332373
   222          103.862277          623.173660
   223          104.336009          626.016057
   224          104.809929          628.859577
   225          105.284039          631.704237
   226          105.758342          634.550051
   227          106.232839          637.397036
   228          106.707534          640.245206
   229          107.182429          643.094576
   230          107.657527          645.945162
   231          108.132830          648.796980
   232          108.608341          651.650044
   233          109.084062          654.504370
   234          109.559995          657.359973
   235          110.036145          660.216868
   236          110.512512          663.075072
   237          110.989100          665.934599
   238          111.465911          668.795464
   239          111.942947          671.657684
   240          112.420212          674.521272
   241          112.897708          677.386246
   242          113.375436          680.252619
   243          113.853401          683.120407
   244          114.331604          685.989626
   245          114.810049          688.860291
   246          115.288736          691.732417
   247          115.767670          694.606019
   248          116.246852          697.481113
   249          116.726286          700.357713
   250          117.205973          703.235836
   251          117.685916          706.115495
   252          118.166118          708.996707
   253          118.646581          711.879486
   254          119.127308          714.763847
   255          119.608301          717.649806
   256          120.089563          720.537377
   257          120.571096          723.426576
   258          121.052903          726.317417
   259          121.534986          729.209915
   260          122.017348          732.104086
   261          122.499991          734.999944
   262          122.982917          737.897504
   263          123.466130          740.796780
   264          123.949631          743.697788
   265          124.433424          746.600542
   266          124.917510          749.505057
   267          125.401891          752.411347
   268          125.886571          755.319428
   269          126.371552          758.229312
   270          126.856836          761.141016
   271          127.342426          764.054553
   272          127.828323          766.969939
   273          128.314531          769.887186
   274          128.801052          772.806310
   275          129.287887          775.727325
   276          129.775041          778.650244
   277          130.262514          781.575083
   278          130.750309          784.501855
   279          131.238429          787.430575
   280          131.726876          790.361255
   281          132.215652          793.293911
   282          132.704759          796.228557
   283          133.194201          799.165205
   284          133.683978          802.103870
   285          134.174094          805.044565
   286          134.664551          807.987305
   287          135.155350          810.932103
   288          135.646495          813.878972
   289          136.137988          816.827926
   290          136.629830          819.778979
   291          137.122024          822.732143
   292          137.614572          825.687433
   293          138.107477          828.644861
   294          138.600740          831.604440
   295          139.094364          834.566185
   296          139.588351          837.530107
   297          140.082703          840.496221
   298          140.577423          843.464538
   299          141.072512          846.435073
   300          141.567973          849.407837
   301          142.063807          852.382844
   302          142.560018          855.360106
   303          143.056606          858.339636
   304          143.553575          861.321447
   305          144.050925          864.305552
   306          144.548660          867.291962
   307          145.046782          870.280690
   308          145.545292          873.271749
   309          146.044192          876.265151
   310          146.543485          879.260909
   311          147.043172          882.259033
   312          147.543256          885.259537
   313          148.043739          888.262433
   314          148.544622          891.267733
   315          149.045908          894.275448
   316          149.547598          897.285590
   317          150.049695          900.298172
   318          150.552201          903.313205
   319          151.055117          906.330701
   320          151.558445          909.350671
   321          152.062188          912.373128
   322          152.566347          915.398082
   323          153.070924          918.425544
   324          153.575921          921.455528
   325          154.081340          924.488042
   326          154.587183          927.523100
   327          155.093452          930.560713
   328          155.600148          933.600890
   329          156.107274          936.643644
   330          156.614831          939.688985
   331          157.122821          942.736925
   332          157.631246          945.787474
   333          158.140107          948.840643
   334          158.649407          951.896443
   335          159.159148          954.954885
   336          159.669330          958.015979
   337          160.179956          961.079736
   338          160.691028          964.146166
   339          161.202547          967.215281
   340          161.714515          970.287089
   341          162.226934          973.361602
   342          162.739805          976.438830
   343          163.253131          979.518784
   344          163.766912          982.601472
   345          164.281151          985.686906
   346          164.795849          988.775096
   347          165.311008          991.866051
   348          165.826630          994.959781
   349          166.342716          998.056297
   350          166.859268         1001.155608
   351          167.376287         1004.257723
   352          167.893776         1007.362653
   353          168.411735         1010.470408
   354          168.930166         1013.580996
   355          169.449071         1016.694427
   356          169.968452         1019.810711
   357          170.488310         1022.929857
   358          171.008646         1026.051875
   359          171.529462         1029.176774
   360          172.050760         1032.304562
   361          172.572542         1035.435250
   362          173.094808         1038.568846
   363          173.617560         1041.705360
   364          174.140800         1044.844800
   365          174.664529         1047.987175
   366          175.188749         1051.132495
   367          175.713461         1054.280767
   368          176.238667         1057.432002
   369          176.764368         1060.586207
   370          177.290565         1063.743392
   371          177.817261         1066.903564
   372          178.344456         1070.066733
   373          178.872151         1073.232907
   374          179.400349         1076.402095
   375          179.929051         1079.574304
   376          180.458257         1082.749544
   377          180.987970         1085.927822
   378          181.518191         1089.109148
   379          182.048921         1092.293528
   380          182.580162         1095.480972
   381          183.111914         1098.671487
   382          183.644180         1101.865081
   383          184.176960         1105.061762
   384          184.710257         1108.261539
   385          185.244070         1111.464419
   386          185.778402         1114.670411
   387          186.313253         1117.879521
   388          186.848626         1121.091758
   389          187.384521         1124.307129
   390          187.920940         1127.525642
   391          188.457884         1130.747304
   392          188.995354         1133.972124
   393          189.533351         1137.200109
   394          190.071878         1140.431265
   395          190.610934         1143.665601
   396          191.150521         1146.903124
   397          191.690640         1150.143841
   398          192.231293         1153.387760
   399          192.772481         1156.634887
   400          193.314205         1159.885230
   401          193.856466         1163.138797
   402          194.399265         1166.395593
   403          194.942604         1169.655626
   404          195.486484         1172.918904
   405          196.030905         1176.185433
   406          196.575870         1179.455219
   407          197.121378         1182.728271
   408          197.667432         1186.004594
   409          198.214033         1189.284196
   410          198.761180         1192.567083
   411          199.308877         1195.853261
   412          199.857123         1199.142739
   413          200.405920         1202.435521
   414          200.955269         1205.731615
   415          201.505171         1209.031028
   416          202.055627         1212.333765
   417          202.606639         1215.639833
   418          203.158206         1218.949238
   419          203.710331         1222.261988
   420          204.263015         1225.578088
   421          204.816257         1228.897544
   422          205.370060         1232.220363
   423          205.924425         1235.546551
   424          206.479352         1238.876113
   425          207.034843         1242.209057
   426          207.590898         1245.545389
   427          208.147519         1248.885113
   428          208.704706         1252.228237
   429          209.262461         1255.574766
   430          209.820784         1258.924706
   431          210.379677         1262.278063
   432          210.939140         1265.634843
   433          211.499175         1268.995052
   434          212.059782         1272.358695
   435          212.620963         1275.725778
   436          213.182718         1279.096307
   437          213.745048         1282.470288
   438          214.307954         1285.847726
   439          214.871438         1289.228626
   440          215.435499         1292.612995
   441          216.000140         1296.000838
   442          216.565360         1299.392160
   443          217.131161         1302.786967
   444          217.697544         1306.185264
   445          218.264509         1309.587056
   446          218.832058         1312.992350
   447          219.400192         1316.401149
   448          219.968910         1319.813460
   449          220.538215         1323.229288
   450          221.108106         1326.648638
   451          221.678586         1330.071514
   452          222.249654         1333.497923
   453          222.821312         1336.927870
   454          223.393560         1340.361359
   455          223.966399         1343.798395
   456          224.539831         1347.238984
   457          225.113855         1350.683130
   458          225.688473         1354.130839
   459          226.263686         1357.582115
   460          226.839494         1361.036963
   461          227.415898         1364.495389
   462          227.992899         1367.957396
   463          228.570498         1371.422990
   464          229.148696         1374.892176
   465          229.727493         1378.364958
   466          230.306890         1381.841341
   467          230.886888         1385.321329
   468          231.467488         1388.804928
   469          232.048690         1392.292141
   470          232.630496         1395.782974
   471          233.212905         1399.277432
   472          233.795920         1402.775517
   473          234.379539         1406.277236
   474          234.963765         1409.782593
   475          235.548599         1413.291591
   476          236.134039         1416.804236
   477          236.720089         1420.320532
   478          237.306747         1423.840483
   479          237.894016         1427.364093
   480          238.481895         1430.891368
   481          239.070385         1434.422310
   482          239.659488         1437.956925
   483          240.249203         1441.495217
   484          240.839532         1445.037189
   485          241.430474         1448.582847
   486          242.022032         1452.132194
   487          242.614206         1455.685234
   488          243.206995         1459.241971
   489          243.800402         1462.802410
   490          244.394426         1466.366555
   491          244.989068         1469.934409
   492          245.584330         1473.505977
   493          246.180210         1477.081263
   494          246.776712         1480.660270
   495          247.373834         1484.243003
   496          247.971577         1487.829465
   497          248.569943         1491.419660
   498          249.168932         1495.013593
   499          249.768544         1498.611266
   500          250.368781         1502.212684
   501          250.969642         1505.817851
   502          251.571128         1509.426771
   503          252.173241         1513.039446
   504          252.775980         1516.655882
   505          253.379347         1520.276081
   506          253.983341         1523.900047
   507          254.587964         1527.527784
   508          255.193216         1531.159296
   509          255.799098         1534.794586
   510          256.405610         1538.433657
   511          257.012752         1542.076514
   512          257.620527         1545.723160
   513          258.228933         1549.373599
   514          258.837972         1553.027833
   515          259.447644         1556.685867
   516          260.057951         1560.347703
   517          260.668891         1564.013346
   518          261.280466         1567.682799
   519          261.892677         1571.356065
   520          262.505525         1575.033147
   521          263.119008         1578.714049
   522          263.733129         1582.398775
   523          264.347888         1586.087327
   524          264.963285         1589.779710
   525          265.579321         1593.475925
   526          266.195996         1597.175977
   527          266.813311         1600.879869
   528          267.431267         1604.587604
   529          268.049864         1608.299184
   530          268.669102         1612.014615
   531          269.288983         1615.733898
   532          269.909506         1619.457036
   533          270.530672         1623.184034
   534          271.152482         1626.914893
   535          271.774936         1630.649617
   536          272.398035         1634.388210
   537          273.021779         1638.130674
   538          273.646169         1641.877012
   539          274.271205         1645.627228
   540          274.896887         1649.381324
   541          275.523217         1653.139304
   542          276.150195         1656.901169
   543          276.777821         1660.666924
   544          277.406095         1664.436572
   545          278.035019         1668.210114
   546          278.664592         1671.987555
   547          279.294816         1675.768897
   548          279.925690         1679.554142
   549          280.557216         1683.343295
   550          281.189393         1687.136357
   551          281.822222         1690.933331
   552          282.455703         1694.734221
   553          283.089838         1698.539029
   554          283.724626         1702.347758
   555          284.360068         1706.160410
   556          284.996165         1709.976989
   557          285.632916         1713.797497
   558          286.270323         1717.621937
   559          286.908385         1721.450312
   560          287.547104         1725.282623
   561          288.186479         1729.118875
   562          288.826512         1732.959070
   563          289.467202         1736.803210
   564          290.108550         1740.651298
   565          290.750556         1744.503336
   566          291.393221         1748.359328
   567          292.036546         1752.219275
   568          292.680530         1756.083181
   569          293.325175         1759.951048
   570          293.970480         1763.822878
   571          294.616446         1767.698675
   572          295.263073         1771.578440
   573          295.910363         1775.462176
   574          296.558314         1779.349886
   575          297.206929         1783.241571
   576          297.856206         1787.137236
   577          298.506147         1791.036881
   578          299.156752         1794.940510
   579          299.808021         1798.848125
   580          300.459955         1802.759728
   581          301.112554         1806.675322
   582          301.765818         1810.594910
   583          302.419749         1814.518492
   584          303.074346         1818.446073
   585          303.729609         1822.377654
   586          304.385540         1826.313238
   587          305.042138         1830.252826
   588          305.699404         1834.196422
   589          306.357338         1838.144028
   590          307.015941         1842.095645
   591          307.675213         1846.051277
   592          308.335154         1850.010925
   593          308.995765         1853.974592
   594          309.657047         1857.942280
   595          310.318999         1861.913991
   596          310.981621         1865.889728
   597          311.644915         1869.869492
   598          312.308881         1873.853286
   599          312.973519         1877.841113
   600          313.638829         1881.832974
   601          314.304812         1885.828871
   602          314.971468         1889.828807
   603          315.638797         1893.832783
   604          316.306801         1897.840803
   605          316.975478         1901.852868
   606          317.644830         1905.868980
   607          318.314857         1909.889141
   608          318.985559         1913.913354
   609          319.656937         1917.941620
   610          320.328990         1921.973942
   611          321.001720         1926.010321
   612          321.675127         1930.050760
   613          322.349210         1934.095261
   614          323.023971         1938.143826
   615          323.699409         1942.196457
   616          324.375526         1946.253155
   617          325.052321         1950.313924
   618          325.729794         1954.378764
   619          326.407946         1958.447678
   620          327.086778         1962.520668
   621          327.766289         1966.597736
   622          328.446481         1970.678884
   623          329.127352         1974.764113
   624          329.808904         1978.853426
   625          330.491138         1982.946825
   626          331.174052         1987.044311
   627          331.857648         1991.145887
   628          332.541926         1995.251554
   629          333.226886         1999.361315
   630          333.912528         2003.475171
   631          334.598854         2007.593123
   632          335.285863         2011.715175
   633          335.973555         2015.841328
   634          336.661930         2019.971583
   635          337.350990         2024.105942
   636          338.040735         2028.244408
   637          338.731164         2032.386983
   638          339.422278         2036.533667
   639          340.114077         2040.684463
   640          340.806562         2044.839372
   641          341.499733         2048.998397
   642          342.193590         2053.161540
   643          342.888133         2057.328801
   644          343.583364         2061.500183
   645          344.279281         2065.675688
   646          344.975886         2069.855316
   647          345.673179         2074.039071
   648          346.371159         2078.226954
   649          347.069828         2082.418966
   650          347.769185         2086.615109
   651          348.469231         2090.815386
   652          349.169966         2095.019797
   653          349.871391         2099.228344
   654          350.573505         2103.441030
   655          351.276309         2107.657855
   656          351.979804         2111.878821
   657          352.683989         2116.103931
   658          353.388864         2120.333186
   659          354.094431         2124.566587
   660          354.800689         2128.804136
   661          355.507639         2133.045835
   662          356.215281         2137.291685
   663          356.923615         2141.541688
   664          357.632641         2145.795846
   665          358.342360         2150.054160
   666          359.052772         2154.316632
   667          359.763877         2158.583263
   668          360.475676         2162.854056
   669          361.188168         2167.129011
   670          361.901355         2171.408130
   671          362.615236         2175.691415
   672          363.329811         2179.978868
   673          364.045082         2184.270489
   674          364.761047         2188.566281
   675          365.477707         2192.866245
   676          366.195064         2197.170383
   677          366.913116         2201.478695
   678          367.631864         2205.791185
   679          368.351309         2210.107852
   680          369.071450         2214.428700
   681          369.792288         2218.753728
   682          370.513823         2223.082939
   683          371.236056         2227.416335
   684          371.958986         2231.753916
   685          372.682614         2236.095685
   686          373.406940         2240.441642
   687          374.131965         2244.791789
   688          374.857688         2249.146128
   689          375.584110         2253.504660
   690          376.311231         2257.867387
   691          377.039052         2262.234310
   692          377.767572         2266.605430
   693          378.496791         2270.980749
   694          379.226711         2275.360268
   695          379.957332         2279.743989
   696          380.688652         2284.131914
   697          381.420674         2288.524043
   698          382.153396         2292.920378
   699          382.886820         2297.320921
   700          383.620945         2301.725672
   701          384.355772         2306.134634
   702          385.091301         2310.547807
   703          385.827532         2314.965193
   704          386.564466         2319.386794
   705          387.302102         2323.812611
   706          388.040441         2328.242645
   707          388.779483         2332.676897
   708          389.519228         2337.115369
   709          390.259677         2341.558063
   710          391.000830         2346.004979
   711          391.742686         2350.456119
   712          392.485247         2354.911484
   713          393.228513         2359.371076
   714          393.972483         2363.834896
   715          394.717158         2368.302945
   716          395.462538         2372.775225
   717          396.208623         2377.251737
   718          396.955414         2381.732482
   719          397.702910         2386.217462
   720          398.451113         2390.706677
   721          399.200022         2395.200130
   722          399.949637         2399.697821
   723          400.699959         2404.199751
   724          401.450987         2408.705923
   725          402.202723         2413.216337
   726          402.955166         2417.730995
   727          403.708316         2422.249898
   728          404.462174         2426.773046
   729          405.216740         2431.300442
   730          405.972015         2435.832087
   731          406.727997         2440.367982
   732          407.484688         2444.908127
   733          408.242088         2449.452526
   734          409.000196         2454.001177
   735          409.759014         2458.554084
   736          410.518541         2463.111247
   737          411.278778         2467.672667
   738          412.039724         2472.238345
   739          412.801381         2476.808284
   740          413.563747         2481.382483
   741          414.326824         2485.960945
   742          415.090612         2490.543670
   743          415.855110         2495.130659
   744          416.620319         2499.721914
   745          417.386239         2504.317437
   746          418.152871         2508.917227
   747          418.920215         2513.521287
   748          419.688270         2518.129618
   749          420.457037         2522.742220
   750          421.226516         2527.359095
   751          421.996707         2531.980244
   752          422.767611         2536.605669
   753          423.539228         2541.235370
   754          424.311558         2545.869348
   755          425.084601         2550.507606
   756          425.858357         2555.150143
   757          426.632827         2559.796961
   758          427.408010         2564.448062
   759          428.183908         2569.103445
   760          428.960519         2573.763114
   761          429.737845         2578.427067
   762          430.515885         2583.095308
   763          431.294639         2587.767836
   764          432.074109         2592.444654
   765          432.854294         2597.125761
   766          433.635193         2601.811160
   767          434.416809         2606.500851
   768          435.199139         2611.194836
   769          435.982186         2615.893115
   770          436.765948         2620.595690
   771          437.550427         2625.302562
   772          438.335622         2630.013731
   773          439.121533         2634.729200
   774          439.908161         2639.448968
   775          440.695506         2644.173038
   776          441.483568         2648.901410
   777          442.272348         2653.634085
   778          443.061844         2658.371065
   779          443.852058         2663.112350
   780          444.642990         2667.857942
   781          445.434640         2672.607841
   782          446.227008         2677.362049
   783          447.020094         2682.120567
   784          447.813899         2686.883395
   785          448.608423         2691.650536
   786          449.403665         2696.421989
   787          450.199626         2701.197756
   788          450.996306         2705.977838
   789          451.793706         2710.762237
   790          452.591825         2715.550952
   791          453.390664         2720.343985
   792          454.190223         2725.141338
   793          454.990502         2729.943011
   794          455.791501         2734.749005
   795          456.593220         2739.559322
   796          457.395660         2744.373961
   797          458.198821         2749.192925
   798          459.002702         2754.016214
   799          459.807305         2758.843830
   800          460.612629         2763.675773
   801          461.418674         2768.512045
   802          462.225441         2773.352645
   803          463.032929         2778.197576
   804          463.841140         2783.046839
   805          464.650072         2787.900434
   806          465.459727         2792.758362
   807          466.270104         2797.620625
   808          467.081204         2802.487223
   809          467.893026         2807.358157
   810          468.705572         2812.233429
   811          469.518840         2817.113039
   812          470.332831         2821.996988
   813          471.147546         2826.885278
   814          471.962985         2831.777909
   815          472.779147         2836.674882
   816          473.596033         2841.576199
   817          474.413643         2846.481859
   818          475.231978         2851.391865
   819          476.051036         2856.306217
   820          476.870819         2861.224916
   821          477.691327         2866.147963
   822          478.512560         2871.075359
   823          479.334517         2876.007105
   824          480.157200         2880.943202
   825          480.980608         2885.883650
   826          481.804742         2890.828452
   827          482.629601         2895.777607
   828          483.455186         2900.731117
   829          484.281497         2905.688983
   830          485.108534         2910.651205
   831          485.936297         2915.617784
   832          486.764787         2920.588722
   833          487.594003         2925.564020
   834          488.423946         2930.543678
   835          489.254616         2935.527697
   836          490.086013         2940.516078
   837          490.918137         2945.508822
   838          491.750988         2950.505930
   839          492.584567         2955.507404
   840          493.418874         2960.513243
   841          494.253908         2965.523448
   842          495.089670         2970.538022
   843          495.926161         2975.556964
   844          496.763379         2980.580275
   845          497.601326         2985.607957
   846          498.440002         2990.640010
   847          499.279406         2995.676436
   848          500.119539         3000.717234
   849          500.960401         3005.762407
   850          501.801992         3010.811954
   851          502.644313         3015.865877
   852          503.487363         3020.924177
   853          504.331142         3025.986855
   854          505.175652         3031.053911
   855          506.020891         3036.125346
   856          506.866860         3041.201161
   857          507.713560         3046.281358
   858          508.560989         3051.365936
   859          509.409150         3056.454898
   860          510.258041         3061.548243
   861          511.107662         3066.645973
   862          511.958015         3071.748088
   863          512.809098         3076.854590
   864          513.660913         3081.965479
   865          514.513459         3087.080756
   866          515.366737         3092.200422
   867          516.220746         3097.324478
   868          517.075487         3102.452925
   869          517.930961         3107.585763
   870          518.787166         3112.722994
   871          519.644103         3117.864618
   872          520.501773         3123.010636
   873          521.360175         3128.161049
   874          522.219310         3133.315858
   875          523.079177         3138.475063
   876          523.939778         3143.638667
   877          524.801111         3148.806668
   878          525.663178         3153.979069
   879          526.525978         3159.155870
   880          527.389512         3164.337072
   881          528.253779         3169.522675
   882          529.118780         3174.712681
   883          529.984515         3179.907091
   884          530.850984         3185.105905
   885          531.718187         3190.309124
   886          532.586125         3195.516749
   887          533.454797         3200.728781
   888          534.324203         3205.945220
   889          535.194345         3211.166068
   890          536.065221         3216.391325
   891          536.936832         3221.620992
   892          537.809178         3226.855070
   893          538.682260         3232.093560
   894          539.556077         3237.336462
   895          540.430630         3242.583778
   896          541.305918         3247.835508
   897          542.181942         3253.091653
   898          543.058702         3258.352214
   899          543.936199         3263.617191
   900          544.814431         3268.886586
   901          545.693400         3274.160399
   902          546.573105         3279.438631
   903          547.453547         3284.721283
   904          548.334726         3290.008356
   905          549.216642         3295.299850
   906          550.099294         3300.595766
   907          550.982684         3305.896106
   908          551.866812         3311.200869
   909          552.751676         3316.510057
   910          553.637279         3321.823671
   911          554.523618         3327.141711
   912          555.410696         3332.464178
   913          556.298512         3337.791073
   914          557.187066         3343.122396
   915          558.076358         3348.458149
   916          558.966389         3353.798332
   917          559.857158         3359.142946
   918          560.748665         3364.491992
   919          561.640912         3369.845471
   920          562.533897         3375.203383
   921          563.427622         3380.565729
   922          564.322085         3385.932510
   923          565.217288         3391.303727
   924          566.113230         3396.679381
   925          567.009912         3402.059471
   926          567.907333         3407.444000
   927          568.805495         3412.832967
   928          569.704396         3418.226375
   929          570.604037         3423.624222
   930          571.504418         3429.026511
   931          572.405540         3434.433241
   932          573.307402         3439.844415
   933          574.210005         3445.260032
   934          575.113349         3450.680093
   935          576.017433         3456.104599
   936          576.922258         3461.533550
   937          577.827825         3466.966949
   938          578.734132         3472.404794
   939          579.641181         3477.847088
   940          580.548972         3483.293831
   941          581.457504         3488.745023
   942          582.366778         3494.200665
   943          583.276793         3499.660759
   944          584.187551         3505.125304
   945          585.099050         3510.594302
   946          586.011292         3516.067753
   947          586.924276         3521.545659
   948          587.838003         3527.028019
   949          588.752472         3532.514835
   950          589.667684         3538.006107
   951          590.583639         3543.501836
   952          591.500337         3549.002023
   953          592.417778         3554.506669
   954          593.335962         3560.015774
   955          594.254890         3565.529340
   956          595.174561         3571.047366
   957          596.094976         3576.569853
   958          597.016134         3582.096803
   959          597.938036         3587.628216
   960          598.860682         3593.164093
   961          599.784072         3598.704434
   962          600.708207         3604.249241
   963          601.633086         3609.798513
   964          602.558709         3615.352253
   965          603.485077         3620.910459
   966          604.412189         3626.473134
   967          605.340046         3632.040278
   968          606.268649         3637.611892
   969          607.197996         3643.187976
   970          608.128089         3648.768531
   971          609.058926         3654.353558
   972          609.990510         3659.943058
   973          610.922838         3665.537031
   974          611.855913         3671.135478
   975          612.789733         3676.738399
   976          613.724299         3682.345797
   977          614.659612         3687.957670
   978          615.595670         3693.574020
   979          616.532475         3699.194848
   980          617.470026         3704.820155
   981          618.408323         3710.449940
   982          619.347368         3716.084205
   983          620.287159         3721.722951
   984          621.227696         3727.366178
   985          622.168981         3733.013887
   986          623.111013         3738.666079
   987          624.053792         3744.322754
   988          624.997319         3749.983913
   989          625.941593         3755.649557
   990          626.886614         3761.319687
   991          627.832384         3766.994303
   992          628.778901         3772.673405
   993          629.726166         3778.356996
   994          630.674179         3784.045075
   995          631.622940         3789.737643
   996          632.572450         3795.434700
   997          633.522708         3801.136248
   998          634.473715         3806.842288
   999          635.425470         3812.552819
  1000          636.377974         3818.267843
  1001          637.331227         3823.987360
  1002          638.285228         3829.711371
  1003          639.239979         3835.439877
  1004          640.195480         3841.172878
  1005          641.151729         3846.910375
  1006          642.108728         3852.652370
  1007          643.066477         3858.398861
  1008          644.024975         3864.149851
  1009          644.984223         3869.905340
  1010          645.944221         3875.665328
  1011          646.904970         3881.429817
  1012          647.866468         3887.198807
  1013          648.828716         3892.972298
  1014          649.791715         3898.750292
  1015          650.755465         3904.532789
  1016          651.719965         3910.319789
  1017          652.685216         3916.111294
  1018          653.651217         3921.907304
  1019          654.617970         3927.707820
  1020          655.585474         3933.512843
  1021          656.553729         3939.322373
  1022          657.522735         3945.136410
  1023          658.492493         3950.954956
  1024          659.463002         3956.778012
  1025          660.434263         3962.605577
  1026          661.406276         3968.437653
  1027          662.379040         3974.274241
  1028          663.352557         3980.115340
  1029          664.326825         3985.960952
  1030          665.301846         3991.811078
  1031          666.277620         3997.665717
  1032          667.254145         4003.524872
  1033          668.231424         4009.388541
  1034          669.209455         4015.256727
  1035          670.188238         4021.129430
  1036          671.167775         4027.006650
  1037          672.148065         4032.888388
  1038          673.129107         4038.774645
  1039          674.110904         4044.665421
  1040          675.093453         4050.560718
  1041          676.076756         4056.460535
  1042          677.060812         4062.364874
  1043          678.045623         4068.273735
  1044          679.031187         4074.187119
  1045          680.017504         4080.105027
  1046          681.004576         4086.027459
  1047          681.992403         4091.954415
  1048          682.980983         4097.885897
  1049          683.970318         4103.821906
  1050          684.960407         4109.762441
  1051          685.951251         4115.707504
  1052          686.942849         4121.657095
  1053          687.935202         4127.611215
  1054          688.928311         4133.569864
  1055          689.922174         4139.533044
  1056          690.916792         4145.500755
  1057          691.912166         4151.472997
  1058          692.908295         4157.449772
  1059          693.905180         4163.431079
  1060          694.902820         4169.416920
  1061          695.901216         4175.407295
  1062          696.900367         4181.402205
  1063          697.900275         4187.401651
  1064          698.900939         4193.405632
  1065          699.902359         4199.414151
  1066          700.904535         4205.427207
  1067          701.907467         4211.444802
  1068          702.911156         4217.466935
  1069          703.915601         4223.493608
  1070          704.920803         4229.524821
  1071          705.926762         4235.560574
  1072          706.933478         4241.600870
  1073          707.940951         4247.645707
  1074          708.949181         4253.695087
  1075          709.958169         4259.749011
  1076          710.967913         4265.807479
  1077          711.978415         4271.870492
  1078          712.989675         4277.938050
  1079          714.001692         4284.010154
  1080          715.014467         4290.086805
  1081          716.028000         4296.168003
  1082          717.042292         4302.253749
  1083          718.057341         4308.344044
  1084          719.073148         4314.438889
  1085          720.089714         4320.538283
  1086          721.107038         4326.642228
  1087          722.125121         4332.750725
  1088          723.143962         4338.863773
  1089          724.163562         4344.981374
  1090          725.183921         4351.103528
  1091          726.205039         4357.230236
  1092          727.226916         4363.361499
  1093          728.249553         4369.497317
  1094          729.272948         4375.637691
  1095          730.297103         4381.782621
  1096          731.322018         4387.932108
  1097          732.347692         4394.086153
  1098          733.374126         4400.244757
  1099          734.401320         4406.407920
  1100          735.429274         4412.575642
  1101          736.457988         4418.747925
  1102          737.487462         4424.924769
  1103          738.517696         4431.106175
  1104          739.548690         4437.292143
  1105          740.580446         4443.482673
  1106          741.612961         4449.677768
  1107          742.646238         4455.877427
  1108          743.680275         4462.081650
  1109          744.715073         4468.290439
  1110          745.750632         4474.503794
  1111          746.786953         4480.721717
  1112          747.824034         4486.944206
  1113          748.861877         4493.171264
  1114          749.900482         4499.402890
  1115          750.939848         4505.639086
  1116          751.979975         4511.879851
  1117          753.020865         4518.125188
  1118          754.062516         4524.375095
  1119          755.104929         4530.629575
  1120          756.148105         4536.888627
  1121          757.192042         4543.152253
  1122          758.236742         4549.420452
  1123          759.282204         4555.693225
  1124          760.328429         4561.970574
  1125          761.375416         4568.252499
  1126          762.423167         4574.539000
  1127          763.471680         4580.830077
  1128          764.520956         4587.125733
  1129          765.570994         4593.425967
  1130          766.621797         4599.730780
  1131          767.673362         4606.040172
  1132          768.725691         4612.354144
  1133          769.778783         4618.672698
  1134          770.832639         4624.995832
  1135          771.887258         4631.323549
  1136          772.942641         4637.655849
  1137          773.998789         4643.992732
  1138          775.055700         4650.334199
  1139          776.113375         4656.680250
  1140          777.171814         4663.030887
  1141          778.231018         4669.386109
  1142          779.290986         4675.745919
  1143          780.351719         4682.110315
  1144          781.413216         4688.479299
  1145          782.475479         4694.852871
  1146          783.538505         4701.231033
  1147          784.602297         4707.613784
  1148          785.666854         4714.001125
  1149          786.732176         4720.393057
  1150          787.798263         4726.789581
  1151          788.865116         4733.190697
  1152          789.932734         4739.596405
  1153          791.001118         4746.006708
  1154          792.070267         4752.421604
  1155          793.140182         4758.841094
  1156          794.210863         4765.265181
  1157          795.282310         4771.693863
  1158          796.354524         4778.127141
  1159          797.427503         4784.565017
  1160          798.501248         4791.007490
  1161          799.575760         4797.454562
  1162          800.651039         4803.906233
  1163          801.727084         4810.362504
  1164          802.803896         4816.823375
  1165          803.881474         4823.288846
  1166          804.959820         4829.758920
  1167          806.038933         4836.233595
  1168          807.118812         4842.712873
  1169          808.199459         4849.196755
  1170          809.280873         4855.685241
  1171          810.363055         4862.178331
  1172          811.446004         4868.676026
  1173          812.529721         4875.178328
  1174          813.614206         4881.685236
  1175          814.699458         4888.196751
  1176          815.785479         4894.712874
  1177          816.872267         4901.233605
  1178          817.959824         4907.758945
  1179          819.048149         4914.288895
  1180          820.137242         4920.823455
  1181          821.227104         4927.362626
  1182          822.317735         4933.906408
  1183          823.409134         4940.454802
  1184          824.501302         4947.007809
  1185          825.594238         4953.565430
  1186          826.687944         4960.127664
  1187          827.782419         4966.694513
  1188          828.877663         4973.265977
  1189          829.973676         4979.842057
  1190          831.070459         4986.422753
  1191          832.168011         4993.008066
  1192          833.266333         4999.597997
  1193          834.365424         5006.192546
  1194          835.465286         5012.791714
  1195          836.565917         5019.395502
  1196          837.667318         5026.003909
  1197          838.769490         5032.616937
  1198          839.872431         5039.234587
  1199          840.976143         5045.856859
  1200          842.080625         5052.483753
  1201          843.185878         5059.115270
  1202          844.291902         5065.751411
  1203          845.398696         5072.392176
  1204          846.506261         5079.037567
  1205          847.614597         5085.687583
  1206          848.723704         5092.342225
  1207          849.833582         5099.001495
  1208          850.944232         5105.665391
  1209          852.055653         5112.333916
  1210          853.167845         5119.007070
  1211          854.280809         5125.684852
  1212          855.394544         5132.367265
  1213          856.509051         5139.054308
  1214          857.624330         5145.745983
  1215          858.740381         5152.442289
  1216          859.857205         5159.143227
  1217          860.974800         5165.848799
  1218          862.093167         5172.559004
  1219          863.212307         5179.273843
  1220          864.332219         5185.993317
  1221          865.452904         5192.717426
  1222          866.574362         5199.446172
  1223          867.696592         5206.179554
  1224          868.819596         5212.917573
  1225          869.943372         5219.660230
  1226          871.067921         5226.407526
  1227          872.193243         5233.159461
  1228          873.319339         5239.916035
  1229          874.446208         5246.677250
  1230          875.573851         5253.443106
  1231          876.702267         5260.213603
  1232          877.831457         5266.988742
  1233          878.961421         5273.768524
  1234          880.092158         5280.552950
  1235          881.223670         5287.342019
  1236          882.355955         5294.135733
  1237          883.489015         5300.934092
  1238          884.622849         5307.737097
  1239          885.757458         5314.544748
  1240          886.892841         5321.357046
  1241          888.028999         5328.173992
  1242          889.165931         5334.995586
  1243          890.303638         5341.821828
  1244          891.442120         5348.652720
  1245          892.581377         5355.488263
  1246          893.721409         5362.328455
  1247          894.862217         5369.173299
  1248          896.003799         5376.022795
  1249          897.146157         5382.876944
  1250          898.289291         5389.735745
  1251          899.433200         5396.599200
  1252          900.577885         5403.467309
  1253          901.723346         5410.340073
  1254          902.869582         5417.217493
  1255          904.016595         5424.099568
  1256          905.164383         5430.986301
  1257          906.312948         5437.877690
  1258          907.462290         5444.773738
  1259          908.612407         5451.674444
  1260          909.763301         5458.579809
  1261          910.914972         5465.489834
  1262          912.067420         5472.404519
  1263          913.220644         5479.323865
  1264          914.374645         5486.247872
  1265          915.529424         5493.176542
  1266          916.684979         5500.109874
  1267          917.841312         5507.047870
  1268          918.998422         5513.990529
  1269          920.156309         5520.937854
  1270          921.314974         5527.889843
  1271          922.474416         5534.846498
  1272          923.634637         5541.807819
  1273          924.795635         5548.773807
  1274          925.957411         5555.744463
  1275          927.119964         5562.719787
  1276          928.283297         5569.699780
  1277          929.447407         5576.684442
  1278          930.612296         5583.673774
  1279          931.777963         5590.667776
  1280          932.944408         5597.666450
  1281          934.111633         5604.669795
  1282          935.279635         5611.677813
  1283          936.448417         5618.690504
  1284          937.617978         5625.707868
  1285          938.788318         5632.729906
  1286          939.959437         5639.756620
  1287          941.131335         5646.788008
  1288          942.304012         5653.824073
  1289          943.477469         5660.864814
  1290          944.651705         5667.910232
  1291          945.826721         5674.960328
  1292          947.002517         5682.015102
  1293          948.179093         5689.074556
  1294          949.356448         5696.138689
  1295          950.534584         5703.207502
  1296          951.713499         5710.280996
  1297          952.893195         5717.359171
  1298          954.073671         5724.442028
  1299          955.254928         5731.529568
  1300          956.436965         5738.621791
  1301          957.619783         5745.718697
  1302          958.803381         5752.820288
  1303          959.987761         5759.926564
  1304          961.172921         5767.037526
  1305          962.358862         5774.153174
  1306          963.545585         5781.273508
  1307          964.733088         5788.398530
  1308          965.921373         5795.528240
  1309          967.110440         5802.662638
  1310          968.300288         5809.801725
  1311          969.490917         5816.945503
  1312          970.682328         5824.093970
  1313          971.874521         5831.247129
  1314          973.067496         5838.404979
  1315          974.261254         5845.567521
  1316          975.455793         5852.734756
  1317          976.651114         5859.906684
  1318          977.847218         5867.083307
  1319          979.044104         5874.264624
  1320          980.241773         5881.450635
  1321          981.440224         5888.641343
  1322          982.639458         5895.836747
  1323          983.839475         5903.036848
  1324          985.040274         5910.241647
  1325          986.241857         5917.451143
  1326          987.444223         5924.665339
  1327          988.647372         5931.884233
  1328          989.851305         5939.107828
  1329          991.056020         5946.336123
  1330          992.261520         5953.569119
  1331          993.467803         5960.806817
  1332          994.674870         5968.049217
  1333          995.882720         5975.296320
  1334          997.091354         5982.548127
  1335          998.300773         5989.804638
  1336          999.510976         5997.065853
  1337         1000.721962         6004.331774
  1338         1001.933733         6011.602400
  1339         1003.146289         6018.877733
  1340         1004.359629         6026.157774
  1341         1005.573754         6033.442521
  1342         1006.788663         6040.731977
  1343         1008.004357         6048.026142
  1344         1009.220836         6055.325017
  1345         1010.438100         6062.628601
  1346         1011.656149         6069.936897
  1347         1012.874984         6077.249903
  1348         1014.094604         6084.567621
  1349         1015.315009         6091.890052
  1350         1016.536199         6099.217196
  1351         1017.758176         6106.549053
  1352         1018.980937         6113.885625
  1353         1020.204485         6121.226911
  1354         1021.428819         6128.572913
  1355         1022.653939         6135.923631
  1356         1023.879844         6143.279066
  1357         1025.106536         6150.639217
  1358         1026.334014         6158.004087
  1359         1027.562279         6165.373675
  1360         1028.791330         6172.747982
  1361         1030.021168         6180.127008
  1362         1031.251793         6187.510755
  1363         1032.483204         6194.899223
  1364         1033.715402         6202.292412
  1365         1034.948387         6209.690322
  1366         1036.182159         6217.092956
  1367         1037.416719         6224.500313
  1368         1038.652065         6231.912393
  1369         1039.888200         6239.329198
  1370         1041.125121         6246.750727
  1371         1042.362830         6254.176983
  1372         1043.601327         6261.607964
  1373         1044.840612         6269.043672
  1374         1046.080685         6276.484108
  1375         1047.321545         6283.929271
  1376         1048.563194         6291.379163
  1377         1049.805631         6298.833784
  1378         1051.048856         6306.293135
  1379         1052.292869         6313.757216
  1380         1053.537671         6321.226028
  1381         1054.783262         6328.699571
  1382         1056.029641         6336.177847
  1383         1057.276809         6343.660855
  1384         1058.524766         6351.148596
  1385         1059.773512         6358.641072
  1386         1061.023047         6366.138282
  1387         1062.273371         6373.640227
  1388         1063.524485         6381.146907
  1389         1064.776387         6388.658324
  1390         1066.029080         6396.174478
  1391         1067.282561         6403.695369
  1392         1068.536833         6411.220998
  1393         1069.791894         6418.751366
  1394         1071.047745         6426.286473
  1395         1072.304387         6433.826319
  1396         1073.561818         6441.370907
  1397         1074.820039         6448.920235
  1398         1076.079051         6456.474305
  1399         1077.338853         6464.033117
  1400         1078.599445         6471.596672
  1401         1079.860828         6479.164970
  1402         1081.123002         6486.738012
  1403         1082.385966         6494.315799
  1404         1083.649722         6501.898331
  1405         1084.914268         6509.485608
  1406         1086.179605         6517.077632
  1407         1087.445734         6524.674403
  1408         1088.712654         6532.275922
  1409         1089.980365         6539.882188
  1410         1091.248867         6547.493204
  1411         1092.518161         6555.108968
  1412         1093.788247         6562.729483
  1413         1095.059125         6570.354748
  1414         1096.330794         6577.984765
  1415         1097.603255         6585.619532
  1416         1098.876509         6593.259053
  1417         1100.150554         6600.903326
  1418         1101.425392         6608.552352
  1419         1102.701022         6616.206133
  1420         1103.977445         6623.864668
  1421         1105.254660         6631.527959
  1422         1106.532668         6639.196006
  1423         1107.811468         6646.868808
  1424         1109.091061         6654.546368
  1425         1110.371448         6662.228686
  1426         1111.652627         6669.915762
  1427         1112.934599         6677.607597
  1428         1114.217365         6685.304191
  1429         1115.500924         6693.005545
  1430         1116.785277         6700.711659
  1431         1118.070423         6708.422535
  1432         1119.356362         6716.138173
  1433         1120.643096         6723.858573
  1434         1121.930623         6731.583736
  1435         1123.218944         6739.313663
  1436         1124.508059         6747.048354
  1437         1125.797968         6754.787809
  1438         1127.088672         6762.532030
  1439         1128.380170         6770.281017
  1440         1129.672462         6778.034771
  1441         1130.965549         6785.793291
  1442         1132.259430         6793.556580
  1443         1133.554106         6801.324636
  1444         1134.849577         6809.097462
  1445         1136.145843         6816.875057
  1446         1137.442904         6824.657422
  1447         1138.740760         6832.444558
  1448         1140.039411         6840.236465
  1449         1141.338857         6848.033144
  1450         1142.639099         6855.834596
  1451         1143.940137         6863.640820
  1452         1145.241970         6871.451819
  1453         1146.544599         6879.267591
  1454         1147.848023         6887.088139
  1455         1149.152244         6894.913462
  1456         1150.457260         6902.743561
  1457         1151.763073         6910.578436
  1458         1153.069682         6918.418089
  1459         1154.377087         6926.262520
  1460         1155.685288         6934.111729
  1461         1156.994286         6941.965717
  1462         1158.304081         6949.824485
  1463         1159.614672         6957.688033
  1464         1160.926060         6965.556361
  1465         1162.238245         6973.429472
  1466         1163.551227         6981.307364
  1467         1164.865006         6989.190038
  1468         1166.179583         6997.077496
  1469         1167.494956         7004.969738
  1470         1168.811127         7012.866764
  1471         1170.128096         7020.768575
  1472         1171.445862         7028.675171
  1473         1172.764426         7036.586554
  1474         1174.083787         7044.502723
  1475         1175.403947         7052.423680
  1476         1176.724904         7060.349425
  1477         1178.046660         7068.279958
  1478         1179.369213         7076.215280
  1479         1180.692565         7084.155392
  1480         1182.016716         7092.100295
  1481         1183.341665         7100.049988
  1482         1184.667412         7108.004473
  1483         1185.993958         7115.963749
  1484         1187.321303         7123.927819
  1485         1188.649447         7131.896682
  1486         1189.978390         7139.870338
  1487         1191.308132         7147.848790
  1488         1192.638673         7155.832036
  1489         1193.970013         7163.820078
  1490         1195.302153         7171.812916
  1491         1196.635092         7179.810551
  1492         1197.968830         7187.812983
  1493         1199.303369         7195.820213
  1494         1200.638707         7203.832242
  1495         1201.974845         7211.849071
  1496         1203.311783         7219.870699
  1497         1204.649521         7227.897127
  1498         1205.988059         7235.928357
  1499         1207.327398         7243.964388
  1500         1208.667537         7252.005221
  1501         1210.008476         7260.050857
  1502         1211.350216         7268.101297
  1503         1212.692757         7276.156540
  1504         1214.036098         7284.216588
  1505         1215.380240         7292.281441
  1506         1216.725183         7300.351100
  1507         1218.070928         7308.425566
  1508         1219.417473         7316.504838
  1509         1220.764820         7324.588918
  1510         1222.112968         7332.677806
  1511         1223.461917         7340.771503
  1512         1224.811668         7348.870009
  1513         1226.162221         7356.973325
  1514         1227.513575         7365.081451
  1515         1228.865731         7373.194389
  1516         1230.218690         7381.312138
  1517         1231.572450         7389.434700
  1518         1232.927012         7397.562074
  1519         1234.282377         7405.694263
  1520         1235.638544         7413.831265
  1521         1236.995514         7421.973082
  1522         1238.353286         7430.119714
  1523         1239.711860         7438.271162
  1524         1241.071238         7446.427426
  1525         1242.431418         7454.588508
  1526         1243.792401         7462.754407
  1527         1245.154187         7470.925125
  1528         1246.516777         7479.100661
  1529         1247.880170         7487.281017
  1530         1249.244366         7495.466193
  1531         1250.609365         7503.656190
  1532         1251.975168         7511.851008
  1533         1253.341775         7520.050647
  1534         1254.709185         7528.255109
  1535         1256.077399         7536.464395
  1536         1257.446417         7544.678503
  1537         1258.816239         7552.897436
  1538         1260.186866         7561.121194
  1539         1261.558296         7569.349778
  1540         1262.930531         7577.583187
  1541         1264.303570         7585.821423
  1542         1265.677414         7594.064486
  1543         1267.052063         7602.312377
  1544         1268.427516         7610.565096
  1545         1269.803774         7618.822644
  1546         1271.180837         7627.085022
  1547         1272.558705         7635.352230
  1548         1273.937378         7643.624269
  1549         1275.316857         7651.901139
  1550         1276.697140         7660.182842
  1551         1278.078229         7668.469376
  1552         1279.460124         7676.760744
  1553         1280.842824         7685.056946
  1554         1282.226330         7693.357982
  1555         1283.610642         7701.663853
  1556         1284.995760         7709.974560
  1557         1286.381684         7718.290103
  1558         1287.768414         7726.610482
  1559         1289.155950         7734.935699
  1560         1290.544292         7743.265754
  1561         1291.933441         7751.600648
  1562         1293.323397         7759.940380
  1563         1294.714159         7768.284953
  1564         1296.105728         7776.634365
  1565         1297.498103         7784.988619
  1566         1298.891286         7793.347714
  1567         1300.285275         7801.711651
  1568         1301.680072         7810.080431
  1569         1303.075676         7818.454054
  1570         1304.472087         7826.832522
  1571         1305.869306         7835.215833
  1572         1307.267332         7843.603990
  1573         1308.666165         7851.996993
  1574         1310.065807         7860.394842
  1575         1311.466256         7868.797537
  1576         1312.867513         7877.205081
  1577         1314.269579         7885.617472
  1578         1315.672452         7894.034712
  1579         1317.076134         7902.456802
  1580         1318.480624         7910.883741
  1581         1319.885922         7919.315531
  1582         1321.292029         7927.752172
  1583         1322.698944         7936.193665
  1584         1324.106668         7944.640010
  1585         1325.515201         7953.091207
  1586         1326.924543         7961.547259
  1587         1328.334694         7970.008164
  1588         1329.745654         7978.473924
  1589         1331.157423         7986.944540
  1590         1332.570002         7995.420011
  1591         1333.983390         8003.900339
  1592         1335.397587         8012.385524
  1593         1336.812594         8020.875566
  1594         1338.228411         8029.370467
  1595         1339.645038         8037.870227
  1596         1341.062474         8046.374846
  1597         1342.480721         8054.884325
  1598         1343.899778         8063.398665
  1599         1345.319644         8071.917866
  1600         1346.740322         8080.441929
  1601         1348.161809         8088.970855
  1602         1349.584107         8097.504644
  1603         1351.007216         8106.043296
  1604         1352.431135         8114.586813
  1605         1353.855866         8123.135194
  1606         1355.281407         8131.688441
  1607         1356.707759         8140.246554
  1608         1358.134922         8148.809534
  1609         1359.562897         8157.377381
  1610         1360.991683         8165.950096
  1611         1362.421280         8174.527679
  1612         1363.851689         8183.110132
  1613         1365.282909         8191.697454
  1614         1366.714941         8200.289646
  1615         1368.147785         8208.886709
  1616         1369.581441         8217.488644
  1617         1371.015908         8226.095451
  1618         1372.451188         8234.707130
  1619         1373.887281         8243.323683
  1620         1375.324185         8251.945110
  1621         1376.761902         8260.571411
  1622         1378.200431         8269.202587
  1623         1379.639773         8277.838639
  1624         1381.079928         8286.479567
  1625         1382.520895         8295.125372
  1626         1383.962676         8303.776055
  1627         1385.405269         8312.431616
  1628         1386.848676         8321.092055
  1629         1388.292896         8329.757374
  1630         1389.737929         8338.427572
  1631         1391.183775         8347.102651
  1632         1392.630435         8355.782611
  1633         1394.077909         8364.467453
  1634         1395.526196         8373.157177
  1635         1396.975297         8381.851784
  1636         1398.425212         8390.551274
  1637         1399.875942         8399.255649
  1638         1401.327485         8407.964908
  1639         1402.779842         8416.679053
  1640         1404.233014         8425.398083
  1641         1405.687000         8434.122000
  1642         1407.141801         8442.850805
  1643         1408.597416         8451.584496
  1644         1410.053846         8460.323076
  1645         1411.511091         8469.066546
  1646         1412.969151         8477.814904
  1647         1414.428025         8486.568153
  1648         1415.887715         8495.326292
  1649         1417.348221         8504.089323
  1650         1418.809541         8512.857246
  1651         1420.271677         8521.630061
  1652         1421.734628         8530.407769
  1653         1423.198395         8539.190371
  1654         1424.662978         8547.977868
  1655         1426.128377         8556.770259
  1656         1427.594591         8565.567546
  1657         1429.061622         8574.369729
  1658         1430.529468         8583.176809
  1659         1431.998131         8591.988786
  1660         1433.467610         8600.805661
  1661         1434.937906         8609.627435
  1662         1436.409018         8618.454108
  1663         1437.880947         8627.285681
  1664         1439.353692         8636.122154
  1665         1440.827255         8644.963528
  1666         1442.301634         8653.809803
  1667         1443.776830         8662.660981
  1668         1445.252844         8671.517062
  1669         1446.729674         8680.378046
  1670         1448.207322         8689.243934
  1671         1449.685788         8698.114726
  1672         1451.165071         8706.990424
  1673         1452.645171         8715.871028
  1674         1454.126090         8724.756538
  1675         1455.607826         8733.646955
  1676         1457.090380         8742.542280
  1677         1458.573752         8751.442513
  1678         1460.057942         8760.347654
  1679         1461.542951         8769.257706
  1680         1463.028778         8778.172667
  1681         1464.515423         8787.092539
  1682         1466.002887         8796.017322
  1683         1467.491169         8804.947017
  1684         1468.980271         8813.881624
  1685         1470.470191         8822.821145
  1686         1471.960930         8831.765579
  1687         1473.452488         8840.714928
  1688         1474.944865         8849.669191
  1689         1476.438062         8858.628370
  1690         1477.932078         8867.592465
  1691         1479.426913         8876.561477
  1692         1480.922568         8885.535406
  1693         1482.419042         8894.514253
  1694         1483.916336         8903.498019
  1695         1485.414451         8912.486703
  1696         1486.913385         8921.480308
  1697         1488.413139         8930.478832
  1698         1489.913713         8939.482278
  1699         1491.415108         8948.490645
  1700         1492.917322         8957.503935
  1701         1494.420358         8966.522147
  1702         1495.924214         8975.545283
  1703         1497.428890         8984.573342
  1704         1498.934388         8993.606326
  1705         1500.440706         9002.644236
  1706         1501.947845         9011.687071
  1707         1503.455805         9020.734832
  1708         1504.964587         9029.787521
  1709         1506.474190         9038.845137
  1710         1507.984614         9047.907682
  1711         1509.495859         9056.975155
  1712         1511.007926         9066.047558
  1713         1512.520815         9075.124891
  1714         1514.034526         9084.207154
  1715         1515.549058         9093.294349
  1716         1517.064413         9102.386476
  1717         1518.580589         9111.483535
  1718         1520.097588         9120.585527
  1719         1521.615409         9129.692453
  1720         1523.134052         9138.804313
  1721         1524.653518         9147.921108
  1722         1526.173807         9157.042839
  1723         1527.694918         9166.169506
  1724         1529.216852         9175.301110
  1725         1530.739608         9184.437651
  1726         1532.263188         9193.579130
  1727         1533.787591         9202.725547
  1728         1535.312817         9211.876904
  1729         1536.838867         9221.033201
  1730         1538.365740         9230.194438
  1731         1539.893436         9239.360616
  1732         1541.421956         9248.531735
  1733         1542.951300         9257.707797
  1734         1544.481467         9266.888802
  1735         1546.012458         9276.074750
  1736         1547.544274         9285.265642
  1737         1549.076913         9294.461479
  1738         1550.610377         9303.662261
  1739         1552.144665         9312.867989
  1740         1553.679777         9322.078664
  1741         1555.215714         9331.294286
  1742         1556.752476         9340.514855
  1743         1558.290062         9349.740373
  1744         1559.828473         9358.970839
  1745         1561.367709         9368.206256
  1746         1562.907770         9377.446622
  1747         1564.448657         9386.691939
  1748         1565.990368         9395.942208
  1749         1567.532905         9405.197429
  1750         1569.076267         9414.457602
  1751         1570.620455         9423.722728
  1752         1572.165468         9432.992809
  1753         1573.711307         9442.267843
  1754         1575.257972         9451.547833
  1755         1576.805463         9460.832779
  1756         1578.353780         9470.122680
  1757         1579.902923         9479.417539
  1758         1581.452893         9488.717355
  1759         1583.003688         9498.022129
  1760         1584.555310         9507.331862
  1761         1586.107759         9516.646555
  1762         1587.661035         9525.966207
  1763         1589.215137         9535.290820
  1764         1590.770066         9544.620394
  1765         1592.325822         9553.954930
  1766         1593.882405         9563.294428
  1767         1595.439815         9572.638889
  1768         1596.998052         9581.988314
  1769         1598.557117         9591.342703
  1770         1600.117010         9600.702057
  1771         1601.677729         9610.066377
  1772         1603.239277         9619.435662
  1773         1604.801652         9628.809915
  1774         1606.364856         9638.189134
  1775         1607.928887         9647.573322
  1776         1609.493746         9656.962478
  1777         1611.059434         9666.356603
  1778         1612.625950         9675.755698
  1779         1614.193294         9685.159763
  1780         1615.761467         9694.568799
  1781         1617.330468         9703.982807
  1782         1618.900298         9713.401787
  1783         1620.470957         9722.825740
  1784         1622.042444         9732.254667
  1785         1623.614761         9741.688567
  1786         1625.187907         9751.127442
  1787         1626.761882         9760.571293
  1788         1628.336687         9770.020119
  1789         1629.912320         9779.473922
  1790         1631.488784         9788.932702
  1791         1633.066077         9798.396460
  1792         1634.644199         9807.865196
  1793         1636.223152         9817.338911
  1794         1637.802934         9826.817606
  1795         1639.383547         9836.301281
  1796         1640.964989         9845.789937
  1797         1642.547262         9855.283574
  1798         1644.130366         9864.782193
  1799         1645.714299         9874.285795
  1800         1647.299063         9883.794380
  1801         1648.884658         9893.307950
  1802         1650.471084         9902.826503
  1803         1652.058340         9912.350042
  1804         1653.646428         9921.878567
  1805         1655.235346         9931.412078
  1806         1656.825096         9940.950576
  1807         1658.415677         9950.494061
  1808         1660.007089         9960.042535
  1809         1661.599333         9969.595998
  1810         1663.192408         9979.154450
  1811         1664.786315         9988.717892
  1812         1666.381054         9998.286325
  1813         1667.976625        10007.859749
  1814         1669.573028        10017.438165
  1815         1671.170262        10027.021574
  1816         1672.768329        10036.609976
  1817         1674.367229        10046.203372
  1818         1675.966960        10055.801762
  1819         1677.567524        10065.405147
  1820         1679.168921        10075.013527
  1821         1680.771151        10084.626904
  1822         1682.374213        10094.245278
  1823         1683.978108        10103.868649
  1824         1685.582836        10113.497019
  1825         1687.188398        10123.130387
  1826         1688.794792        10132.768755
  1827         1690.402020        10142.412122
  1828         1692.010082        10152.060490
  1829         1693.618977        10161.713859
  1830         1695.228705        10171.372230
  1831         1696.839267        10181.035604
  1832         1698.450663        10190.703981
  1833         1700.062893        10200.377361
  1834         1701.675958        10210.055745
  1835         1703.289856        10219.739135
  1836         1704.904588        10229.427530
  1837         1706.520155        10239.120931
  1838         1708.136557        10248.819339
  1839         1709.753792        10258.522755
  1840         1711.371863        10268.231178
  1841         1712.990768        10277.944610
  1842         1714.610509        10287.663051
  1843         1716.231084        10297.386503
  1844         1717.852494        10307.114964
  1845         1719.474740        10316.848437
  1846         1721.097820        10326.586922
  1847         1722.721736        10336.330419
  1848         1724.346488        10346.078929
  1849         1725.972075        10355.832452
  1850         1727.598498        10365.590990
  1851         1729.225757        10375.354543
  1852         1730.853852        10385.123111
  1853         1732.482782        10394.896695
  1854         1734.112549        10404.675296
  1855         1735.743152        10414.458914
  1856         1737.374592        10424.247550
  1857         1739.006868        10434.041205
  1858         1740.639980        10443.839879
  1859         1742.273929        10453.643573
  1860         1743.908715        10463.452287
  1861         1745.544337        10473.266023
  1862         1747.180797        10483.084780
  1863         1748.818093        10492.908559
  1864         1750.456227        10502.737361
  1865         1752.095198        10512.571187
  1866         1753.735006        10522.410037
  1867         1755.375652        10532.253912
  1868         1757.017135        10542.102813
  1869         1758.659456        10551.956739
  1870         1760.302615        10561.815692
  1871         1761.946612        10571.679672
  1872         1763.591447        10581.548681
  1873         1765.237120        10591.422717
  1874         1766.883631        10601.301783
  1875         1768.530980        10611.185879
  1876         1770.179168        10621.075006
  1877         1771.828194        10630.969163
  1878         1773.478059        10640.868352
  1879         1775.128762        10650.772573
  1880         1776.780305        10660.681827
  1881         1778.432686        10670.596115
  1882         1780.085906        10680.515437
  1883         1781.739966        10690.439794
  1884         1783.394864        10700.369186
  1885         1785.050602        10710.303614
  1886         1786.707180        10720.243079
  1887         1788.364597        10730.187581
  1888         1790.022853        10740.137121
  1889         1791.681950        10750.091699
  1890         1793.341886        10760.051317
  1891         1795.002662        10770.015975
  1892         1796.664279        10779.985673
  1893         1798.326735        10789.960412
  1894         1799.990032        10799.940193
  1895         1801.654169        10809.925016
  1896         1803.319147        10819.914882
  1897         1804.984965        10829.909791
  1898         1806.651624        10839.909745
  1899         1808.319124        10849.914743
  1900         1809.987465        10859.924787
  1901         1811.656646        10869.939877
  1902         1813.326669        10879.960014
  1903         1814.997533        10889.985198
  1904         1816.669238        10900.015430
  1905         1818.341785        10910.050711
  1906         1820.015173        10920.091041
  1907         1821.689403        10930.136420
  1908         1823.364475        10940.186850
  1909         1825.040389        10950.242331
  1910         1826.717144        10960.302864
  1911         1828.394742        10970.368450
  1912         1830.073181        10980.439088
  1913         1831.752463        10990.514780
  1914         1833.432588        11000.595526
  1915         1835.113554        11010.681326
  1916         1836.795364        11020.772183
  1917         1838.478016        11030.868095
  1918         1840.161511        11040.969064
  1919         1841.845849        11051.075091
  1920         1843.531029        11061.186176
  1921         1845.217053        11071.302319
  1922         1846.903920        11081.423521
  1923         1848.591631        11091.549784
  1924         1850.280184        11101.681107
  1925         1851.969582        11111.817491
  1926         1853.659823        11121.958937
  1927         1855.350907        11132.105445
  1928         1857.042836        11142.257016
  1929         1858.735609        11152.413651
  1930         1860.429225        11162.575350
  1931         1862.123686        11172.742115
  1932         1863.818991        11182.913944
  1933         1865.515140        11193.090840
  1934         1867.212134        11203.272803
  1935         1868.909972        11213.459833
  1936         1870.608655        11223.651932
  1937         1872.308183        11233.849099
  1938         1874.008556        11244.051335
  1939         1875.709774        11254.258642
  1940         1877.411836        11264.471019
  1941         1879.114744        11274.688467
  1942         1880.818498        11284.910987
  1943         1882.523097        11295.138580
  1944         1884.228541        11305.371245
  1945         1885.934831        11315.608985
  1946         1887.641966        11325.851799
  1947         1889.349948        11336.099688
  1948         1891.058775        11346.352652
  1949         1892.768449        11356.610693
  1950         1894.478969        11366.873811
  1951         1896.190334        11377.142007
  1952         1897.902547        11387.415280
  1953         1899.615605        11397.693633
  1954         1901.329511        11407.977065
  1955         1903.044263        11418.265577
  1956         1904.759862        11428.559170
  1957         1906.476307        11438.857844
  1958         1908.193600        11449.161600
  1959         1909.911740        11459.470439
  1960         1911.630727        11469.784361
  1961         1913.350561        11480.103367
  1962         1915.071243        11490.427458
  1963         1916.792772        11500.756633
  1964         1918.515149        11511.090895
  1965         1920.238374        11521.430243
  1966         1921.962446        11531.774678
  1967         1923.687367        11542.124201
  1968         1925.413135        11552.478812
  1969         1927.139752        11562.838512
  1970         1928.867217        11573.203302
  1971         1930.595530        11583.573182
  1972         1932.324692        11593.948153
  1973         1934.054703        11604.328215
  1974         1935.785562        11614.713370
  1975         1937.517270        11625.103617
  1976         1939.249826        11635.498958
  1977         1940.983232        11645.899393
  1978         1942.717487        11656.304922
  1979         1944.452591        11666.715547
  1980         1946.188545        11677.131268
  1981         1947.925348        11687.552086
  1982         1949.663000        11697.978000
  1983         1951.401502        11708.409013
  1984         1953.140854        11718.845124
  1985         1954.881056        11729.286335
  1986         1956.622107        11739.732645
  1987         1958.364009        11750.184055
  1988         1960.106761        11760.640567
  1989         1961.850363        11771.102181
  1990         1963.594816        11781.568896
  1991         1965.340119        11792.040715
  1992         1967.086273        11802.517637
  1993         1968.833277        11812.999664
  1994         1970.581133        11823.486796
  1995         1972.329839        11833.979033
  1996         1974.079396        11844.476376
  1997         1975.829804        11854.978826
  1998         1977.581064        11865.486384
  1999         1979.333175        11875.999049
  2000         1981.086137        11886.516824
  2001         1982.839951        11897.039707
  2002         1984.594617        11907.567701
  2003         1986.350134        11918.100806
  2004         1988.106504        11928.639021
  2005         1989.863725        11939.182349
  2006         1991.621798        11949.730789
  2007         1993.380724        11960.284343
  2008         1995.140502        11970.843010
  2009         1996.901132        11981.406792
  2010         1998.662615        11991.975689
  2011         2000.424950        12002.549702
  2012         2002.188138        12013.128831
  2013         2003.952180        12023.713077
  2014         2005.717073        12034.302441
  2015         2007.482821        12044.896923
  2016         2009.249421        12055.496524
  2017         2011.016874        12066.101245
  2018         2012.785181        12076.711086
  2019         2014.554341        12087.326048
  2020         2016.324355        12097.946132
  2021         2018.095223        12108.571338
  2022         2019.866944        12119.201666
  2023         2021.639520        12129.837118
  2024         2023.412949        12140.477695
  2025         2025.187233        12151.123396
  2026         2026.962370        12161.774222
  2027         2028.738362        12172.430174
  2028         2030.515209        12183.091253
  2029         2032.292910        12193.757460
  2030         2034.071466        12204.428794
  2031         2035.850876        12215.105257
  2032         2037.631142        12225.786849
  2033         2039.412262        12236.473571
  2034         2041.194237        12247.165424
  2035         2042.977068        12257.862408
  2036         2044.760754        12268.564524
  2037         2046.545295        12279.271772
  2038         2048.330692        12289.984153
  2039         2050.116945        12300.701668
  2040         2051.904053        12311.424318
  2041         2053.692017        12322.152102
  2042         2055.480837        12332.885022
  2043         2057.270513        12343.623079
  2044         2059.061045        12354.366272
  2045         2060.852434        12365.114604
  2046         2062.644679        12375.868073
  2047         2064.437780        12386.626681
  2048         2066.231738        12397.390429
  2049         2068.026553        12408.159318
  2050         2069.822224        12418.933347
  2051         2071.618753        12429.712517
  2052         2073.416138        12440.496830
  2053         2075.214381        12451.286285
  2054         2077.013481        12462.080884
  2055         2078.813438        12472.880627
  2056         2080.614252        12483.685515
  2057         2082.415925        12494.495548
  2058         2084.218455        12505.310727
  2059         2086.021842        12516.131053
  2060         2087.826088        12526.956526
  2061         2089.631191        12537.787147
  2062         2091.437153        12548.622917
  2063         2093.243973        12559.463836
  2064         2095.051651        12570.309905
  2065         2096.860187        12581.161124
  2066         2098.669582        12592.017495
  2067         2100.479836        12602.879017
  2068         2102.290949        12613.745692
  2069         2104.102920        12624.617520
  2070         2105.915750        12635.494502
  2071         2107.729440        12646.376639
  2072         2109.543988        12657.263930
  2073         2111.359396        12668.156377
  2074         2113.175663        12679.053981
  2075         2114.992790        12689.956742
  2076         2116.810777        12700.864660
  2077         2118.629623        12711.777737
  2078         2120.449329        12722.695972
  2079         2122.269895        12733.619368
  2080         2124.091321        12744.547923
  2081         2125.913607        12755.481640
  2082         2127.736753        12766.420518
  2083         2129.560760        12777.364558
  2084         2131.385627        12788.313761
  2085         2133.211355        12799.268128
  2086         2135.037943        12810.227659
  2087         2136.865392        12821.192355
  2088         2138.693703        12832.162216
  2089         2140.522874        12843.137244
  2090         2142.352906        12854.117438
  2091         2144.183800        12865.102799
  2092         2146.015555        12876.093329
  2093         2147.848171        12887.089028
  2094         2149.681649        12898.089896
  2095         2151.515989        12909.095934
  2096         2153.351190        12920.107142
  2097         2155.187254        12931.123522
  2098         2157.024179        12942.145074
  2099         2158.861966        12953.171799
  2100         2160.700616        12964.203697
  2101         2162.540128        12975.240769
  2102         2164.380503        12986.283015
  2103         2166.221740        12997.330437
  2104         2168.063839        13008.383035
  2105         2169.906802        13019.440809
  2106         2171.750627        13030.503761
  2107         2173.595315        13041.571890
  2108         2175.440866        13052.645198
  2109         2177.287281        13063.723685
  2110         2179.134559        13074.807352
  2111         2180.982700        13085.896199
  2112         2182.831705        13096.990228
  2113         2184.681573        13108.089438
  2114         2186.532305        13119.193831
  2115         2188.383901        13130.303407
  2116         2190.236361        13141.418167
  2117         2192.089685        13152.538111
  2118         2193.943873        13163.663240
  2119         2195.798926        13174.793555
  2120         2197.654843        13185.929056
  2121         2199.511624        13197.069745
  2122         2201.369270        13208.215621
  2123         2203.227781        13219.366685
  2124         2205.087156        13230.522938
  2125         2206.947397        13241.684381
  2126         2208.808502        13252.851015
  2127         2210.670473        13264.022839
  2128         2212.533309        13275.199855
  2129         2214.397011        13286.382063
  2130         2216.261577        13297.569464
  2131         2218.127010        13308.762059
  2132         2219.993308        13319.959848
  2133         2221.860472        13331.162832
  2134         2223.728502        13342.371012
  2135         2225.597398        13353.584388
  2136         2227.467160        13364.802960
  2137         2229.337788        13376.026730
  2138         2231.209283        13387.255699
  2139         2233.081644        13398.489866
  2140         2234.954872        13409.729233
  2141         2236.828967        13420.973800
  2142         2238.703928        13432.223567
  2143         2240.579756        13443.478536
  2144         2242.456451        13454.738708
  2145         2244.334014        13466.004082
  2146         2246.212443        13477.274660
  2147         2248.091740        13488.550441
  2148         2249.971905        13499.831428
  2149         2251.852937        13511.117620
  2150         2253.734836        13522.409018
  2151         2255.617604        13533.705623
  2152         2257.501239        13545.007435
  2153         2259.385743        13556.314455
  2154         2261.271114        13567.626685
  2155         2263.157354        13578.944123
  2156         2265.044462        13590.266772
  2157         2266.932438        13601.594631
  2158         2268.821284        13612.927701
  2159         2270.710997        13624.265984
  2160         2272.601580        13635.609479
  2161         2274.493031        13646.958188
  2162         2276.385352        13658.312111
  2163         2278.278541        13669.671248
  2164         2280.172600        13681.035601
  2165         2282.067528        13692.405170
  2166         2283.963326        13703.779955
  2167         2285.859993        13715.159958
  2168         2287.757530        13726.545179
  2169         2289.655936        13737.935618
  2170         2291.555213        13749.331277
  2171         2293.455359        13760.732156
  2172         2295.356376        13772.138255
  2173         2297.258263        13783.549576
  2174         2299.161020        13794.966119
  2175         2301.064647        13806.387884
  2176         2302.969145        13817.814872
  2177         2304.874514        13829.247085
  2178         2306.780754        13840.684522
  2179         2308.687864        13852.127185
  2180         2310.595845        13863.575073
  2181         2312.504698        13875.028188
  2182         2314.414422        13886.486530
  2183         2316.325017        13897.950100
  2184         2318.236483        13909.418899
  2185         2320.148821        13920.892927
  2186         2322.062031        13932.372185
  2187         2323.976112        13943.856674
  2188         2325.891066        13955.346393
  2189         2327.806891        13966.841345
  2190         2329.723588        13978.341529
  2191         2331.641158        13989.846947
  2192         2333.559600        14001.357599
  2193         2335.478914        14012.873485
  2194         2337.399101        14024.394606
  2195         2339.320161        14035.920963
  2196         2341.242093        14047.452557
  2197         2343.164898        14058.989388
  2198         2345.088576        14070.531457
  2199         2347.013127        14082.078765
  2200         2348.938552        14093.631312
  2201         2350.864850        14105.189098
  2202         2352.792021        14116.752126
  2203         2354.720066        14128.320394
  2204         2356.648984        14139.893905
  2205         2358.578776        14151.472658
  2206         2360.509442        14163.056654
  2207         2362.440982        14174.645894
  2208         2364.373397        14186.240379
  2209         2366.306685        14197.840109
  2210         2368.240848        14209.445085
  2211         2370.175885        14221.055308
  2212         2372.111796        14232.670778
  2213         2374.048583        14244.291495
  2214         2375.986244        14255.917462
  2215         2377.924780        14267.548677
  2216         2379.864190        14279.185143
  2217         2381.804477        14290.826859
  2218         2383.745638        14302.473827
  2219         2385.687674        14314.126046
  2220         2387.630586        14325.783518
  2221         2389.574374        14337.446243
  2222         2391.519037        14349.114222
  2223         2393.464576        14360.787456
  2224         2395.410991        14372.465945
  2225         2397.358282        14384.149690
  2226         2399.306449        14395.838692
  2227         2401.255492        14407.532951
  2228         2403.205411        14419.232468
  2229         2405.156207        14430.937243
  2230         2407.107880        14442.647278
  2231         2409.060429        14454.362573
  2232         2411.013855        14466.083129
  2233         2412.968158        14477.808946
  2234         2414.923337        14489.540024
  2235         2416.879394        14501.276366
  2236         2418.836328        14513.017971
  2237         2420.794140        14524.764840
  2238         2422.752829        14536.516973
  2239         2424.712395        14548.274372
  2240         2426.672839        14560.037037
  2241         2428.634161        14571.804969
  2242         2430.596361        14583.578168
  2243         2432.559439        14595.356635
  2244         2434.523395        14607.140370
  2245         2436.488229        14618.929376
  2246         2438.453942        14630.723651
  2247         2440.420533        14642.523197
  2248         2442.388002        14654.328014
  2249         2444.356351        14666.138104
  2250         2446.325578        14677.953466
  2251         2448.295684        14689.774102
  2252         2450.266669        14701.600011
  2253         2452.238533        14713.431196
  2254         2454.211276        14725.267656
  2255         2456.184899        14737.109392
  2256         2458.159401        14748.956405
  2257         2460.134783        14760.808695
  2258         2462.111044        14772.666264
  2259         2464.088185        14784.529111
  2260         2466.066206        14796.397238
  2261         2468.045108        14808.270645
  2262         2470.024889        14820.149333
  2263         2472.005550        14832.033303
  2264         2473.987092        14843.922555
  2265         2475.969515        14855.817089
  2266         2477.952818        14867.716907
  2267         2479.937002        14879.622010
  2268         2481.922066        14891.532397
  2269         2483.908012        14903.448070
  2270         2485.894838        14915.369029
  2271         2487.882546        14927.295275
  2272         2489.871135        14939.226809
  2273         2491.860605        14951.163631
  2274         2493.850957        14963.105742
  2275         2495.842190        14975.053143
  2276         2497.834306        14987.005834
  2277         2499.827303        14998.963816
  2278         2501.821182        15010.927090
  2279         2503.815943        15022.895656
  2280         2505.811586        15034.869515
  2281         2507.808111        15046.848668
  2282         2509.805519        15058.833115
  2283         2511.803810        15070.822857
  2284         2513.802983        15082.817896
  2285         2515.803038        15094.818230
  2286         2517.803977        15106.823862
  2287         2519.805799        15118.834791
  2288         2521.808503        15130.851019
  2289         2523.812091        15142.872547
  2290         2525.816562        15154.899373
  2291         2527.821917        15166.931501
  2292         2529.828155        15178.968930
  2293         2531.835277        15191.011660
  2294         2533.843282        15203.059693
  2295         2535.852172        15215.113030
  2296         2537.861945        15227.171670
  2297         2539.872603        15239.235615
  2298         2541.884144        15251.304865
  2299         2543.896570        15263.379422
  2300         2545.909881        15275.459284
  2301         2547.924076        15287.544455
  2302         2549.939155        15299.634933
  2303         2551.955120        15311.730720
  2304         2553.971969        15323.831816
  2305         2555.989704        15335.938222
  2306         2558.008323        15348.049939
  2307         2560.027828        15360.166968
  2308         2562.048218        15372.289308
  2309         2564.069494        15384.416962
  2310         2566.091655        15396.549929
  2311         2568.114702        15408.688210
  2312         2570.138634        15420.831806
  2313         2572.163453        15432.980717
  2314         2574.189157        15445.134945
  2315         2576.215748        15457.294489
  2316         2578.243225        15469.459351
  2317         2580.271589        15481.629531
  2318         2582.300838        15493.805031
  2319         2584.330975        15505.985850
  2320         2586.361998        15518.171989
  2321         2588.393908        15530.363449
  2322         2590.426705        15542.560231
  2323         2592.460389        15554.762335
  2324         2594.494960        15566.969763
  2325         2596.530419        15579.182514
  2326         2598.566765        15591.400589
  2327         2600.603998        15603.623990
  2328         2602.642119        15615.852716
  2329         2604.681128        15628.086769
  2330         2606.721025        15640.326149
  2331         2608.761809        15652.570857
  2332         2610.803482        15664.820893
  2333         2612.846043        15677.076259
  2334         2614.889492        15689.336955
  2335         2616.933830        15701.602981
  2336         2618.979056        15713.874338
  2337         2621.025171        15726.151028
  2338         2623.072175        15738.433050
  2339         2625.120068        15750.720406
  2340         2627.168849        15763.013095
  2341         2629.218520        15775.311119
  2342         2631.269080        15787.614479
  2343         2633.320529        15799.923175
  2344         2635.372868        15812.237207
  2345         2637.426096        15824.556577
  2346         2639.480214        15836.881286
  2347         2641.535222        15849.211333
  2348         2643.591120        15861.546719
  2349         2645.647908        15873.887446
  2350         2647.705586        15886.233514
  2351         2649.764154        15898.584924
  2352         2651.823613        15910.941675
  2353         2653.883962        15923.303770
  2354         2655.945201        15935.671209
  2355         2658.007332        15948.043991
  2356         2660.070353        15960.422119
  2357         2662.134265        15972.805593
  2358         2664.199069        15985.194413
  2359         2666.264763        15997.588580
  2360         2668.331349        16009.988095
  2361         2670.398826        16022.392959
  2362         2672.467195        16034.803172
  2363         2674.536456        16047.218734
  2364         2676.606608        16059.639648
  2365         2678.677652        16072.065912
  2366         2680.749588        16084.497529
  2367         2682.822416        16096.934498
  2368         2684.896137        16109.376821
  2369         2686.970750        16121.824497
  2370         2689.046255        16134.277529
  2371         2691.122653        16146.735916
  2372         2693.199943        16159.199659
  2373         2695.278126        16171.668758
  2374         2697.357203        16184.143216
  2375         2699.437172        16196.623031
  2376         2701.518034        16209.108206
  2377         2703.599790        16221.598740
  2378         2705.682439        16234.094634
  2379         2707.765982        16246.595890
  2380         2709.850418        16259.102507
  2381         2711.935748        16271.614486
  2382         2714.021971        16284.131829
  2383         2716.109089        16296.654535
  2384         2718.197101        16309.182606
  2385         2720.286007        16321.716042
  2386         2722.375807        16334.254843
  2387         2724.466502        16346.799012
  2388         2726.558091        16359.348547
  2389         2728.650575        16371.903451
  2390         2730.743954        16384.463723
  2391         2732.838227        16397.029364
  2392         2734.933396        16409.600376
  2393         2737.029460        16422.176758
  2394         2739.126419        16434.758512
  2395         2741.224273        16447.345638
  2396         2743.323023        16459.938136
  2397         2745.422668        16472.536008
  2398         2747.523209        16485.139255
  2399         2749.624646        16497.747876
  2400         2751.726979        16510.361873
  2401         2753.830208        16522.981246
  2402         2755.934333        16535.605996
  2403         2758.039354        16548.236124
  2404         2760.145272        16560.871630
  2405         2762.252086        16573.512515
  2406         2764.359797        16586.158780
  2407         2766.468404        16598.810426
  2408         2768.577909        16611.467453
  2409         2770.688310        16624.129862
  2410         2772.799609        16636.797653
  2411         2774.911805        16649.470828
  2412         2777.024898        16662.149386
  2413         2779.138888        16674.833329
  2414         2781.253776        16687.522658
  2415         2783.369562        16700.217373
  2416         2785.486246        16712.917474
  2417         2787.603827        16725.622963
  2418         2789.722307        16738.333840
  2419         2791.841684        16751.050107
  2420         2793.961960        16763.771762
  2421         2796.083135        16776.498808
  2422         2798.205208        16789.231245
  2423         2800.328179        16801.969074
  2424         2802.452049        16814.712295
  2425         2804.576818        16827.460909
  2426         2806.702486        16840.214917
  2427         2808.829053        16852.974319
  2428         2810.956520        16865.739117
  2429         2813.084885        16878.509311
  2430         2815.214150        16891.284901
  2431         2817.344315        16904.065888
  2432         2819.475379        16916.852274
  2433         2821.607343        16929.644058
  2434         2823.740207        16942.441242
  2435         2825.873971        16955.243825
  2436         2828.008635        16968.051810
  2437         2830.144199        16980.865196
  2438         2832.280664        16993.683984
  2439         2834.418029        17006.508176
  2440         2836.556295        17019.337771
  2441         2838.695462        17032.172770
  2442         2840.835529        17045.013174
  2443         2842.976497        17057.858984
  2444         2845.118367        17070.710201
  2445         2847.261137        17083.566825
  2446         2849.404809        17096.428856
  2447         2851.549383        17109.296296
  2448         2853.694858        17122.169146
  2449         2855.841234        17135.047405
  2450         2857.988513        17147.931075
  2451         2860.136693        17160.820157
  2452         2862.285775        17173.714650
  2453         2864.435759        17186.614557
  2454         2866.586646        17199.519877
  2455         2868.738435        17212.430611
  2456         2870.891127        17225.346760
  2457         2873.044721        17238.268325
  2458         2875.199218        17251.195306
  2459         2877.354617        17264.127704
  2460         2879.510920        17277.065520
  2461         2881.668126        17290.008754
  2462         2883.826235        17302.957408
  2463         2885.985247        17315.911481
  2464         2888.145163        17328.870975
  2465         2890.305982        17341.835891
  2466         2892.467705        17354.806228
  2467         2894.630331        17367.781988
  2468         2896.793862        17380.763171
  2469         2898.958296        17393.749779
  2470         2901.123635        17406.741811
  2471         2903.289878        17419.739269
  2472         2905.457026        17432.742154
  2473         2907.625077        17445.750465
  2474         2909.794034        17458.764204
  2475         2911.963895        17471.783371
  2476         2914.134661        17484.807968
  2477         2916.306332        17497.837994
  2478         2918.478908        17510.873451
  2479         2920.652390        17523.914339
  2480         2922.826776        17536.960658
  2481         2925.002069        17550.012411
  2482         2927.178266        17563.069597
  2483         2929.355370        17576.132217
  2484         2931.533379        17589.200272
  2485         2933.712294        17602.273762
  2486         2935.892115        17615.352689
  2487         2938.072842        17628.437052
  2488         2940.254476        17641.526853
  2489         2942.437015        17654.622093
  2490         2944.620462        17667.722771
  2491         2946.804815        17680.828890
  2492         2948.990075        17693.940449
  2493         2951.176241        17707.057449
  2494         2953.363315        17720.179890
  2495         2955.551296        17733.307775
  2496         2957.740184        17746.441103
  2497         2959.929979        17759.579875
  2498         2962.120682        17772.724092
  2499         2964.312292        17785.873754
  2500         2966.504810        17799.028862
  2501         2968.698236        17812.189418
  2502         2970.892570        17825.355420
  2503         2973.087812        17838.526872
  2504         2975.283962        17851.703772
  2505         2977.481020        17864.886122
  2506         2979.678987        17878.073923
  2507         2981.877862        17891.267175
  2508         2984.077646        17904.465878
  2509         2986.278339        17917.670035
  2510         2988.479941        17930.879645
  2511         2990.682451        17944.094708
  2512         2992.885871        17957.315227
  2513         2995.090200        17970.541201
  2514         2997.295439        17983.772631
  2515         2999.501586        17997.009519
  2516         3001.708644        18010.251864
  2517         3003.916611        18023.499667
  2518         3006.125488        18036.752929
  2519         3008.335275        18050.011651
  2520         3010.545972        18063.275834
  2521         3012.757580        18076.545478
  2522         3014.970097        18089.820584
  2523         3017.183525        18103.101153
  2524         3019.397864        18116.387185
  2525         3021.613113        18129.678681
  2526         3023.829274        18142.975642
  2527         3026.046345        18156.278068
  2528         3028.264327        18169.585961
  2529         3030.483220        18182.899320
  2530         3032.703025        18196.218148
  2531         3034.923741        18209.542444
  2532         3037.145368        18222.872209
  2533         3039.367907        18236.207444
  2534         3041.591358        18249.548149
  2535         3043.815721        18262.894326
  2536         3046.040996        18276.245975
  2537         3048.267183        18289.603096
  2538         3050.494282        18302.965692
  2539         3052.722293        18316.333761
  2540         3054.951217        18329.707305
  2541         3057.181054        18343.086325
  2542         3059.411803        18356.470821
  2543         3061.643466        18369.860794
  2544         3063.876041        18383.256245
  2545         3066.109529        18396.657175
  2546         3068.343931        18410.063584
  2547         3070.579245        18423.475472
  2548         3072.815474        18436.892842
  2549         3075.052615        18450.315693
  2550         3077.290671        18463.744026
  2551         3079.529640        18477.177842
  2552         3081.769524        18490.617141
  2553         3084.010321        18504.061925
  2554         3086.252032        18517.512194
  2555         3088.494658        18530.967949
  2556         3090.738198        18544.429190
  2557         3092.982653        18557.895918
  2558         3095.228022        18571.368134
  2559         3097.474307        18584.845839
  2560         3099.721506        18598.329033
  2561         3101.969620        18611.817718
  2562         3104.218649        18625.311893
  2563         3106.468593        18638.811560
  2564         3108.719453        18652.316719
  2565         3110.971228        18665.827371
  2566         3113.223919        18679.343516
  2567         3115.477526        18692.865157
  2568         3117.732049        18706.392292
  2569         3119.987487        18719.924923
  2570         3122.243842        18733.463051
  2571         3124.501113        18747.006677
  2572         3126.759300        18760.555800
  2573         3129.018404        18774.110422
  2574         3131.278424        18787.670544
  2575         3133.539361        18801.236166
  2576         3135.801215        18814.807289
  2577         3138.063986        18828.383914
  2578         3140.327674        18841.966041
  2579         3142.592279        18855.553672
  2580         3144.857801        18869.146806
  2581         3147.124241        18882.745445
  2582         3149.391598        18896.349590
  2583         3151.659873        18909.959240
  2584         3153.929066        18923.574397
  2585         3156.199177        18937.195062
  2586         3158.470206        18950.821235
  2587         3160.742153        18964.452917
  2588         3163.015018        18978.090109
  2589         3165.288802        18991.732812
  2590         3167.563504        19005.381025
  2591         3169.839125        19019.034751
  2592         3172.115665        19032.693989
  2593         3174.393123        19046.358741
  2594         3176.671501        19060.029006
  2595         3178.950798        19073.704787
  2596         3181.231014        19087.386083
  2597         3183.512149        19101.072896
  2598         3185.794204        19114.765225
  2599         3188.077179        19128.463073
  2600         3190.361073        19142.166439
  2601         3192.645887        19155.875324
  2602         3194.931621        19169.589729
  2603         3197.218276        19183.309655
  2604         3199.505850        19197.035102
  2605         3201.794345        19210.766072
  2606         3204.083761        19224.502564
  2607         3206.374097        19238.244580
  2608         3208.665353        19251.992121
  2609         3210.957531        19265.745186
  2610         3213.250630        19279.503777
  2611         3215.544649        19293.267895
  2612         3217.839590        19307.037541
  2613         3220.135452        19320.812714
  2614         3222.432236        19334.593416
  2615         3224.729941        19348.379648
  2616         3227.028568        19362.171410
  2617         3229.328117        19375.968703
  2618         3231.628588        19389.771528
  2619         3233.929981        19403.579885
  2620         3236.232296        19417.393775
  2621         3238.535533        19431.213199
  2622         3240.839693        19445.038158
  2623         3243.144775        19458.868653
  2624         3245.450781        19472.704683
  2625         3247.757708        19486.546250
  2626         3250.065559        19500.393355
  2627         3252.374333        19514.245999
  2628         3254.684030        19528.104181
  2629         3256.994651        19541.967904
  2630         3259.306194        19555.837166
  2631         3261.618662        19569.711971
  2632         3263.932053        19583.592317
  2633         3266.246368        19597.478206
  2634         3268.561606        19611.369638
  2635         3270.877769        19625.266615
  2636         3273.194856        19639.169137
  2637         3275.512867        19653.077204
  2638         3277.831803        19666.990818
  2639         3280.151663        19680.909979
  2640         3282.472448        19694.834688
  2641         3284.794158        19708.764946
  2642         3287.116792        19722.700754
  2643         3289.440352        19736.642111
  2644         3291.764837        19750.589019
  2645         3294.090247        19764.541479
  2646         3296.416582        19778.499492
  2647         3298.743843        19792.463057
  2648         3301.072029        19806.432177
  2649         3303.401142        19820.406851
  2650         3305.731180        19834.387080
  2651         3308.062144        19848.372865
  2652         3310.394035        19862.364208
  2653         3312.726851        19876.361108
  2654         3315.060594        19890.363566
  2655         3317.395264        19904.371583
  2656         3319.730860        19918.385160
  2657         3322.067383        19932.404298
  2658         3324.404833        19946.428997
  2659         3326.743210        19960.459258
  2660         3329.082514        19974.495081
  2661         3331.422745        19988.536469
  2662         3333.763903        20002.583420
  2663         3336.105989        20016.635937
  2664         3338.449003        20030.694019
  2665         3340.792945        20044.757668
  2666         3343.137814        20058.826884
  2667         3345.483611        20072.901668
  2668         3347.830337        20086.982021
  2669         3350.177991        20101.067943
  2670         3352.526573        20115.159435
  2671         3354.876083        20129.256499
  2672         3357.226522        20143.359134
  2673         3359.577890        20157.467342
  2674         3361.930187        20171.581122
  2675         3364.283413        20185.700477
  2676         3366.637568        20199.825407
  2677         3368.992652        20213.955912
  2678         3371.348665        20228.091993
  2679         3373.705608        20242.233651
  2680         3376.063481        20256.380886
  2681         3378.422283        20270.533700
  2682         3380.782016        20284.692094
  2683         3383.142678        20298.856067
  2684         3385.504270        20313.025621
  2685         3387.866793        20327.200756
  2686         3390.230246        20341.381474
  2687         3392.594629        20355.567774
  2688         3394.959943        20369.759658
  2689         3397.326188        20383.957127
  2690         3399.693363        20398.160180
  2691         3402.061470        20412.368820
  2692         3404.430508        20426.583046
  2693         3406.800477        20440.802859
  2694         3409.171377        20455.028261
  2695         3411.543209        20469.259252
  2696         3413.915972        20483.495832
  2697         3416.289667        20497.738003
  2698         3418.664294        20511.985765
  2699         3421.039853        20526.239119
  2700         3423.416344        20540.498065
  2701         3425.793767        20554.762605
  2702         3428.172123        20569.032739
  2703         3430.551411        20583.308468
  2704         3432.931632        20597.589793
  2705         3435.312786        20611.876714
  2706         3437.694872        20626.169232
  2707         3440.077891        20640.467348
  2708         3442.461844        20654.771063
  2709         3444.846729        20669.080377
  2710         3447.232549        20683.395291
  2711         3449.619301        20697.715806
  2712         3452.006987        20712.041923
  2713         3454.395607        20726.373643
  2714         3456.785161        20740.710965
  2715         3459.175649        20755.053892
  2716         3461.567071        20769.402423
  2717         3463.959427        20783.756560
  2718         3466.352717        20798.116303
  2719         3468.746942        20812.481653
  2720         3471.142102        20826.852610
  2721         3473.538196        20841.229176
  2722         3475.935225        20855.611352
  2723         3478.333189        20869.999137
  2724         3480.732089        20884.392533
  2725         3483.131923        20898.791540
  2726         3485.532693        20913.196160
  2727         3487.934399        20927.606393
  2728         3490.337040        20942.022239
  2729         3492.740617        20956.443700
  2730         3495.145129        20970.870776
  2731         3497.550578        20985.303469
  2732         3499.956963        20999.741778
  2733         3502.364284        21014.185704
  2734         3504.772542        21028.635249
  2735         3507.181735        21043.090413
  2736         3509.591866        21057.551197
  2737         3512.002933        21072.017601
  2738         3514.414938        21086.489627
  2739         3516.827879        21100.967274
  2740         3519.241757        21115.450545
  2741         3521.656573        21129.939439
  2742         3524.072326        21144.433958
  2743         3526.489017        21158.934101
  2744         3528.906645        21173.439871
  2745         3531.325211        21187.951267
  2746         3533.744715        21202.468290
  2747         3536.165157        21216.990942
  2748         3538.586537        21231.519223
  2749         3541.008856        21246.053133
  2750         3543.432112        21260.592674
  2751         3545.856308        21275.137846
  2752         3548.281442        21289.688650
  2753         3550.707514        21304.245086
  2754         3553.134526        21318.807156
  2755         3555.562477        21333.374861
  2756         3557.991367        21347.948200
  2757         3560.421196        21362.527175
  2758         3562.851964        21377.111787
  2759         3565.283673        21391.702036
  2760         3567.716320        21406.297923
  2761         3570.149908        21420.899448
  2762         3572.584436        21435.506614
  2763         3575.019903        21450.119420
  2764         3577.456311        21464.737866
  2765         3579.893659        21479.361955
  2766         3582.331948        21493.991686
  2767         3584.771177        21508.627061
  2768         3587.211347        21523.268080
  2769         3589.652457        21537.914744
  2770         3592.094509        21552.567053
  2771         3594.537501        21567.225009
  2772         3596.981435        21581.888612
  2773         3599.426311        21596.557863
  2774         3601.872127        21611.232763
  2775         3604.318885        21625.913312
  2776         3606.766585        21640.599512
  2777         3609.215227        21655.291363
  2778         3611.664811        21669.988865
  2779         3614.115337        21684.692020
  2780         3616.566805        21699.400829
  2781         3619.019215        21714.115291
  2782         3621.472568        21728.835408
  2783         3623.926864        21743.561181
  2784         3626.382102        21758.292611
  2785         3628.838283        21773.029697
  2786         3631.295407        21787.772442
  2787         3633.753474        21802.520845
  2788         3636.212485        21817.274908
  2789         3638.672438        21832.034631
  2790         3641.133336        21846.800015
  2791         3643.595177        21861.571061
  2792         3646.057961        21876.347769
  2793         3648.521690        21891.130140
  2794         3650.986363        21905.918176
  2795         3653.451979        21920.711877
  2796         3655.918540        21935.511243
  2797         3658.386046        21950.316275
  2798         3660.854496        21965.126975
  2799         3663.323890        21979.943343
  2800         3665.794230        21994.765379
  2801         3668.265514        22009.593085
  2802         3670.737744        22024.426461
  2803         3673.210918        22039.265508
  2804         3675.685038        22054.110227
  2805         3678.160103        22068.960619
  2806         3680.636114        22083.816683
  2807         3683.113070        22098.678422
  2808         3685.590973        22113.545836
  2809         3688.069821        22128.418926
  2810         3690.549615        22143.297691
  2811         3693.030356        22158.182134
  2812         3695.512043        22173.072255
  2813         3697.994676        22187.968055
  2814         3700.478256        22202.869534
  2815         3702.962782        22217.776694
  2816         3705.448256        22232.689534
  2817         3707.934676        22247.608057
  2818         3710.422044        22262.532262
  2819         3712.910358        22277.462150
  2820         3715.399620        22292.397723
  2821         3717.889830        22307.338980
  2822         3720.380987        22322.285923
  2823         3722.873092        22337.238553
  2824         3725.366145        22352.196870
  2825         3727.860146        22367.160875
  2826         3730.355095        22382.130569
  2827         3732.850992        22397.105952
  2828         3735.347838        22412.087026
  2829         3737.845632        22427.073790
  2830         3740.344375        22442.066247
  2831         3742.844066        22457.064396
  2832         3745.344707        22472.068239
  2833         3747.846296        22487.077776
  2834         3750.348835        22502.093008
  2835         3752.852323        22517.113936
  2836         3755.356760        22532.140561
  2837         3757.862147        22547.172882
  2838         3760.368484        22562.210902
  2839         3762.875770        22577.254621
  2840         3765.384007        22592.304040
  2841         3767.893193        22607.359159
  2842         3770.403330        22622.419979
  2843         3772.914417        22637.486501
  2844         3775.426454        22652.558726
  2845         3777.939442        22667.636654
  2846         3780.453381        22682.720287
  2847         3782.968271        22697.809625
  2848         3785.484112        22712.904669
  2849         3788.000903        22728.005420
  2850         3790.518646        22743.111878
  2851         3793.037341        22758.224045
  2852         3795.556987        22773.341920
  2853         3798.077584        22788.465505
  2854         3800.599134        22803.594801
  2855         3803.121635        22818.729808
  2856         3805.645088        22833.870528
  2857         3808.169493        22849.016960
  2858         3810.694851        22864.169106
  2859         3813.221161        22879.326967
  2860         3815.748424        22894.490542
  2861         3818.276639        22909.659834
  2862         3820.805807        22924.834843
  2863         3823.335928        22940.015569
  2864         3825.867002        22955.202014
  2865         3828.399030        22970.394178
  2866         3830.932010        22985.592062
  2867         3833.465945        23000.795667
  2868         3836.000832        23016.004994
  2869         3838.536674        23031.220042
  2870         3841.073469        23046.440814
  2871         3843.611218        23061.667310
  2872         3846.149922        23076.899530
  2873         3848.689579        23092.137476
  2874         3851.230191        23107.381148
  2875         3853.771758        23122.630547
  2876         3856.314279        23137.885674
  2877         3858.857755        23153.146530
  2878         3861.402186        23168.413115
  2879         3863.947572        23183.685430
  2880         3866.493913        23198.963477
  2881         3869.041209        23214.247255
  2882         3871.589461        23229.536765
  2883         3874.138668        23244.832009
  2884         3876.688831        23260.132987
  2885         3879.239950        23275.439700
  2886         3881.792025        23290.752149
  2887         3884.345056        23306.070334
  2888         3886.899043        23321.394257
  2889         3889.453986        23336.723917
  2890         3892.009886        23352.059316
  2891         3894.566743        23367.400455
  2892         3897.124556        23382.747335
  2893         3899.683326        23398.099956
  2894         3902.243053        23413.458318
  2895         3904.803737        23428.822424
  2896         3907.365379        23444.192273
  2897         3909.927978        23459.567866
  2898         3912.491534        23474.949205
  2899         3915.056048        23490.336290
  2900         3917.621520        23505.729121
  2901         3920.187950        23521.127700
  2902         3922.755338        23536.532027
  2903         3925.323684        23551.942104
  2904         3927.892988        23567.357930
  2905         3930.463251        23582.779507
  2906         3933.034473        23598.206836
  2907         3935.606653        23613.639916
  2908         3938.179792        23629.078750
  2909         3940.753890        23644.523338
  2910         3943.328947        23659.973681
  2911         3945.904963        23675.429779
  2912         3948.481939        23690.891633
  2913         3951.059874        23706.359244
  2914         3953.638769        23721.832613
  2915         3956.218624        23737.311741
  2916         3958.799438        23752.796628
  2917         3961.381213        23768.287276
  2918         3963.963947        23783.783684
  2919         3966.547642        23799.285854
  2920         3969.132298        23814.793787
  2921         3971.717914        23830.307484
  2922         3974.304491        23845.826944
  2923         3976.892028        23861.352170
  2924         3979.480527        23876.883161
  2925         3982.069987        23892.419919
  2926         3984.660407        23907.962444
  2927         3987.251790        23923.510738
  2928         3989.844133        23939.064800
  2929         3992.437439        23954.624633
  2930         3995.031706        23970.190235
  2931         3997.626935        23985.761610
  2932         4000.223126        24001.338756
  2933         4002.820279        24016.921675
  2934         4005.418395        24032.510369
  2935         4008.017473        24048.104836
  2936         4010.617513        24063.705079
  2937         4013.218516        24079.311099
  2938         4015.820482        24094.922895
  2939         4018.423411        24110.540469
  2940         4021.027304        24126.163821
  2941         4023.632159        24141.792953
  2942         4026.237978        24157.427865
  2943         4028.844760        24173.068558
  2944         4031.452505        24188.715033
  2945         4034.061215        24204.367290
  2946         4036.670888        24220.025331
  2947         4039.281526        24235.689156
  2948         4041.893128        24251.358766
  2949         4044.505694        24267.034161
  2950         4047.119224        24282.715343
  2951         4049.733719        24298.402313
  2952         4052.349178        24314.095070
  2953         4054.965603        24329.793617
  2954         4057.582992        24345.497954
  2955         4060.201347        24361.208081
  2956         4062.820666        24376.923999
  2957         4065.440952        24392.645709
  2958         4068.062202        24408.373213
  2959         4070.684418        24424.106510
  2960         4073.307600        24439.845602
  2961         4075.931748        24455.590490
  2962         4078.556862        24471.341173
  2963         4081.182942        24487.097654
  2964         4083.809989        24502.859932
  2965         4086.438001        24518.628009
  2966         4089.066981        24534.401885
  2967         4091.696927        24550.181562
  2968         4094.327840        24565.967040
  2969         4096.959720        24581.758319
  2970         4099.592567        24597.555401
  2971         4102.226381        24613.358287
  2972         4104.861163        24629.166976
  2973         4107.496912        24644.981471
  2974         4110.133629        24660.801772
  2975         4112.771313        24676.627879
  2976         4115.409966        24692.459794
  2977         4118.049586        24708.297517
  2978         4120.690175        24724.141050
  2979         4123.331732        24739.990392
  2980         4125.974257        24755.845545
  2981         4128.617751        24771.706509
  2982         4131.262214        24787.573286
  2983         4133.907646        24803.445875
  2984         4136.554047        24819.324279
  2985         4139.201416        24835.208498
  2986         4141.849755        24851.098532
  2987         4144.499064        24866.994382
  2988         4147.149342        24882.896050
  2989         4149.800589        24898.803536
  2990         4152.452807        24914.716840
  2991         4155.105994        24930.635964
  2992         4157.760151        24946.560909
  2993         4160.415279        24962.491674
  2994         4163.071377        24978.428262
  2995         4165.728445        24994.370673
  2996         4168.386484        25010.318907
  2997         4171.045494        25026.272966
  2998         4173.705475        25042.232850
  2999         4176.366427        25058.198560
  3000         4179.028349        25074.170097
  3001         4181.691244        25090.147462
  3002         4184.355109        25106.130655
  3003         4187.019946        25122.119678
  3004         4189.685755        25138.114530
  3005         4192.352536        25154.115214
  3006         4195.020288        25170.121730
  3007         4197.689013        25186.134078
  3008         4200.358710        25202.152260
  3009         4203.029379        25218.176275
  3010         4205.701021        25234.206126
  3011         4208.373636        25250.241813
  3012         4211.047223        25266.283337
  3013         4213.721783        25282.330698
  3014         4216.397316        25298.383897
  3015         4219.073823        25314.442935
  3016         4221.751302        25330.507814
  3017         4224.429755        25346.578533
  3018         4227.109182        25362.655093
  3019         4229.789583        25378.737496
  3020         4232.470957        25394.825743
  3021         4235.153305        25410.919833
  3022         4237.836628        25427.019768
  3023         4240.520925        25443.125549
  3024         4243.206196        25459.237176
  3025         4245.892442        25475.354651
  3026         4248.579662        25491.477973
  3027         4251.267857        25507.607145
  3028         4253.957028        25523.742166
  3029         4256.647173        25539.883038
  3030         4259.338294        25556.029762
  3031         4262.030390        25572.182337
  3032         4264.723461        25588.340766
  3033         4267.417508        25604.505048
  3034         4270.112531        25620.675185
  3035         4272.808530        25636.851178
  3036         4275.505504        25653.033026
  3037         4278.203455        25669.220732
  3038         4280.902383        25685.414296
  3039         4283.602287        25701.613719
  3040         4286.303167        25717.819001
  3041         4289.005024        25734.030144
  3042         4291.707858        25750.247148
  3043         4294.411669        25766.470014
  3044         4297.116457        25782.698743
  3045         4299.822223        25798.933335
  3046         4302.528965        25815.173792
  3047         4305.236686        25831.420115
  3048         4307.945384        25847.672303
  3049         4310.655060        25863.930359
  3050         4313.365714        25880.194282
  3051         4316.077346        25896.464074
  3052         4318.789956        25912.739736
  3053         4321.503545        25929.021268
  3054         4324.218112        25945.308671
  3055         4326.933658        25961.601945
  3056         4329.650182        25977.901093
  3057         4332.367686        25994.206114
  3058         4335.086168        26010.517010
  3059         4337.805630        26026.833781
  3060         4340.526071        26043.156428
  3061         4343.247492        26059.484951
  3062         4345.969892        26075.819353
  3063         4348.693272        26092.159633
  3064         4351.417632        26108.505792
  3065         4354.142972        26124.857832
  3066         4356.869292        26141.215752
  3067         4359.596592        26157.579555
  3068         4362.324873        26173.949240
  3069         4365.054135        26190.324809
  3070         4367.784377        26206.706262
  3071         4370.515600        26223.093600
  3072         4373.247804        26239.486824
  3073         4375.980989        26255.885935
  3074         4378.715156        26272.290934
  3075         4381.450303        26288.701821
  3076         4384.186433        26305.118597
  3077         4386.923544        26321.541264
  3078         4389.661637        26337.969821
  3079         4392.400712        26354.404270
  3080         4395.140769        26370.844612
  3081         4397.881808        26387.290848
  3082         4400.623830        26403.742977
  3083         4403.366834        26420.201002
  3084         4406.110820        26436.664923
  3085         4408.855790        26453.134740
  3086         4411.601743        26469.610455
  3087         4414.348678        26486.092069
  3088         4417.096597        26502.579582
  3089         4419.845499        26519.072995
  3090         4422.595385        26535.572309
  3091         4425.346254        26552.077524
  3092         4428.098107        26568.588643
  3093         4430.850944        26585.105664
  3094         4433.604765        26601.628590
  3095         4436.359570        26618.157421
  3096         4439.115360        26634.692158
  3097         4441.872134        26651.232802
  3098         4444.629892        26667.779354
  3099         4447.388636        26684.331813
  3100         4450.148364        26700.890183
  3101         4452.909077        26717.454462
  3102         4455.670775        26734.024652
  3103         4458.433459        26750.600754
  3104         4461.197128        26767.182769
  3105         4463.961783        26783.770697
  3106         4466.727423        26800.364539
  3107         4469.494049        26816.964297
  3108         4472.261662        26833.569970
  3109         4475.030260        26850.181561
  3110         4477.799845        26866.799069
  3111         4480.570416        26883.422495
  3112         4483.341973        26900.051841
  3113         4486.114518        26916.687107
  3114         4488.888049        26933.328294
  3115         4491.662567        26949.975402
  3116         4494.438072        26966.628434
  3117         4497.214565        26983.287389
  3118         4499.992045        26999.952268
  3119         4502.770512        27016.623072
  3120         4505.549967        27033.299803
  3121         4508.330410        27049.982460
  3122         4511.111841        27066.671045
  3123         4513.894260        27083.365559
  3124         4516.677667        27100.066002
  3125         4519.462063        27116.772375
  3126         4522.247447        27133.484679
  3127         4525.033819        27150.202916
  3128         4527.821181        27166.927085
  3129         4530.609531        27183.657187
  3130         4533.398871        27200.393224
  3131         4536.189199        27217.135197
  3132         4538.980517        27233.883105
  3133         4541.772825        27250.636950
  3134         4544.566122        27267.396734
  3135         4547.360409        27284.162455
  3136         4550.155686        27300.934117
  3137         4552.951953        27317.711718
  3138         4555.749210        27334.495261
  3139         4558.547458        27351.284746
  3140         4561.346696        27368.080174
  3141         4564.146924        27384.881545
  3142         4566.948144        27401.688861
  3143         4569.750354        27418.502123
  3144         4572.553555        27435.321331
  3145         4575.357748        27452.146485
  3146         4578.162931        27468.977588
  3147         4580.969107        27485.814640
  3148         4583.776273        27502.657641
  3149         4586.584432        27519.506592
  3150         4589.393583        27536.361495
  3151         4592.203725        27553.222351
  3152         4595.014860        27570.089159
  3153         4597.826987        27586.961921
  3154         4600.640106        27603.840637
  3155         4603.454218        27620.725310
  3156         4606.269323        27637.615939
  3157         4609.085421        27654.512525
  3158         4611.902511        27671.415069
  3159         4614.720595        27688.323572
  3160         4617.539672        27705.238035
  3161         4620.359743        27722.158458
  3162         4623.180807        27739.084843
  3163         4626.002865        27756.017190
  3164         4628.825917        27772.955501
  3165         4631.649963        27789.899776
  3166         4634.475003        27806.850015
  3167         4637.301037        27823.806221
  3168         4640.128065        27840.768392
  3169         4642.956089        27857.736532
  3170         4645.785107        27874.710639
  3171         4648.615119        27891.690716
  3172         4651.446127        27908.676763
  3173         4654.278130        27925.668781
  3174         4657.111128        27942.666770
  3175         4659.945122        27959.670732
  3176         4662.780111        27976.680668
  3177         4665.616096        27993.696578
  3178         4668.453077        28010.718462
  3179         4671.291054        28027.746323
  3180         4674.130027        28044.780161
  3181         4676.969996        28061.819976
  3182         4679.810962        28078.865770
  3183         4682.652924        28095.917544
  3184         4685.495883        28112.975297
  3185         4688.339839        28130.039032
  3186         4691.184791        28147.108748
  3187         4694.030741        28164.184448
  3188         4696.877689        28181.266131
  3189         4699.725633        28198.353799
  3190         4702.574575        28215.447452
  3191         4705.424515        28232.547091
  3192         4708.275453        28249.652718
  3193         4711.127389        28266.764332
  3194         4713.980323        28283.881935
  3195         4716.834255        28301.005528
  3196         4719.689185        28318.135112
  3197         4722.545114        28335.270686
  3198         4725.402042        28352.412253
  3199         4728.259969        28369.559814
  3200         4731.118895        28386.713368
  3201         4733.978819        28403.872917
  3202         4736.839744        28421.038461
  3203         4739.701667        28438.210003
  3204         4742.564590        28455.387541
  3205         4745.428513        28472.571078
  3206         4748.293436        28489.760614
  3207         4751.159358        28506.956150
  3208         4754.026281        28524.157687
  3209         4756.894204        28541.365225
  3210         4759.763128        28558.578766
  3211         4762.633052        28575.798311
  3212         4765.503977        28593.023860
  3213         4768.375902        28610.255414
  3214         4771.248829        28627.492974
  3215         4774.122757        28644.736540
  3216         4776.997686        28661.986115
  3217         4779.873616        28679.241698
  3218         4782.750548        28696.503291
  3219         4785.628482        28713.770894
  3220         4788.507418        28731.044508
  3221         4791.387356        28748.324134
  3222         4794.268296        28765.609773
  3223         4797.150238        28782.901426
  3224         4800.033182        28800.199094
  3225         4802.917129        28817.502777
  3226         4805.802079        28834.812476
  3227         4808.688032        28852.128193
  3228         4811.574988        28869.449928
  3229         4814.462947        28886.777682
  3230         4817.351909        28904.111455
  3231         4820.241875        28921.451250
  3232         4823.132844        28938.797066
  3233         4826.024817        28956.148904
  3234         4828.917794        28973.506766
  3235         4831.811775        28990.870651
  3236         4834.706760        29008.240562
  3237         4837.602750        29025.616499
  3238         4840.499744        29042.998463
  3239         4843.397742        29060.386454
  3240         4846.296746        29077.780474
  3241         4849.196754        29095.180523
  3242         4852.097767        29112.586602
  3243         4854.999785        29129.998712
  3244         4857.902809        29147.416855
  3245         4860.806838        29164.841030
  3246         4863.711873        29182.271239
  3247         4866.617914        29199.707483
  3248         4869.524960        29217.149762
  3249         4872.433013        29234.598078
  3250         4875.342072        29252.052430
  3251         4878.252137        29269.512821
  3252         4881.163208        29286.979251
  3253         4884.075287        29304.451720
  3254         4886.988372        29321.930231
  3255         4889.902464        29339.414782
  3256         4892.817563        29356.905377
  3257         4895.733669        29374.402014
  3258         4898.650783        29391.904696
  3259         4901.568904        29409.413423
  3260         4904.488033        29426.928196
  3261         4907.408169        29444.449015
  3262         4910.329314        29461.975883
  3263         4913.251466        29479.508798
  3264         4916.174627        29497.047764
  3265         4919.098797        29514.592779
  3266         4922.023974        29532.143846
  3267         4924.950161        29549.700965
  3268         4927.877356        29567.264136
  3269         4930.805560        29584.833362
  3270         4933.734774        29602.408642
  3271         4936.664996        29619.989978
  3272         4939.596228        29637.577370
  3273         4942.528470        29655.170820
  3274         4945.461721        29672.770327
  3275         4948.395982        29690.375894
  3276         4951.331254        29707.987521
  3277         4954.267535        29725.605209
  3278         4957.204826        29743.228958
  3279         4960.143128        29760.858770
  3280         4963.082441        29778.494645
  3281         4966.022764        29796.136585
  3282         4968.964098        29813.784589
  3283         4971.906443        29831.438660
  3284         4974.849800        29849.098798
  3285         4977.794167        29866.765004
  3286         4980.739546        29884.437279
  3287         4983.685937        29902.115623
  3288         4986.633340        29919.800037
  3289         4989.581754        29937.490523
  3290         4992.531180        29955.187082
  3291         4995.481619        29972.889713
  3292         4998.433070        29990.598418
  3293         5001.385533        30008.313199
  3294         5004.339009        30026.034055
  3295         5007.293498        30043.760988
  3296         5010.249000        30061.493998
  3297         5013.205514        30079.233087
  3298         5016.163042        30096.978255
  3299         5019.121584        30114.729503
  3300         5022.081139        30132.486832
  3301         5025.041707        30150.250244
  3302         5028.003290        30168.019738
  3303         5030.965886        30185.795316
  3304         5033.929496        30203.576978
  3305         5036.894121        30221.364726
  3306         5039.859760        30239.158560
  3307         5042.826414        30256.958482
  3308         5045.794082        30274.764492
  3309         5048.762765        30292.576591
  3310         5051.732463        30310.394779
  3311         5054.703177        30328.219059
  3312         5057.674905        30346.049430
  3313         5060.647649        30363.885894
  3314         5063.621409        30381.728452
  3315         5066.596184        30399.577103
  3316         5069.571975        30417.431850
  3317         5072.548782        30435.292693
  3318         5075.526606        30453.159634
  3319         5078.505445        30471.032672
  3320         5081.485301        30488.911808
  3321         5084.466174        30506.797045
  3322         5087.448064        30524.688382
  3323         5090.430970        30542.585821
  3324         5093.414894        30560.489362
  3325         5096.399834        30578.399006
  3326         5099.385792        30596.314754
  3327         5102.372768        30614.236608
  3328         5105.360761        30632.164567
  3329         5108.349772        30650.098633
  3330         5111.339801        30668.038807
  3331         5114.330848        30685.985089
  3332         5117.322914        30703.937481
  3333         5120.315997        30721.895984
  3334         5123.310100        30739.860597
  3335         5126.305220        30757.831323
  3336         5129.301360        30775.808162
  3337         5132.298519        30793.791114
  3338         5135.296697        30811.780182
  3339         5138.295894        30829.775365
  3340         5141.296111        30847.776665
  3341         5144.297347        30865.784083
  3342         5147.299603        30883.797619
  3343         5150.302879        30901.817274
  3344         5153.307175        30919.843049
  3345         5156.312491        30937.874946
  3346         5159.318827        30955.912964
  3347         5162.326184        30973.957106
  3348         5165.334562        30992.007371
  3349         5168.343960        31010.063761
  3350         5171.354379        31028.126276
  3351         5174.365820        31046.194918
  3352         5177.378281        31064.269688
  3353         5180.391764        31082.350585
  3354         5183.406269        31100.437612
  3355         5186.421795        31118.530769
  3356         5189.438343        31136.630057
  3357         5192.455913        31154.735476
  3358         5195.474505        31172.847029
  3359         5198.494119        31190.964715
  3360         5201.514756        31209.088535
  3361         5204.536415        31227.218492
  3362         5207.559097        31245.354584
  3363         5210.582802        31263.496814
  3364         5213.607530        31281.645182
  3365         5216.633281        31299.799689
  3366         5219.660056        31317.960336
  3367         5222.687854        31336.127123
  3368         5225.716675        31354.300053
  3369         5228.746521        31372.479125
  3370         5231.777390        31390.664341
  3371         5234.809284        31408.855701
  3372         5237.842201        31427.053207
  3373         5240.876143        31445.256858
  3374         5243.911110        31463.466658
  3375         5246.947101        31481.682605
  3376         5249.984117        31499.904701
  3377         5253.022158        31518.132947
  3378         5256.061224        31536.367343
  3379         5259.101315        31554.607892
  3380         5262.142432        31572.854593
  3381         5265.184575        31591.107448
  3382         5268.227743        31609.366457
  3383         5271.271937        31627.631621
  3384         5274.317157        31645.902941
  3385         5277.363403        31664.180419
  3386         5280.410676        31682.464054
  3387         5283.458975        31700.753849
  3388         5286.508301        31719.049803
  3389         5289.558653        31737.351919
  3390         5292.610033        31755.660195
  3391         5295.662439        31773.974635
  3392         5298.715873        31792.295238
  3393         5301.770334        31810.622005
  3394         5304.825823        31828.954937
  3395         5307.882339        31847.294036
  3396         5310.939884        31865.639302
  3397         5313.998456        31883.990735
  3398         5317.058056        31902.348338
  3399         5320.118685        31920.712111
  3400         5323.180342        31939.082054
  3401         5326.243028        31957.458169
  3402         5329.306743        31975.840456
  3403         5332.371486        31994.228917
  3404         5335.437259        32012.623552
  3405         5338.504060        32031.024363
  3406         5341.571892        32049.431350
  3407         5344.640752        32067.844514
  3408         5347.710643        32086.263855
  3409         5350.781563        32104.689376
  3410         5353.853513        32123.121077
  3411         5356.926493        32141.558958
  3412         5360.000504        32160.003021
  3413         5363.075545        32178.453267
  3414         5366.151616        32196.909696
  3415         5369.228718        32215.372310
  3416         5372.306851        32233.841109
  3417         5375.386016        32252.316094
  3418         5378.466211        32270.797266
  3419         5381.547438        32289.284627
  3420         5384.629696        32307.778176
  3421         5387.712986        32326.277915
  3422         5390.797308        32344.783845
  3423         5393.882661        32363.295967
  3424         5396.969047        32381.814281
  3425         5400.056465        32400.338789
  3426         5403.144915        32418.869492
  3427         5406.234398        32437.406390
  3428         5409.324914        32455.949484
  3429         5412.416463        32474.498775
  3430         5415.509044        32493.054265
  3431         5418.602659        32511.615953
  3432         5421.697307        32530.183842
  3433         5424.792989        32548.757931
  3434         5427.889704        32567.338223
  3435         5430.987453        32585.924717
  3436         5434.086236        32604.517414
  3437         5437.186053        32623.116316
  3438         5440.286904        32641.721424
  3439         5443.388790        32660.332738
  3440         5446.491710        32678.950260
  3441         5449.595665        32697.573990
  3442         5452.700655        32716.203928
  3443         5455.806680        32734.840077
  3444         5458.913740        32753.482437
  3445         5462.021835        32772.131009
  3446         5465.130966        32790.785794
  3447         5468.241132        32809.446793
  3448         5471.352334        32828.114006
  3449         5474.464573        32846.787435
  3450         5477.577847        32865.467080
  3451         5480.692157        32884.152943
  3452         5483.807504        32902.845025
  3453         5486.923888        32921.543325
  3454         5490.041308        32940.247846
  3455         5493.159765        32958.958588
  3456         5496.279259        32977.675553
  3457         5499.399790        32996.398740
  3458         5502.521358        33015.128151
  3459         5505.643964        33033.863787
  3460         5508.767608        33052.605649
  3461         5511.892290        33071.353737
  3462         5515.018009        33090.108053
  3463         5518.144766        33108.868598
  3464         5521.272562        33127.635372
  3465         5524.401396        33146.408377
  3466         5527.531269        33165.187613
  3467         5530.662180        33183.973081
  3468         5533.794130        33202.764783
  3469         5536.927120        33221.562718
  3470         5540.061148        33240.366889
  3471         5543.196216        33259.177296
  3472         5546.332323        33277.993939
  3473         5549.469470        33296.816821
  3474         5552.607657        33315.645941
  3475         5555.746884        33334.481301
  3476         5558.887150        33353.322902
  3477         5562.028457        33372.170744
  3478         5565.170805        33391.024829
  3479         5568.314193        33409.885157
  3480         5571.458622        33428.751729
  3481         5574.604091        33447.624547
  3482         5577.750602        33466.503611
  3483         5580.898154        33485.388922
  3484         5584.046747        33504.280481
  3485         5587.196382        33523.178290
  3486         5590.347058        33542.082348
  3487         5593.498776        33560.992657
  3488         5596.651536        33579.909218
  3489         5599.805339        33598.832031
  3490         5602.960183        33617.761099
  3491         5606.116070        33636.696421
  3492         5609.273000        33655.637998
  3493         5612.430972        33674.585832
  3494         5615.589987        33693.539924
  3495         5618.750046        33712.500274
  3496         5621.911147        33731.466883
  3497         5625.073292        33750.439752
  3498         5628.236480        33769.418883
  3499         5631.400713        33788.404275
  3500         5634.565989        33807.395931
  3501         5637.732308        33826.393851
  3502         5640.899673        33845.398035
  3503         5644.068081        33864.408486
  3504         5647.237534        33883.425203
  3505         5650.408031        33902.448188
  3506         5653.579574        33921.477442
  3507         5656.752161        33940.512965
  3508         5659.925793        33959.554759
  3509         5663.100471        33978.602824
  3510         5666.276194        33997.657162
  3511         5669.452962        34016.717773
  3512         5672.630776        34035.784658
  3513         5675.809636        34054.857819
  3514         5678.989543        34073.937255
  3515         5682.170495        34093.022969
  3516         5685.352494        34112.114961
  3517         5688.535539        34131.213232
  3518         5691.719631        34150.317783
  3519         5694.904769        34169.428615
  3520         5698.090955        34188.545729
  3521         5701.278188        34207.669125
  3522         5704.466468        34226.798805
  3523         5707.655795        34245.934770
  3524         5710.846170        34265.077021
  3525         5714.037593        34284.225558
  3526         5717.230064        34303.380382
  3527         5720.423582        34322.541495
  3528         5723.618150        34341.708897
  3529         5726.813765        34360.882590
  3530         5730.010429        34380.062574
  3531         5733.208142        34399.248850
  3532         5736.406903        34418.441419
  3533         5739.606714        34437.640282
  3534         5742.807573        34456.845441
  3535         5746.009483        34476.056895
  3536         5749.212441        34495.274646
  3537         5752.416449        34514.498696
  3538         5755.621507        34533.729044
  3539         5758.827615        34552.965692
  3540         5762.034773        34572.208640
  3541         5765.242982        34591.457891
  3542         5768.452241        34610.713443
  3543         5771.662550        34629.975300
  3544         5774.873910        34649.243461
  3545         5778.086321        34668.517927
  3546         5781.299783        34687.798700
  3547         5784.514297        34707.085781
  3548         5787.729862        34726.379169
  3549         5790.946478        34745.678867
  3550         5794.164146        34764.984875
  3551         5797.382866        34784.297195
  3552         5800.602638        34803.615826
  3553         5803.823462        34822.940771
  3554         5807.045338        34842.272029
  3555         5810.268267        34861.609603
  3556         5813.492249        34880.953492
  3557         5816.717283        34900.303698
  3558         5819.943370        34919.660223
  3559         5823.170511        34939.023066
  3560         5826.398705        34958.392228
  3561         5829.627952        34977.767712
  3562         5832.858253        34997.149517
  3563         5836.089607        35016.537645
  3564         5839.322016        35035.932096
  3565         5842.555479        35055.332872
  3566         5845.789995        35074.739973
  3567         5849.025567        35094.153401
  3568         5852.262193        35113.573156
  3569         5855.499873        35132.999239
  3570         5858.738609        35152.431652
  3571         5861.978399        35171.870395
  3572         5865.219245        35191.315469
  3573         5868.461146        35210.766875
  3574         5871.704102        35230.224615
  3575         5874.948115        35249.688688
  3576         5878.193183        35269.159097
  3577         5881.439307        35288.635842
  3578         5884.686487        35308.118923
  3579         5887.934724        35327.608343
  3580         5891.184017        35347.104101
  3581         5894.434367        35366.606199
  3582         5897.685773        35386.114638
  3583         5900.938236        35405.629419
  3584         5904.191757        35425.150542
  3585         5907.446335        35444.678009
  3586         5910.701970        35464.211821
  3587         5913.958663        35483.751979
  3588         5917.216414        35503.298482
  3589         5920.475222        35522.851334
  3590         5923.735089        35542.410534
  3591         5926.996014        35561.976083
  3592         5930.257997        35581.547983
  3593         5933.521039        35601.126234
  3594         5936.785140        35620.710838
  3595         5940.050299        35640.301794
  3596         5943.316518        35659.899105
  3597         5946.583795        35679.502772
  3598         5949.852132        35699.112794
  3599         5953.121529        35718.729174
  3600         5956.391985        35738.351911
  3601         5959.663501        35757.981008
  3602         5962.936077        35777.616465
  3603         5966.209714        35797.258283
  3604         5969.484410        35816.906462
  3605         5972.760168        35836.561005
  3606         5976.036985        35856.221912
  3607         5979.314864        35875.889183
  3608         5982.593803        35895.562821
  3609         5985.873804        35915.242825
  3610         5989.154866        35934.929197
  3611         5992.436990        35954.621938
  3612         5995.720175        35974.321048
  3613         5999.004422        35994.026529
  3614         6002.289730        36013.738382
  3615         6005.576101        36033.456608
  3616         6008.863534        36053.181207
  3617         6012.152030        36072.912180
  3618         6015.441588        36092.649529
  3619         6018.732209        36112.393255
  3620         6022.023893        36132.143358
  3621         6025.316640        36151.899839
  3622         6028.610450        36171.662700
  3623         6031.905324        36191.431942
  3624         6035.201261        36211.207564
  3625         6038.498262        36230.989569
  3626         6041.796326        36250.777958
  3627         6045.095455        36270.572730
  3628         6048.395648        36290.373888
  3629         6051.696905        36310.181432
  3630         6054.999227        36329.995363
  3631         6058.302614        36349.815683
  3632         6061.607065        36369.642391
  3633         6064.912582        36389.475490
  3634         6068.219163        36409.314980
  3635         6071.526810        36429.160862
  3636         6074.835523        36449.013137
  3637         6078.145301        36468.871805
  3638         6081.456145        36488.736869
  3639         6084.768055        36508.608329
  3640         6088.081031        36528.486186
  3641         6091.395073        36548.370441
  3642         6094.710182        36568.261094
  3643         6098.026358        36588.158148
  3644         6101.343600        36608.061602
  3645         6104.661910        36627.971458
  3646         6107.981286        36647.887717
  3647         6111.301730        36667.810380
  3648         6114.623241        36687.739448
  3649         6117.945820        36707.674921
  3650         6121.269467        36727.616801
  3651         6124.594181        36747.565089
  3652         6127.919964        36767.519785
  3653         6131.246815        36787.480891
  3654         6134.574735        36807.448408
  3655         6137.903723        36827.422336
  3656         6141.233780        36847.402677
  3657         6144.564905        36867.389432
  3658         6147.897100        36887.382601
  3659         6151.230364        36907.382185
  3660         6154.564698        36927.388186
  3661         6157.900101        36947.400605
  3662         6161.236574        36967.419442
  3663         6164.574116        36987.444699
  3664         6167.912729        37007.476376
  3665         6171.252412        37027.514475
  3666         6174.593166        37047.558996
  3667         6177.934990        37067.609940
  3668         6181.277885        37087.667309
  3669         6184.621851        37107.731103
  3670         6187.966887        37127.801324
  3671         6191.312995        37147.877972
  3672         6194.660175        37167.961048
  3673         6198.008426        37188.050554
  3674         6201.357748        37208.146490
  3675         6204.708143        37228.248857
  3676         6208.059609        37248.357656
  3677         6211.412148        37268.472889
  3678         6214.765759        37288.594556
  3679         6218.120443        37308.722659
  3680         6221.476200        37328.857197
  3681         6224.833029        37348.998173
  3682         6228.190931        37369.145587
  3683         6231.549907        37389.299440
  3684         6234.909956        37409.459734
  3685         6238.271078        37429.626468
  3686         6241.633274        37449.799645
  3687         6244.996544        37469.979265
  3688         6248.360888        37490.165329
  3689         6251.726306        37510.357838
  3690         6255.092799        37530.556793
  3691         6258.460366        37550.762196
  3692         6261.829008        37570.974047
  3693         6265.198724        37591.192346
  3694         6268.569516        37611.417096
  3695         6271.941383        37631.648297
  3696         6275.314325        37651.885950
  3697         6278.688343        37672.130056
  3698         6282.063436        37692.380616
  3699         6285.439605        37712.637632
  3700         6288.816850        37732.901103
  3701         6292.195172        37753.171031
  3702         6295.574570        37773.447418
  3703         6298.955044        37793.730263
  3704         6302.336595        37814.019569
  3705         6305.719223        37834.315335
  3706         6309.102927        37854.617564
  3707         6312.487709        37874.926255
  3708         6315.873569        37895.241411
  3709         6319.260505        37915.563032
  3710         6322.648520        37935.891118
  3711         6326.037612        37956.225672
  3712         6329.427782        37976.566694
  3713         6332.819031        37996.914185
  3714         6336.211358        38017.268145
  3715         6339.604763        38037.628577
  3716         6342.999247        38057.995481
  3717         6346.394810        38078.368858
  3718         6349.791451        38098.748708
  3719         6353.189172        38119.135034
  3720         6356.587973        38139.527836
  3721         6359.987852        38159.927115
  3722         6363.388812        38180.332871
  3723         6366.790851        38200.745107
  3724         6370.193971        38221.163823
  3725         6373.598170        38241.589020
  3726         6377.003450        38262.020699
  3727         6380.409810        38282.458861
  3728         6383.817251        38302.903507
  3729         6387.225773        38323.354637
  3730         6390.635376        38343.812254
  3731         6394.046060        38364.276358
  3732         6397.457825        38384.746950
  3733         6400.870672        38405.224031
  3734         6404.284600        38425.707602
  3735         6407.699611        38446.197665
  3736         6411.115703        38466.694219
  3737         6414.532878        38487.197266
  3738         6417.951135        38507.706807
  3739         6421.370474        38528.222844
  3740         6424.790896        38548.745376
  3741         6428.212401        38569.274405
  3742         6431.634989        38589.809933
  3743         6435.058660        38610.351960
  3744         6438.483414        38630.900486
  3745         6441.909252        38651.455514
  3746         6445.336174        38672.017044
  3747         6448.764180        38692.585077
  3748         6452.193269        38713.159615
  3749         6455.623443        38733.740657
  3750         6459.054701        38754.328205
  3751         6462.487044        38774.922261
  3752         6465.920471        38795.522825
  3753         6469.354983        38816.129898
  3754         6472.790580        38836.743481
  3755         6476.227263        38857.363575
  3756         6479.665030        38877.990182
  3757         6483.103884        38898.623302
  3758         6486.543823        38919.262936
  3759         6489.984848        38939.909085
  3760         6493.426958        38960.561751
  3761         6496.870156        38981.220934
  3762         6500.314439        39001.886635
  3763         6503.759809        39022.558855
  3764         6507.206266        39043.237596
  3765         6510.653810        39063.922858
  3766         6514.102440        39084.614642
  3767         6517.552158        39105.312950
  3768         6521.002964        39126.017782
  3769         6524.454857        39146.729139
  3770         6527.907837        39167.447023
  3771         6531.361906        39188.171434
  3772         6534.817062        39208.902374
  3773         6538.273307        39229.639843
  3774         6541.730640        39250.383843
  3775         6545.189062        39271.134374
  3776         6548.648573        39291.891437
  3777         6552.109172        39312.655034
  3778         6555.570861        39333.425166
  3779         6559.033639        39354.201833
  3780         6562.497506        39374.985036
  3781         6565.962463        39395.774778
  3782         6569.428510        39416.571058
  3783         6572.895646        39437.373877
  3784         6576.363873        39458.183237
  3785         6579.833190        39478.999139
  3786         6583.303597        39499.821583
  3787         6586.775095        39520.650571
  3788         6590.247684        39541.486104
  3789         6593.721364        39562.328183
  3790         6597.196135        39583.176808
  3791         6600.671997        39604.031981
  3792         6604.148950        39624.893703
  3793         6607.626996        39645.761975
  3794         6611.106133        39666.636797
  3795         6614.586362        39687.518172
  3796         6618.067683        39708.406099
  3797         6621.550097        39729.300580
  3798         6625.033603        39750.201616
  3799         6628.518201        39771.109209
  3800         6632.003893        39792.023358
  3801         6635.490677        39812.944065
  3802         6638.978555        39833.871331
  3803         6642.467526        39854.805157
  3804         6645.957591        39875.745545
  3805         6649.448749        39896.692494
  3806         6652.941001        39917.646007
  3807         6656.434347        39938.606083
  3808         6659.928788        39959.572725
  3809         6663.424322        39980.545933
  3810         6666.920951        40001.525709
  3811         6670.418675        40022.512053
  3812         6673.917494        40043.504966
  3813         6677.417408        40064.504449
  3814         6680.918417        40085.510504
  3815         6684.420522        40106.523131
  3816         6687.923722        40127.542331
  3817         6691.428018        40148.568106
  3818         6694.933409        40169.600456
  3819         6698.439897        40190.639383
  3820         6701.947481        40211.684888
  3821         6705.456162        40232.736971
  3822         6708.965939        40253.795634
  3823         6712.476813        40274.860877
  3824         6715.988784        40295.932702
  3825         6719.501852        40317.011109
  3826         6723.016017        40338.096101
  3827         6726.531279        40359.187677
  3828         6730.047640        40380.285839
  3829         6733.565098        40401.390587
  3830         6737.083654        40422.501924
  3831         6740.603308        40443.619850
  3832         6744.124061        40464.744365
  3833         6747.645912        40485.875471
  3834         6751.168862        40507.013170
  3835         6754.692910        40528.157461
  3836         6758.218058        40549.308347
  3837         6761.744305        40570.465827
  3838         6765.271651        40591.629904
  3839         6768.800096        40612.800578
  3840         6772.329642        40633.977850
  3841         6775.860287        40655.161721
  3842         6779.392032        40676.352193
  3843         6782.924878        40697.549266
  3844         6786.458824        40718.752941
  3845         6789.993870        40739.963220
  3846         6793.530017        40761.180103
  3847         6797.067265        40782.403592
  3848         6800.605614        40803.633687
  3849         6804.145065        40824.870389
  3850         6807.685617        40846.113701
  3851         6811.227270        40867.363622
  3852         6814.770026        40888.620153
  3853         6818.313883        40909.883297
  3854         6821.858842        40931.153053
  3855         6825.404904        40952.429423
  3856         6828.952068        40973.712407
  3857         6832.500335        40995.002008
  3858         6836.049704        41016.298225
  3859         6839.600177        41037.601061
  3860         6843.151753        41058.910516
  3861         6846.704432        41080.226590
  3862         6850.258214        41101.549286
  3863         6853.813101        41122.878604
  3864         6857.369091        41144.214545
  3865         6860.926185        41165.557110
  3866         6864.484383        41186.906300
  3867         6868.043686        41208.262117
  3868         6871.604094        41229.624561
  3869         6875.165606        41250.993634
  3870         6878.728223        41272.369336
  3871         6882.291945        41293.751669
  3872         6885.856772        41315.140633
  3873         6889.422705        41336.536229
  3874         6892.989743        41357.938460
  3875         6896.557887        41379.347325
  3876         6900.127138        41400.762826
  3877         6903.697494        41422.184963
  3878         6907.268956        41443.613738
  3879         6910.841525        41465.049153
  3880         6914.415201        41486.491207
  3881         6917.989984        41507.939902
  3882         6921.565873        41529.395239
  3883         6925.142870        41550.857220
  3884         6928.720974        41572.325844
  3885         6932.300186        41593.801114
  3886         6935.880505        41615.283030
  3887         6939.461932        41636.771593
  3888         6943.044467        41658.266804
  3889         6946.628111        41679.768665
  3890         6950.212863        41701.277177
  3891         6953.798723        41722.792339
  3892         6957.385692        41744.314155
  3893         6960.973771        41765.842624
  3894         6964.562958        41787.377748
  3895         6968.153254        41808.919527
  3896         6971.744660        41830.467963
  3897         6975.337176        41852.023057
  3898         6978.930802        41873.584810
  3899         6982.525537        41895.153222
  3900         6986.121383        41916.728296
  3901         6989.718339        41938.310032
  3902         6993.316405        41959.898431
  3903         6996.915582        41981.493494
  3904         7000.515870        42003.095222
  3905         7004.117269        42024.703616
  3906         7007.719780        42046.318678
  3907         7011.323401        42067.940408
  3908         7014.928135        42089.568808
  3909         7018.533980        42111.203878
  3910         7022.140937        42132.845620
  3911         7025.749006        42154.494034
  3912         7029.358187        42176.149122
  3913         7032.968481        42197.810885
  3914         7036.579887        42219.479323
  3915         7040.192406        42241.154439
  3916         7043.806039        42262.836232
  3917         7047.420784        42284.524704
  3918         7051.036643        42306.219856
  3919         7054.653615        42327.921690
  3920         7058.271701        42349.630205
  3921         7061.890901        42371.345404
  3922         7065.511214        42393.067287
  3923         7069.132643        42414.795855
  3924         7072.755185        42436.531110
  3925         7076.378842        42458.273052
  3926         7080.003614        42480.021683
  3927         7083.629501        42501.777003
  3928         7087.256502        42523.539014
  3929         7090.884620        42545.307717
  3930         7094.513852        42567.083113
  3931         7098.144200        42588.865202
  3932         7101.775664        42610.653987
  3933         7105.408244        42632.449467
  3934         7109.041941        42654.251644
  3935         7112.676753        42676.060520
  3936         7116.312682        42697.876095
  3937         7119.949728        42719.698369
  3938         7123.587891        42741.527346
  3939         7127.227171        42763.363024
  3940         7130.867568        42785.205407
  3941         7134.509082        42807.054493
  3942         7138.151714        42828.910286
  3943         7141.795464        42850.772785
  3944         7145.440332        42872.641991
  3945         7149.086318        42894.517907
  3946         7152.733422        42916.400532
  3947         7156.381645        42938.289868
  3948         7160.030986        42960.185917
  3949         7163.681446        42982.088678
  3950         7167.333026        43003.998154
  3951         7170.985724        43025.914344
  3952         7174.639542        43047.837252
  3953         7178.294479        43069.766876
  3954         7181.950537        43091.703219
  3955         7185.607714        43113.646281
  3956         7189.266011        43135.596065
  3957         7192.925428        43157.552569
  3958         7196.585966        43179.515797
  3959         7200.247625        43201.485748
  3960         7203.910404        43223.462424
  3961         7207.574304        43245.445826
  3962         7211.239326        43267.435956
  3963         7214.905469        43289.432813
  3964         7218.572733        43311.436399
  3965         7222.241119        43333.446716
  3966         7225.910627        43355.463764
  3967         7229.581257        43377.487545
  3968         7233.253010        43399.518059
  3969         7236.925885        43421.555307
  3970         7240.599882        43443.599292
  3971         7244.275002        43465.650013
  3972         7247.951245        43487.707471
  3973         7251.628612        43509.771669
  3974         7255.307101        43531.842607
  3975         7258.986714        43553.920285
  3976         7262.667451        43576.004706
  3977         7266.349312        43598.095870
  3978         7270.032296        43620.193779
  3979         7273.716405        43642.298432
  3980         7277.401639        43664.409832
  3981         7281.087997        43686.527980
  3982         7284.775479        43708.652876
  3983         7288.464087        43730.784522
  3984         7292.153820        43752.922919
  3985         7295.844678        43775.068068
  3986         7299.536662        43797.219969
  3987         7303.229771        43819.378625
  3988         7306.924006        43841.544035
  3989         7310.619367        43863.716202
  3990         7314.315854        43885.895127
  3991         7318.013468        43908.080809
  3992         7321.712209        43930.273251
  3993         7325.412076        43952.472453
  3994         7329.113070        43974.678418
  3995         7332.815191        43996.891144
  3996         7336.518439        44019.110635
  3997         7340.222815        44041.336890
  3998         7343.928319        44063.569912
  3999         7347.634950        44085.809700
  4000         7351.342710        44108.056257
  4001         7355.051597        44130.309583
  4002         7358.761613        44152.569679
  4003         7362.472758        44174.836547
  4004         7366.185031        44197.110187
  4005         7369.898433        44219.390600
  4006         7373.612965        44241.677789
  4007         7377.328625        44263.971753
  4008         7381.045416        44286.272493
  4009         7384.763335        44308.580012
  4010         7388.482385        44330.894310
  4011         7392.202565        44353.215388
  4012         7395.923875        44375.543247
  4013         7399.646315        44397.877889
  4014         7403.369886        44420.219314
  4015         7407.094587        44442.567523
  4016         7410.820420        44464.922518
  4017         7414.547383        44487.284300
  4018         7418.275478        44509.652869
  4019         7422.004705        44532.028227
  4020         7425.735063        44554.410375
  4021         7429.466552        44576.799315
  4022         7433.199174        44599.195046
  4023         7436.932928        44621.597571
  4024         7440.667815        44644.006890
  4025         7444.403834        44666.423004
  4026         7448.140986        44688.845915
  4027         7451.879271        44711.275623
  4028         7455.618688        44733.712130
  4029         7459.359240        44756.155438
  4030         7463.100924        44778.605545
  4031         7466.843743        44801.062455
  4032         7470.587695        44823.526168
  4033         7474.332781        44845.996686
  4034         7478.079001        44868.474008
  4035         7481.826356        44890.958137
  4036         7485.574846        44913.449074
  4037         7489.324470        44935.946819
  4038         7493.075229        44958.451373
  4039         7496.827123        44980.962739
  4040         7500.580153        45003.480916
  4041         7504.334318        45026.005907
  4042         7508.089619        45048.537711
  4043         7511.846055        45071.076331
  4044         7515.603628        45093.621767
  4045         7519.362337        45116.174021
  4046         7523.122182        45138.733093
  4047         7526.883164        45161.298984
  4048         7530.645283        45183.871696
  4049         7534.408538        45206.451230
  4050         7538.172931        45229.037587
  4051         7541.938461        45251.630768
  4052         7545.705129        45274.230775
  4053         7549.472935        45296.837607
  4054         7553.241878        45319.451267
  4055         7557.011959        45342.071755
  4056         7560.783179        45364.699073
  4057         7564.555537        45387.333221
  4058         7568.329034        45409.974201
  4059         7572.103669        45432.622014
  4060         7575.879444        45455.276661
  4061         7579.656357        45477.938143
  4062         7583.434410        45500.606461
  4063         7587.213603        45523.281617
  4064         7590.993935        45545.963611
  4065         7594.775407        45568.652444
  4066         7598.558020        45591.348118
  4067         7602.341772        45614.050634
  4068         7606.126665        45636.759993
  4069         7609.912699        45659.476195
  4070         7613.699874        45682.199243
  4071         7617.488189        45704.929137
  4072         7621.277646        45727.665878
  4073         7625.068245        45750.409468
  4074         7628.859984        45773.159907
  4075         7632.652866        45795.917196
  4076         7636.446890        45818.681337
  4077         7640.242055        45841.452332
  4078         7644.038363        45864.230180
  4079         7647.835814        45887.014883
  4080         7651.634407        45909.806442
  4081         7655.434143        45932.604859
  4082         7659.235022        45955.410134
  4083         7663.037045        45978.222269
  4084         7666.840211        46001.041264
  4085         7670.644520        46023.867121
  4086         7674.449973        46046.699841
  4087         7678.256571        46069.539425
  4088         7682.064312        46092.385874
  4089         7685.873198        46115.239189
  4090         7689.683229        46138.099371
  4091         7693.494404        46160.966422
  4092         7697.306724        46183.840343
  4093         7701.120189        46206.721134
  4094         7704.934800        46229.608797
  4095         7708.750556        46252.503333
  4096         7712.567457        46275.404743
  4097         7716.385505        46298.313028
  4098         7720.204698        46321.228190
  4099         7724.025038        46344.150228
  4100         7727.846524        46367.079146
  4101         7731.669157        46390.014943
  4102         7735.492937        46412.957620
  4103         7739.317863        46435.907180
  4104         7743.143937        46458.863623
  4105         7746.971158        46481.826949
  4106         7750.799527        46504.797161
  4107         7754.629043        46527.774260
  4108         7758.459708        46550.758245
  4109         7762.291520        46573.749120
  4110         7766.124481        46596.746884
  4111         7769.958590        46619.751539
  4112         7773.793848        46642.763086
  4113         7777.630254        46665.781526
  4114         7781.467810        46688.806861
  4115         7785.306515        46711.839090
  4116         7789.146369        46734.878217
  4117         7792.987373        46757.924240
  4118         7796.829527        46780.977163
  4119         7800.672831        46804.036985
  4120         7804.517285        46827.103709
  4121         7808.362889        46850.177334
  4122         7812.209644        46873.257863
  4123         7816.057549        46896.345296
  4124         7819.906606        46919.439635
  4125         7823.756813        46942.540880
  4126         7827.608172        46965.649033
  4127         7831.460682        46988.764095
  4128         7835.314344        47011.886067
  4129         7839.169158        47035.014950
  4130         7843.025124        47058.150745
  4131         7846.882242        47081.293454
  4132         7850.740513        47104.443077
  4133         7854.599936        47127.599616
  4134         7858.460512        47150.763072
  4135         7862.322241        47173.933445
  4136         7866.185123        47197.110738
  4137         7870.049158        47220.294951
  4138         7873.914347        47243.486085
  4139         7877.780690        47266.684142
  4140         7881.648187        47289.889122
  4141         7885.516838        47313.101027
  4142         7889.386643        47336.319858
  4143         7893.257603        47359.545615
  4144         7897.129717        47382.778301
  4145         7901.002986        47406.017916
  4146         7904.877410        47429.264462
  4147         7908.752990        47452.517939
  4148         7912.629725        47475.778349
  4149         7916.507615        47499.045693
  4150         7920.386662        47522.319971
  4151         7924.266864        47545.601186
  4152         7928.148223        47568.889337
  4153         7932.030738        47592.184428
  4154         7935.914410        47615.486457
  4155         7939.799238        47638.795428
  4156         7943.685223        47662.111340
  4157         7947.572366        47685.434195
  4158         7951.460666        47708.763994
  4159         7955.350123        47732.100738
  4160         7959.240738        47755.444428
  4161         7963.132511        47778.795066
  4162         7967.025442        47802.152653
  4163         7970.919532        47825.517189
  4164         7974.814779        47848.888676
  4165         7978.711186        47872.267115
  4166         7982.608751        47895.652508
  4167         7986.507476        47919.044854
  4168         7990.407359        47942.444157
  4169         7994.308403        47965.850415
  4170         7998.210605        47989.263632
  4171         8002.113968        48012.683807
  4172         8006.018490        48036.110943
  4173         8009.924173        48059.545039
  4174         8013.831016        48082.986098
  4175         8017.739020        48106.434120
  4176         8021.648185        48129.889107
  4177         8025.558510        48153.351060
  4178         8029.469997        48176.819980
  4179         8033.382645        48200.295867
  4180         8037.296454        48223.778724
  4181         8041.211425        48247.268551
  4182         8045.127558        48270.765350
  4183         8049.044854        48294.269121
  4184         8052.963311        48317.779866
  4185         8056.882931        48341.297586
  4186         8060.803714        48364.822282
  4187         8064.725659        48388.353955
  4188         8068.648768        48411.892607
  4189         8072.573040        48435.438238
  4190         8076.498475        48458.990850
  4191         8080.425074        48482.550444
  4192         8084.352837        48506.117020
  4193         8088.281764        48529.690581
  4194         8092.211855        48553.271127
  4195         8096.143110        48576.858660
  4196         8100.075530        48600.453180
  4197         8104.009115        48624.054688
  4198         8107.943865        48647.663187
  4199         8111.879779        48671.278677
  4200         8115.816860        48694.901159
  4201         8119.755106        48718.530634
  4202         8123.694517        48742.167103
  4203         8127.635095        48765.810569
  4204         8131.576838        48789.461031
  4205         8135.519749        48813.118491
  4206         8139.463825        48836.782950
  4207         8143.409068        48860.454410
  4208         8147.355478        48884.132871
  4209         8151.303056        48907.818334
  4210         8155.251800        48931.510801
  4211         8159.201712        48955.210274
  4212         8163.152792        48978.916752
  4213         8167.105040        49002.630237
  4214         8171.058455        49026.350731
  4215         8175.013039        49050.078234
  4216         8178.968791        49073.812748
  4217         8182.925712        49097.554274
  4218         8186.883802        49121.302813
  4219         8190.843061        49145.058366
  4220         8194.803489        49168.820934
  4221         8198.765086        49192.590519
  4222         8202.727854        49216.367121
  4223         8206.691790        49240.150742
  4224         8210.656897        49263.941384
  4225         8214.623174        49287.739046
  4226         8218.590622        49311.543730
  4227         8222.559240        49335.355439
  4228         8226.529029        49359.174171
  4229         8230.499988        49382.999930
  4230         8234.472119        49406.832715
  4231         8238.445421        49430.672528
  4232         8242.419895        49454.519371
  4233         8246.395541        49478.373244
  4234         8250.372358        49502.234149
  4235         8254.350348        49526.102087
  4236         8258.329510        49549.977058
  4237         8262.309844        49573.859064
  4238         8266.291351        49597.748107
  4239         8270.274031        49621.644187
  4240         8274.257884        49645.547306
  4241         8278.242911        49669.457465
  4242         8282.229111        49693.374664
  4243         8286.216484        49717.298906
  4244         8290.205032        49741.230190
  4245         8294.194753        49765.168520
  4246         8298.185649        49789.113894
  4247         8302.177719        49813.066316
  4248         8306.170964        49837.025786
  4249         8310.165384        49860.992304
  4250         8314.160979        49884.965873
  4251         8318.157749        49908.946493
  4252         8322.155694        49932.934166
  4253         8326.154815        49956.928893
  4254         8330.155112        49980.930675
  4255         8334.156585        50004.939512
  4256         8338.159235        50028.955407
  4257         8342.163060        50052.978361
  4258         8346.168062        50077.008374
  4259         8350.174241        50101.045448
  4260         8354.181597        50125.089584
  4261         8358.190131        50149.140783
  4262         8362.199841        50173.199047
  4263         8366.210729        50197.264376
  4264         8370.222795        50221.336771
  4265         8374.236039        50245.416235
  4266         8378.250461        50269.502767
  4267         8382.266062        50293.596370
  4268         8386.282841        50317.697044
  4269         8390.300798        50341.804791
  4270         8394.319935        50365.919611
  4271         8398.340251        50390.041507
  4272         8402.361746        50414.170478
  4273         8406.384421        50438.306527
  4274         8410.408276        50462.449654
  4275         8414.433310        50486.599861
  4276         8418.459525        50510.757148
  4277         8422.486920        50534.921518
  4278         8426.515495        50559.092971
  4279         8430.545251        50583.271508
  4280         8434.576188        50607.457130
  4281         8438.608307        50631.649839
  4282         8442.641606        50655.849637
  4283         8446.676087        50680.056523
  4284         8450.711750        50704.270499
  4285         8454.748595        50728.491567
  4286         8458.786621        50752.719728
  4287         8462.825830        50776.954982
  4288         8466.866222        50801.197331
  4289         8470.907796        50825.446777
  4290         8474.950553        50849.703319
  4291         8478.994493        50873.966961
  4292         8483.039617        50898.237701
  4293         8487.085924        50922.515543
  4294         8491.133415        50946.800487
  4295         8495.182089        50971.092534
  4296         8499.231948        50995.391686
  4297         8503.282991        51019.697943
  4298         8507.335218        51044.011307
  4299         8511.388630        51068.331779
  4300         8515.443227        51092.659361
  4301         8519.499009        51116.994052
  4302         8523.555976        51141.335855
  4303         8527.614129        51165.684771
  4304         8531.673467        51190.040801
  4305         8535.733991        51214.403946
  4306         8539.795701        51238.774208
  4307         8543.858598        51263.151586
  4308         8547.922681        51287.536084
  4309         8551.987950        51311.927701
  4310         8556.054407        51336.326440
  4311         8560.122050        51360.732300
  4312         8564.190881        51385.145285
  4313         8568.260899        51409.565393
  4314         8572.332105        51433.992628
  4315         8576.404498        51458.426990
  4316         8580.478080        51482.868480
  4317         8584.552850        51507.317099
  4318         8588.628808        51531.772849
  4319         8592.705955        51556.235730
  4320         8596.784291        51580.705745
  4321         8600.863816        51605.182894
  4322         8604.944530        51629.667178
  4323         8609.026433        51654.158599
  4324         8613.109526        51678.657158
  4325         8617.193809        51703.162855
  4326         8621.279282        51727.675693
  4327         8625.365945        51752.195672
  4328         8629.453799        51776.722793
  4329         8633.542843        51801.257059
  4330         8637.633078        51825.798469
  4331         8641.724504        51850.347025
  4332         8645.817122        51874.902729
  4333         8649.910930        51899.465581
  4334         8654.005931        51924.035583
  4335         8658.102123        51948.612736
  4336         8662.199507        51973.197041
  4337         8666.298083        51997.788500
  4338         8670.397852        52022.387113
  4339         8674.498814        52046.992881
  4340         8678.600968        52071.605807
  4341         8682.704315        52096.225891
  4342         8686.808856        52120.853134
  4343         8690.914590        52145.487537
  4344         8695.021517        52170.129102
  4345         8699.129638        52194.777831
  4346         8703.238954        52219.433723
  4347         8707.349463        52244.096781
  4348         8711.461167        52268.767005
  4349         8715.574066        52293.444397
  4350         8719.688160        52318.128958
  4351         8723.803448        52342.820689
  4352         8727.919932        52367.519591
  4353         8732.037611        52392.225666
  4354         8736.156486        52416.938915
  4355         8740.276556        52441.659338
  4356         8744.397823        52466.386938
  4357         8748.520286        52491.121715
  4358         8752.643945        52515.863671
  4359         8756.768801        52540.612807
  4360         8760.894854        52565.369123
  4361         8765.022104        52590.132622
  4362         8769.150551        52614.903304
  4363         8773.280195        52639.681171
  4364         8777.411037        52664.466223
  4365         8781.543077        52689.258463
  4366         8785.676315        52714.057891
  4367         8789.810751        52738.864508
  4368         8793.946386        52763.678316
  4369         8798.083219        52788.499316
  4370         8802.221252        52813.327509
  4371         8806.360483        52838.162896
  4372         8810.500913        52863.005479
  4373         8814.642543        52887.855258
  4374         8818.785373        52912.712236
  4375         8822.929402        52937.576412
  4376         8827.074632        52962.447789
  4377         8831.221061        52987.326368
  4378         8835.368691        53012.212149
  4379         8839.517522        53037.105134
  4380         8843.667554        53062.005324
  4381         8847.818787        53086.912721
  4382         8851.971221        53111.827326
  4383         8856.124856        53136.749139
  4384         8860.279694        53161.678162
  4385         8864.435733        53186.614397
  4386         8868.592974        53211.557844
  4387         8872.751417        53236.508505
  4388         8876.911063        53261.466380
  4389         8881.071912        53286.431472
  4390         8885.233964        53311.403781
  4391         8889.397218        53336.383309
  4392         8893.561676        53361.370056
  4393         8897.727338        53386.364025
  4394         8901.894203        53411.365216
  4395         8906.062272        53436.373630
  4396         8910.231545        53461.389269
  4397         8914.402022        53486.412134
  4398         8918.573704        53511.442225
  4399         8922.746591        53536.479546
  4400         8926.920683        53561.524095
  4401         8931.095979        53586.575876
  4402         8935.272481        53611.634888
  4403         8939.450189        53636.701134
  4404         8943.629102        53661.774614
  4405         8947.809222        53686.855329
  4406         8951.990547        53711.943282
  4407         8956.173079        53737.038473
  4408         8960.356817        53762.140903
  4409         8964.541762        53787.250573
  4410         8968.727914        53812.367485
  4411         8972.915273        53837.491641
  4412         8977.103840        53862.623040
  4413         8981.293614        53887.761685
  4414         8985.484596        53912.907576
  4415         8989.676786        53938.060716
  4416         8993.870184        53963.221104
  4417         8998.064791        53988.388743
  4418         9002.260606        54013.563633
  4419         9006.457629        54038.745777
  4420         9010.655862        54063.935174
  4421         9014.855304        54089.131826
  4422         9019.055956        54114.335735
  4423         9023.257817        54139.546902
  4424         9027.460888        54164.765327
  4425         9031.665169        54189.991013
  4426         9035.870660        54215.223960
  4427         9040.077362        54240.464169
  4428         9044.285274        54265.711643
  4429         9048.494397        54290.966381
  4430         9052.704731        54316.228386
  4431         9056.916276        54341.497659
  4432         9061.129033        54366.774200
  4433         9065.343002        54392.058011
  4434         9069.558182        54417.349093
  4435         9073.774575        54442.647448
  4436         9077.992179        54467.953076
  4437         9082.210997        54493.265980
  4438         9086.431027        54518.586159
  4439         9090.652269        54543.913616
  4440         9094.874725        54569.248352
  4441         9099.098395        54594.590367
  4442         9103.323277        54619.939664
  4443         9107.549374        54645.296243
  4444         9111.776684        54670.660105
  4445         9116.005209        54696.031252
  4446         9120.234948        54721.409685
  4447         9124.465901        54746.795406
  4448         9128.698069        54772.188415
  4449         9132.931452        54797.588713
  4450         9137.166050        54822.996303
  4451         9141.401864        54848.411185
  4452         9145.638893        54873.833360
  4453         9149.877138        54899.262830
  4454         9154.116599        54924.699596
  4455         9158.357276        54950.143659
  4456         9162.599170        54975.595020
  4457         9166.842280        55001.053681
  4458         9171.086607        55026.519643
  4459         9175.332151        55051.992908
  4460         9179.578912        55077.473475
  4461         9183.826891        55102.961347
  4462         9188.076087        55128.456525
  4463         9192.326502        55153.959010
  4464         9196.578134        55179.468803
  4465         9200.830984        55204.985906
  4466         9205.085053        55230.510320
  4467         9209.340341        55256.042045
  4468         9213.596847        55281.581084
  4469         9217.854573        55307.127438
  4470         9222.113518        55332.681107
  4471         9226.373682        55358.242094
  4472         9230.635066        55383.810398
  4473         9234.897670        55409.386022
  4474         9239.161495        55434.968967
  4475         9243.426539        55460.559234
  4476         9247.692804        55486.156824
  4477         9251.960290        55511.761739
  4478         9256.228997        55537.373979
  4479         9260.498924        55562.993547
  4480         9264.770074        55588.620442
  4481         9269.042445        55614.254667
  4482         9273.316037        55639.896223
  4483         9277.590852        55665.545111
  4484         9281.866889        55691.201332
  4485         9286.144148        55716.864887
  4486         9290.422630        55742.535779
  4487         9294.702334        55768.214007
  4488         9298.983262        55793.899573
  4489         9303.265413        55819.592479
  4490         9307.548788        55845.292726
  4491         9311.833386        55871.000314
  4492         9316.119208        55896.715246
  4493         9320.406254        55922.437522
  4494         9324.694524        55948.167144
  4495         9328.984019        55973.904113
  4496         9333.274738        55999.648430
  4497         9337.566683        56025.400097
  4498         9341.859852        56051.159114
  4499         9346.154247        56076.925484
  4500         9350.449868        56102.699206
  4501         9354.746714        56128.480283
  4502         9359.044786        56154.268716
  4503         9363.344084        56180.064506
  4504         9367.644609        56205.867654
  4505         9371.946360        56231.678162
  4506         9376.249338        56257.496030
  4507         9380.553543        56283.321261
  4508         9384.858976        56309.153855
  4509         9389.165635        56334.993813
  4510         9393.473523        56360.841137
  4511         9397.782638        56386.695828
  4512         9402.092981        56412.557888
  4513         9406.404553        56438.427317
  4514         9410.717353        56464.304116
  4515         9415.031381        56490.188288
  4516         9419.346639        56516.079834
  4517         9423.663126        56541.978753
  4518         9427.980842        56567.885049
  4519         9432.299787        56593.798722
  4520         9436.619962        56619.719773
  4521         9440.941367        56645.648204
  4522         9445.264003        56671.584016
  4523         9449.587868        56697.527210
  4524         9453.912965        56723.477787
  4525         9458.239292        56749.435749
  4526         9462.566850        56775.401097
  4527         9466.895639        56801.373833
  4528         9471.225659        56827.353956
  4529         9475.556912        56853.341470
  4530         9479.889396        56879.336374
  4531         9484.223112        56905.338671
  4532         9488.558060        56931.348361
  4533         9492.894241        56957.365446
  4534         9497.231655        56983.389927
  4535         9501.570301        57009.421806
  4536         9505.910181        57035.461083
  4537         9510.251293        57061.507760
  4538         9514.593640        57087.561838
  4539         9518.937220        57113.623318
  4540         9523.282034        57139.692202
  4541         9527.628082        57165.768492
  4542         9531.975364        57191.852187
  4543         9536.323882        57217.943289
  4544         9540.673633        57244.041801
  4545         9545.024620        57270.147722
  4546         9549.376842        57296.261055
  4547         9553.730300        57322.381800
  4548         9558.084993        57348.509959
  4549         9562.440922        57374.645533
  4550         9566.798087        57400.788524
  4551         9571.156489        57426.938932
  4552         9575.516126        57453.096759
  4553         9579.877001        57479.262006
  4554         9584.239112        57505.434674
  4555         9588.602461        57531.614766
  4556         9592.967047        57557.802281
  4557         9597.332870        57583.997221
  4558         9601.699931        57610.199588
  4559         9606.068230        57636.409383
  4560         9610.437768        57662.626607
  4561         9614.808544        57688.851261
  4562         9619.180558        57715.083347
  4563         9623.553811        57741.322866
  4564         9627.928303        57767.569818
  4565         9632.304034        57793.824207
  4566         9636.681005        57820.086032
  4567         9641.059216        57846.355295
  4568         9645.438666        57872.631997
  4569         9649.819357        57898.916140
  4570         9654.201287        57925.207724
  4571         9658.584459        57951.506752
  4572         9662.968871        57977.813224
  4573         9667.354524        58004.127142
  4574         9671.741418        58030.448507
  4575         9676.129553        58056.777320
  4576         9680.518930        58083.113582
  4577         9684.909549        58109.457295
  4578         9689.301410        58135.808460
  4579         9693.694513        58162.167079
  4580         9698.088859        58188.533152
  4581         9702.484447        58214.906681
  4582         9706.881278        58241.287667
  4583         9711.279352        58267.676112
  4584         9715.678669        58294.072016
  4585         9720.079230        58320.475382
  4586         9724.481035        58346.886210
  4587         9728.884083        58373.304501
  4588         9733.288376        58399.730257
  4589         9737.693913        58426.163479
  4590         9742.100695        58452.604169
  4591         9746.508721        58479.052327
  4592         9750.917993        58505.507956
  4593         9755.328509        58531.971056
  4594         9759.740271        58558.441628
  4595         9764.153279        58584.919674
  4596         9768.567533        58611.405195
  4597         9772.983032        58637.898193
  4598         9777.399778        58664.398668
  4599         9781.817770        58690.906623
  4600         9786.237010        58717.422057
  4601         9790.657496        58743.944974
  4602         9795.079229        58770.475373
  4603         9799.502209        58797.013256
  4604         9803.926437        58823.558624
  4605         9808.351913        58850.111480
  4606         9812.778637        58876.671823
  4607         9817.206609        58903.239656
  4608         9821.635830        58929.814979
  4609         9826.066299        58956.397794
  4610         9830.498017        58982.988103
  4611         9834.930984        59009.585905
  4612         9839.365201        59036.191204
  4613         9843.800667        59062.804000
  4614         9848.237382        59089.424293
  4615         9852.675348        59116.052087
  4616         9857.114564        59142.687381
  4617         9861.555030        59169.330178
  4618         9865.996746        59195.980478
  4619         9870.439714        59222.638283
  4620         9874.883932        59249.303594
  4621         9879.329402        59275.976412
  4622         9883.776123        59302.656739
  4623         9888.224096        59329.344577
  4624         9892.673321        59356.039925
  4625         9897.123798        59382.742786
  4626         9901.575527        59409.453160
  4627         9906.028508        59436.171050
  4628         9910.482743        59462.896456
  4629         9914.938230        59489.629381
  4630         9919.394971        59516.369824
  4631         9923.852964        59543.117787
  4632         9928.312212        59569.873272
  4633         9932.772713        59596.636280
  4634         9937.234469        59623.406812
  4635         9941.697478        59650.184870
  4636         9946.161742        59676.970454
  4637         9950.627261        59703.763567
  4638         9955.094035        59730.564209
  4639         9959.562064        59757.372382
  4640         9964.031348        59784.188087
  4641         9968.501887        59811.011325
  4642         9972.973683        59837.842098
  4643         9977.446734        59864.680406
  4644         9981.921042        59891.526252
  4645         9986.396606        59918.379637
  4646         9990.873427        59945.240561
  4647         9995.351504        59972.109026
  4648         9999.830839        59998.985034
  4649        10004.311431        60025.868586
  4650        10008.793280        60052.759682
  4651        10013.276388        60079.658325
  4652        10017.760753        60106.564516
  4653        10022.246376        60133.478256
  4654        10026.733258        60160.399545
  4655        10031.221398        60187.328387
  4656        10035.710797        60214.264781
  4657        10040.201455        60241.208729
  4658        10044.693372        60268.160233
  4659        10049.186549        60295.119294
  4660        10053.680985        60322.085913
  4661        10058.176682        60349.060091
  4662        10062.673638        60376.041830
  4663        10067.171855        60403.031130
  4664        10071.671332        60430.027995
  4665        10076.172071        60457.032423
  4666        10080.674070        60484.044418
  4667        10085.177330        60511.063980
  4668        10089.681852        60538.091110
  4669        10094.187635        60565.125811
  4670        10098.694680        60592.168082
  4671        10103.202988        60619.217926
  4672        10107.712557        60646.275344
  4673        10112.223390        60673.340337
  4674        10116.735484        60700.412906
  4675        10121.248842        60727.493054
  4676        10125.763463        60754.580780
  4677        10130.279348        60781.676086
  4678        10134.796496        60808.778974
  4679        10139.314908        60835.889445
  4680        10143.834583        60863.007501
  4681        10148.355524        60890.133141
  4682        10152.877728        60917.266369
  4683        10157.401198        60944.407185
  4684        10161.925932        60971.555591
  4685        10166.451931        60998.711588
  4686        10170.979196        61025.875176
  4687        10175.507726        61053.046358
  4688        10180.037523        61080.225135
  4689        10184.568585        61107.411508
  4690        10189.100913        61134.605479
  4691        10193.634508        61161.807048
  4692        10198.169370        61189.016217
  4693        10202.705498        61216.232988
  4694        10207.242894        61243.457361
  4695        10211.781556        61270.689339
  4696        10216.321487        61297.928921
  4697        10220.862685        61325.176111
  4698        10225.405151        61352.430908
  4699        10229.948886        61379.693315
  4700        10234.493889        61406.963332
  4701        10239.040160        61434.240961
  4702        10243.587701        61461.526204
  4703        10248.136510        61488.819061
  4704        10252.686589        61516.119534
  4705        10257.237937        61543.427624
  4706        10261.790555        61570.743332
  4707        10266.344443        61598.066661
  4708        10270.899602        61625.397611
  4709        10275.456030        61652.736183
  4710        10280.013730        61680.082379
  4711        10284.572700        61707.436200
  4712        10289.132941        61734.797648
  4713        10293.694454        61762.166723
  4714        10298.257238        61789.543428
  4715        10302.821294        61816.927763
  4716        10307.386622        61844.319729
  4717        10311.953222        61871.719329
  4718        10316.521094        61899.126563
  4719        10321.090239        61926.541433
  4720        10325.660657        61953.963940
  4721        10330.232348        61981.394086
  4722        10334.805312        62008.831871
  4723        10339.379550        62036.277297
  4724        10343.955061        62063.730366
  4725        10348.531846        62091.191078
  4726        10353.109906        62118.659436
  4727        10357.689240        62146.135439
  4728        10362.269848        62173.619091
  4729        10366.851732        62201.110391
  4730        10371.434890        62228.609342
  4731        10376.019324        62256.115944
  4732        10380.605033        62283.630200
  4733        10385.192018        62311.152109
  4734        10389.780279        62338.681675
  4735        10394.369816        62366.218897
  4736        10398.960630        62393.763778
  4737        10403.552720        62421.316318
  4738        10408.146087        62448.876520
  4739        10412.740731        62476.444383
  4740        10417.336652        62504.019911
  4741        10421.933850        62531.603103
  4742        10426.532327        62559.193961
  4743        10431.132081        62586.792488
  4744        10435.733114        62614.398683
  4745        10440.335425        62642.012549
  4746        10444.939014        62669.634086
  4747        10449.543883        62697.263296
  4748        10454.150030        62724.900181
  4749        10458.757457        62752.544741
  4750        10463.366163        62780.196978
  4751        10467.976149        62807.856894
  4752        10472.587415        62835.524489
  4753        10477.199961        62863.199765
  4754        10481.813787        62890.882723
  4755        10486.428894        62918.573366
  4756        10491.045282        62946.271693
  4757        10495.662951        62973.977706
  4758        10500.281901        63001.691408
  4759        10504.902133        63029.412798
  4760        10509.523646        63057.141879
  4761        10514.146442        63084.878651
  4762        10518.770519        63112.623116
  4763        10523.395879        63140.375276
  4764        10528.022522        63168.135131
  4765        10532.650447        63195.902684
  4766        10537.279656        63223.677935
  4767        10541.910148        63251.460886
  4768        10546.541923        63279.251537
  4769        10551.174982        63307.049892
  4770        10555.809325        63334.855950
  4771        10560.444952        63362.669713
  4772        10565.081864        63390.491182
  4773        10569.720060        63418.320359
  4774        10574.359541        63446.157246
  4775        10579.000307        63474.001843
  4776        10583.642359        63501.854152
  4777        10588.285696        63529.714174
  4778        10592.930318        63557.581910
  4779        10597.576227        63585.457362
  4780        10602.223422        63613.340532
  4781        10606.871903        63641.231420
  4782        10611.521671        63669.130028
  4783        10616.172726        63697.036357
  4784        10620.825068        63724.950409
  4785        10625.478697        63752.872184
  4786        10630.133614        63780.801685
  4787        10634.789819        63808.738913
  4788        10639.447311        63836.683869
  4789        10644.106092        63864.636554
  4790        10648.766162        63892.596969
  4791        10653.427519        63920.565117
  4792        10658.090166        63948.540998
  4793        10662.754102        63976.524613
  4794        10667.419328        64004.515965
  4795        10672.085842        64032.515054
  4796        10676.753647        64060.521882
  4797        10681.422742        64088.536450
  4798        10686.093127        64116.558760
  4799        10690.764802        64144.588812
  4800        10695.437768        64172.626608
  4801        10700.112025        64200.672150
  4802        10704.787573        64228.725439
  4803        10709.464413        64256.786476
  4804        10714.142544        64284.855263
  4805        10718.821967        64312.931801
  4806        10723.502682        64341.016091
  4807        10728.184689        64369.108134
  4808        10732.867989        64397.207933
  4809        10737.552581        64425.315488
  4810        10742.238467        64453.430800
  4811        10746.925645        64481.553872
  4812        10751.614117        64509.684704
  4813        10756.303883        64537.823298
  4814        10760.994942        64565.969654
  4815        10765.687296        64594.123776
  4816        10770.380944        64622.285663
  4817        10775.075886        64650.455317
  4818        10779.772123        64678.632740
  4819        10784.469656        64706.817933
  4820        10789.168483        64735.010897
  4821        10793.868606        64763.211634
  4822        10798.570024        64791.420145
  4823        10803.272738        64819.636431
  4824        10807.976749        64847.860493
  4825        10812.682056        64876.092334
  4826        10817.388659        64904.331954
  4827        10822.096559        64932.579355
  4828        10826.805756        64960.834538
  4829        10831.516251        64989.097505
  4830        10836.228043        65017.368256
  4831        10840.941132        65045.646794
  4832        10845.655520        65073.933119
  4833        10850.371206        65102.227233
  4834        10855.088190        65130.529138
  4835        10859.806472        65158.838834
  4836        10864.526054        65187.156323
  4837        10869.246934        65215.481607
  4838        10873.969114        65243.814686
  4839        10878.692594        65272.155562
  4840        10883.417373        65300.504237
  4841        10888.143452        65328.860712
  4842        10892.870831        65357.224988
  4843        10897.599511        65385.597066
  4844        10902.329491        65413.976948
  4845        10907.060773        65442.364636
  4846        10911.793355        65470.760130
  4847        10916.527239        65499.163433
  4848        10921.262424        65527.574545
  4849        10925.998911        65555.993467
  4850        10930.736700        65584.420202
  4851        10935.475792        65612.854750
  4852        10940.216185        65641.297113
  4853        10944.957882        65669.747292
  4854        10949.700882        65698.205289
  4855        10954.445184        65726.671105
  4856        10959.190790        65755.144741
  4857        10963.937700        65783.626199
  4858        10968.685913        65812.115480
  4859        10973.435431        65840.612585
  4860        10978.186253        65869.117516
  4861        10982.938379        65897.630275
  4862        10987.691810        65926.150862
  4863        10992.446546        65954.679279
  4864        10997.202588        65983.215527
  4865        11001.959935        66011.759608
  4866        11006.718587        66040.311522
  4867        11011.478545        66068.871273
  4868        11016.239810        66097.438860
  4869        11021.002381        66126.014285
  4870        11025.766258        66154.597550
  4871        11030.531443        66183.188655
  4872        11035.297934        66211.787603
  4873        11040.065732        66240.394395
  4874        11044.834839        66269.009032
  4875        11049.605252        66297.631515
  4876        11054.376974        66326.261845
  4877        11059.150004        66354.900025
  4878        11063.924343        66383.546056
  4879        11068.699990        66412.199938
  4880        11073.476946        66440.861674
  4881        11078.255211        66469.531264
  4882        11083.034785        66498.208710
  4883        11087.815669        66526.894014
  4884        11092.597863        66555.587177
  4885        11097.381367        66584.288199
  4886        11102.166181        66612.997083
  4887        11106.952305        66641.713831
  4888        11111.739740        66670.438442
  4889        11116.528487        66699.170919
  4890        11121.318544        66727.911263
  4891        11126.109913        66756.659476
  4892        11130.902593        66785.415558
  4893        11135.696585        66814.179512
  4894        11140.491890        66842.951338
  4895        11145.288506        66871.731038
  4896        11150.086436        66900.518614
  4897        11154.885678        66929.314066
  4898        11159.686233        66958.117396
  4899        11164.488101        66986.928606
  4900        11169.291283        67015.747696
  4901        11174.095778        67044.574669
  4902        11178.901588        67073.409526
  4903        11183.708711        67102.252267
  4904        11188.517149        67131.102895
  4905        11193.326902        67159.961411
  4906        11198.137969        67188.827815
  4907        11202.950352        67217.702111
  4908        11207.764050        67246.584298
  4909        11212.579063        67275.474379
  4910        11217.395392        67304.372354
  4911        11222.213038        67333.278225
  4912        11227.031999        67362.191994
  4913        11231.852277        67391.113662
  4914        11236.673872        67420.043230
  4915        11241.496783        67448.980699
  4916        11246.321012        67477.926072
  4917        11251.146558        67506.879349
  4918        11255.973422        67535.840532
  4919        11260.801604        67564.809622
  4920        11265.631103        67593.786620
  4921        11270.461921        67622.771529
  4922        11275.294058        67651.764349
  4923        11280.127514        67680.765081
  4924        11284.962288        67709.773728
  4925        11289.798382        67738.790290
  4926        11294.635795        67767.814769
  4927        11299.474528        67796.847167
  4928        11304.314581        67825.887484
  4929        11309.155954        67854.935722
  4930        11313.998647        67883.991882
  4931        11318.842661        67913.055967
  4932        11323.687996        67942.127977
  4933        11328.534652        67971.207913
  4934        11333.382630        68000.295777
  4935        11338.231929        68029.391571
  4936        11343.082549        68058.495296
  4937        11347.934492        68087.606953
  4938        11352.787757        68116.726543
  4939        11357.642345        68145.854068
  4940        11362.498255        68174.989530
  4941        11367.355488        68204.132930
  4942        11372.214045        68233.284269
  4943        11377.073925        68262.443548
  4944        11381.935128        68291.610769
  4945        11386.797656        68320.785934
  4946        11391.661507        68349.969044
  4947        11396.526683        68379.160099
  4948        11401.393184        68408.359102
  4949        11406.261009        68437.566054
  4950        11411.130159        68466.780957
  4951        11416.000635        68496.003811
  4952        11420.872436        68525.234619
  4953        11425.745563        68554.473380
  4954        11430.620016        68583.720098
  4955        11435.495796        68612.974774
  4956        11440.372901        68642.237407
  4957        11445.251334        68671.508002
  4958        11450.131093        68700.786557
  4959        11455.012179        68730.073076
  4960        11459.894593        68759.367559
  4961        11464.778335        68788.670007
  4962        11469.663404        68817.980423
  4963        11474.549801        68847.298807
  4964        11479.437527        68876.625161
  4965        11484.326581        68905.959487
  4966        11489.216964        68935.301785
  4967        11494.108676        68964.652058
  4968        11499.001718        68994.010306
  4969        11503.896088        69023.376531
  4970        11508.791789        69052.750734
  4971        11513.688820        69082.132917
  4972        11518.587180        69111.523081
  4973        11523.486871        69140.921228
  4974        11528.387893        69170.327359
  4975        11533.290246        69199.741475
  4976        11538.193930        69229.163578
  4977        11543.098945        69258.593669
  4978        11548.005292        69288.031750
  4979        11552.912970        69317.477821
  4980        11557.821981        69346.931885
  4981        11562.732324        69376.393943
  4982        11567.643999        69405.863996
  4983        11572.557008        69435.342046
  4984        11577.471349        69464.828094
  4985        11582.387023        69494.322141
  4986        11587.304031        69523.824189
  4987        11592.222373        69553.334239
  4988        11597.142049        69582.852293
  4989        11602.063059        69612.378352
  4990        11606.985403        69641.912417
  4991        11611.909082        69671.454490
  4992        11616.834096        69701.004573
  4993        11621.760444        69730.562666
  4994        11626.688129        69760.128772
  4995        11631.617148        69789.702891
  4996        11636.547504        69819.285025
  4997        11641.479196        69848.875175
  4998        11646.412224        69878.473343
  4999        11651.346588        69908.079530
  5000        11656.282290        69937.693737
  5001        11661.219328        69967.315967
  5002        11666.157703        69996.946220
  5003        11671.097416        70026.584498
  5004        11676.038467        70056.230802
  5005        11680.980856        70085.885134
  5006        11685.924582        70115.547495
  5007        11690.869648        70145.217886
  5008        11695.816052        70174.896309
  5009        11700.763794        70204.582766
  5010        11705.712876        70234.277257
  5011        11710.663297        70263.979784
  5012        11715.615058        70293.690349
  5013        11720.568159        70323.408953
  5014        11725.522599        70353.135597
  5015        11730.478380        70382.870283
  5016        11735.435502        70412.613012
  5017        11740.393964        70442.363786
  5018        11745.353768        70472.122606
  5019        11750.314912        70501.889473
  5020        11755.277398        70531.664389
  5021        11760.241226        70561.447355
  5022        11765.206396        70591.238373
  5023        11770.172907        70621.037445
  5024        11775.140762        70650.844570
  5025        11780.109959        70680.659752
  5026        11785.080499        70710.482991
  5027        11790.052382        70740.314289
  5028        11795.025608        70770.153647
  5029        11800.000178        70800.001067
  5030        11804.976092        70829.856550
  5031        11809.953350        70859.720097
  5032        11814.931952        70889.591711
  5033        11819.911899        70919.471391
  5034        11824.893190        70949.359140
  5035        11829.875827        70979.254960
  5036        11834.859808        71009.158851
  5037        11839.845136        71039.070815
  5038        11844.831809        71068.990854
  5039        11849.819828        71098.918968
  5040        11854.809193        71128.855159
  5041        11859.799905        71158.799430
  5042        11864.791963        71188.751780
  5043        11869.785369        71218.712212
  5044        11874.780121        71248.680727
  5045        11879.776221        71278.657327
  5046        11884.773669        71308.642012
  5047        11889.772464        71338.634784
  5048        11894.772608        71368.635645
  5049        11899.774099        71398.644597
  5050        11904.776940        71428.661639
  5051        11909.781129        71458.686775
  5052        11914.786668        71488.720005
  5053        11919.793555        71518.761331
  5054        11924.801792        71548.810754
  5055        11929.811379        71578.868276
  5056        11934.822316        71608.933898
  5057        11939.834604        71639.007621
  5058        11944.848241        71669.089448
  5059        11949.863230        71699.179378
  5060        11954.879569        71729.277415
  5061        11959.897260        71759.383559
  5062        11964.916302        71789.497811
  5063        11969.936696        71819.620173
  5064        11974.958441        71849.750647
  5065        11979.981539        71879.889234
  5066        11985.005989        71910.035936
  5067        11990.031792        71940.190753
  5068        11995.058948        71970.353687
  5069        12000.087457        72000.524740
  5070        12005.117319        72030.703913
  5071        12010.148535        72060.891208
  5072        12015.181104        72091.086626
  5073        12020.215028        72121.290168
  5074        12025.250306        72151.501836
  5075        12030.286938        72181.721631
  5076        12035.324926        72211.949555
  5077        12040.364268        72242.185609
  5078        12045.404966        72272.429794
  5079        12050.447019        72302.682113
  5080        12055.490428        72332.942566
  5081        12060.535192        72363.211154
  5082        12065.581313        72393.487881
  5083        12070.628791        72423.772745
  5084        12075.677625        72454.065750
  5085        12080.727816        72484.366897
  5086        12085.779364        72514.676187
  5087        12090.832270        72544.993621
  5088        12095.886534        72575.319201
  5089        12100.942155        72605.652929
  5090        12105.999134        72635.994805
  5091        12111.057472        72666.344831
  5092        12116.117168        72696.703010
  5093        12121.178223        72727.069341
  5094        12126.240638        72757.443827
  5095        12131.304411        72787.826468
  5096        12136.369545        72818.217268
  5097        12141.436038        72848.616226
  5098        12146.503891        72879.023344
  5099        12151.573104        72909.438624
  5100        12156.643678        72939.862067
  5101        12161.715613        72970.293675
  5102        12166.788908        73000.733449
  5103        12171.863565        73031.181391
  5104        12176.939583        73061.637501
  5105        12182.016964        73092.101782
  5106        12187.095706        73122.574234
  5107        12192.175810        73153.054860
  5108        12197.257277        73183.543661
  5109        12202.340106        73214.040637
  5110        12207.424299        73244.545792
  5111        12212.509854        73275.059125
  5112        12217.596773        73305.580639
  5113        12222.685056        73336.110335
  5114        12227.774702        73366.648214
  5115        12232.865713        73397.194278
  5116        12237.958088        73427.748528
  5117        12243.051828        73458.310965
  5118        12248.146932        73488.881592
  5119        12253.243402        73519.460410
  5120        12258.341237        73550.047420
  5121        12263.440437        73580.642623
  5122        12268.541003        73611.246021
  5123        12273.642936        73641.857615
  5124        12278.746235        73672.477407
  5125        12283.850900        73703.105399
  5126        12288.956932        73733.741591
  5127        12294.064331        73764.385985
  5128        12299.173097        73795.038583
  5129        12304.283231        73825.699386
  5130        12309.394733        73856.368395
  5131        12314.507602        73887.045613
  5132        12319.621840        73917.731039
  5133        12324.737446        73948.424677
  5134        12329.854421        73979.126527
  5135        12334.972765        74009.836591
  5136        12340.092478        74040.554869
  5137        12345.213561        74071.281365
  5138        12350.336013        74102.016078
  5139        12355.459835        74132.759012
  5140        12360.585028        74163.510166
  5141        12365.711590        74194.269542
  5142        12370.839524        74225.037143
  5143        12375.968828        74255.812968
  5144        12381.099503        74286.597021
  5145        12386.231550        74317.389302
  5146        12391.364969        74348.189812
  5147        12396.499759        74378.998554
  5148        12401.635921        74409.815528
  5149        12406.773456        74440.640737
  5150        12411.912363        74471.474180
  5151        12417.052644        74502.315861
  5152        12422.194297        74533.165780
  5153        12427.337323        74564.023939
  5154        12432.481723        74594.890340
  5155        12437.627497        74625.764983
  5156        12442.774645        74656.647871
  5157        12447.923167        74687.539004
  5158        12453.073064        74718.438384
  5159        12458.224335        74749.346013
  5160        12463.376982        74780.261892
  5161        12468.531004        74811.186022
  5162        12473.686401        74842.118406
  5163        12478.843174        74873.059043
  5164        12484.001323        74904.007937
  5165        12489.160848        74934.965088
  5166        12494.321750        74965.930498
  5167        12499.484028        74996.904168
  5168        12504.647683        75027.886100
  5169        12509.812716        75058.876295
  5170        12514.979126        75089.874755
  5171        12520.146913        75120.881480
  5172        12525.316079        75151.896474
  5173        12530.486623        75182.919736
  5174        12535.658545        75213.951269
  5175        12540.831846        75244.991073
  5176        12546.006525        75276.039151
  5177        12551.182584        75307.095504
  5178        12556.360022        75338.160133
  5179        12561.538840        75369.233040
  5180        12566.719038        75400.314226
  5181        12571.900616        75431.403693
  5182        12577.083574        75462.501442
  5183        12582.267913        75493.607475
  5184        12587.453632        75524.721793
  5185        12592.640733        75555.844397
  5186        12597.829215        75586.975289
  5187        12603.019078        75618.114471
  5188        12608.210324        75649.261944
  5189        12613.402951        75680.417709
  5190        12618.596961        75711.581768
  5191        12623.792354        75742.754122
  5192        12628.989129        75773.934773
  5193        12634.187287        75805.123722
  5194        12639.386828        75836.320971
  5195        12644.587754        75867.526521
  5196        12649.790062        75898.740374
  5197        12654.993755        75929.962531
  5198        12660.198832        75961.192993
  5199        12665.405294        75992.431763
  5200        12670.613140        76023.678841
  5201        12675.822371        76054.934229
  5202        12681.032988        76086.197928
  5203        12686.244990        76117.469940
  5204        12691.458378        76148.750267
  5205        12696.673152        76180.038909
  5206        12701.889312        76211.335869
  5207        12707.106858        76242.641148
  5208        12712.325791        76273.954747
  5209        12717.546111        76305.276667
  5210        12722.767818        76336.606911
  5211        12727.990913        76367.945479
  5212        12733.215396        76399.292374
  5213        12738.441266        76430.647596
  5214        12743.668524        76462.011147
  5215        12748.897171        76493.383028
  5216        12754.127207        76524.763242
  5217        12759.358632        76556.151789
  5218        12764.591445        76587.548671
  5219        12769.825648        76618.953890
  5220        12775.061241        76650.367446
  5221        12780.298224        76681.789342
  5222        12785.536596        76713.219578
  5223        12790.776359        76744.658157
  5224        12796.017513        76776.105079
  5225        12801.260058        76807.560347
  5226        12806.503994        76839.023962
  5227        12811.749321        76870.495925
  5228        12816.996039        76901.976237
  5229        12822.244150        76933.464900
  5230        12827.493653        76964.961916
  5231        12832.744548        76996.467287
  5232        12837.996835        77027.981012
  5233        12843.250516        77059.503095
  5234        12848.505589        77091.033536
  5235        12853.762056        77122.572338
  5236        12859.019917        77154.119500
  5237        12864.279171        77185.675026
  5238        12869.539819        77217.238916
  5239        12874.801862        77248.811172
  5240        12880.065299        77280.391795
  5241        12885.330131        77311.980787
  5242        12890.596358        77343.578150
  5243        12895.863981        77375.183884
  5244        12901.132999        77406.797991
  5245        12906.403412        77438.420474
  5246        12911.675222        77470.051332
  5247        12916.948428        77501.690568
  5248        12922.223031        77533.338183
  5249        12927.499030        77564.994179
  5250        12932.776426        77596.658557
  5251        12938.055220        77628.331319
  5252        12943.335411        77660.012466
  5253        12948.617000        77691.701999
  5254        12953.899987        77723.399921
  5255        12959.184372        77755.106232
  5256        12964.470156        77786.820933
  5257        12969.757338        77818.544028
  5258        12975.045919        77850.275516
  5259        12980.335900        77882.015400
  5260        12985.627280        77913.763681
  5261        12990.920060        77945.520360
  5262        12996.214240        77977.285439
  5263        13001.509820        78009.058920
  5264        13006.806801        78040.840803
  5265        13012.105182        78072.631091
  5266        13017.404964        78104.429784
  5267        13022.706147        78136.236885
  5268        13028.008732        78168.052395
  5269        13033.312719        78199.876314
  5270        13038.618108        78231.708646
  5271        13043.924898        78263.549391
  5272        13049.233092        78295.398550
  5273        13054.542688        78327.256126
  5274        13059.853687        78359.122120
  5275        13065.166089        78390.996532
  5276        13070.479894        78422.879366
  5277        13075.795104        78454.770621
  5278        13081.111717        78486.670300
  5279        13086.429734        78518.578404
  5280        13091.749156        78550.494935
  5281        13097.069982        78582.419894
  5282        13102.392214        78614.353283
  5283        13107.715850        78646.295102
  5284        13113.040892        78678.245354
  5285        13118.367340        78710.204041
  5286        13123.695194        78742.171162
  5287        13129.024453        78774.146721
  5288        13134.355120        78806.130718
  5289        13139.687193        78838.123155
  5290        13145.020672        78870.124034
  5291        13150.355559        78902.133355
  5292        13155.691854        78934.151122
  5293        13161.029556        78966.177334
  5294        13166.368666        78998.211993
  5295        13171.709184        79030.255101
  5296        13177.051110        79062.306660
  5297        13182.394445        79094.366671
  5298        13187.739189        79126.435135
  5299        13193.085342        79158.512054
  5300        13198.432905        79190.597429
  5301        13203.781877        79222.691262
  5302        13209.132259        79254.793555
  5303        13214.484051        79286.904308
  5304        13219.837254        79319.023524
  5305        13225.191867        79351.151204
  5306        13230.547891        79383.287348
  5307        13235.905327        79415.431960
  5308        13241.264173        79447.585040
  5309        13246.624432        79479.746590
  5310        13251.986102        79511.916611
  5311        13257.349184        79544.095105
  5312        13262.713679        79576.282073
  5313        13268.079586        79608.477517
  5314        13273.446906        79640.681438
  5315        13278.815640        79672.893838
  5316        13284.185786        79705.114718
  5317        13289.557347        79737.344080
  5318        13294.930321        79769.581925
  5319        13300.304709        79801.828255
  5320        13305.680512        79834.083071
  5321        13311.057729        79866.346375
  5322        13316.436361        79898.618168
  5323        13321.816409        79930.898452
  5324        13327.197871        79963.187228
  5325        13332.580750        79995.484498
  5326        13337.965044        80027.790263
  5327        13343.350754        80060.104525
  5328        13348.737881        80092.427285
  5329        13354.126424        80124.758544
  5330        13359.516384        80157.098305
  5331        13364.907761        80189.446569
  5332        13370.300556        80221.803336
  5333        13375.694768        80254.168610
  5334        13381.090398        80286.542390
  5335        13386.487447        80318.924679
  5336        13391.885913        80351.315479
  5337        13397.285798        80383.714790
  5338        13402.687102        80416.122614
  5339        13408.089826        80448.538953
  5340        13413.493968        80480.963809
  5341        13418.899530        80513.397181
  5342        13424.306512        80545.839074
  5343        13429.714914        80578.289486
  5344        13435.124737        80610.748421
  5345        13440.535980        80643.215880
  5346        13445.948644        80675.691864
  5347        13451.362729        80708.176374
  5348        13456.778236        80740.669413
  5349        13462.195164        80773.170981
  5350        13467.613514        80805.681081
  5351        13473.033286        80838.199713
  5352        13478.454480        80870.726880
  5353        13483.877097        80903.262582
  5354        13489.301137        80935.806822
  5355        13494.726600        80968.359600
  5356        13500.153486        81000.920918
  5357        13505.581796        81033.490778
  5358        13511.011530        81066.069181
  5359        13516.442688        81098.656129
  5360        13521.875271        81131.251624
  5361        13527.309278        81163.855666
  5362        13532.744709        81196.468257
  5363        13538.181566        81229.089399
  5364        13543.619849        81261.719093
  5365        13549.059557        81294.357341
  5366        13554.500691        81327.004144
  5367        13559.943251        81359.659504
  5368        13565.387237        81392.323423
  5369        13570.832650        81424.995901
  5370        13576.279490        81457.676940
  5371        13581.727757        81490.366542
  5372        13587.177451        81523.064709
  5373        13592.628574        81555.771441
  5374        13598.081123        81588.486741
  5375        13603.535102        81621.210609
  5376        13608.990508        81653.943048
  5377        13614.447343        81686.684058
  5378        13619.905607        81719.433642
  5379        13625.365300        81752.191801
  5380        13630.826423        81784.958536
  5381        13636.288975        81817.733849
  5382        13641.752957        81850.517741
  5383        13647.218369        81883.310215
  5384        13652.685212        81916.111270
  5385        13658.153485        81948.920910
  5386        13663.623189        81981.739135
  5387        13669.094324        82014.565947
  5388        13674.566891        82047.401347
  5389        13680.040890        82080.245338
  5390        13685.516320        82113.097919
  5391        13690.993182        82145.959094
  5392        13696.471477        82178.828863
  5393        13701.951205        82211.707229
  5394        13707.432365        82244.594191
  5395        13712.914959        82277.489753
  5396        13718.398986        82310.393915
  5397        13723.884447        82343.306680
  5398        13729.371341        82376.228048
  5399        13734.859670        82409.158021
  5400        13740.349433        82442.096600
  5401        13745.840631        82475.043788
  5402        13751.333264        82507.999585
  5403        13756.827332        82540.963993
  5404        13762.322836        82573.937014
  5405        13767.819775        82606.918650
  5406        13773.318150        82639.908900
  5407        13778.817961        82672.907768
  5408        13784.319209        82705.915255
  5409        13789.821894        82738.931362
  5410        13795.326015        82771.956091
  5411        13800.831574        82804.989443
  5412        13806.338570        82838.031419
  5413        13811.847004        82871.082022
  5414        13817.356875        82904.141253
  5415        13822.868185        82937.209113
  5416        13828.380934        82970.285604
  5417        13833.895121        83003.370727
  5418        13839.410747        83036.464484
  5419        13844.927813        83069.566876
  5420        13850.446318        83102.677905
  5421        13855.966262        83135.797573
  5422        13861.487647        83168.925880
  5423        13867.010472        83202.062829
  5424        13872.534737        83235.208421
  5425        13878.060443        83268.362658
  5426        13883.587590        83301.525540
  5427        13889.116178        83334.697070
  5428        13894.646208        83367.877249
  5429        13900.177680        83401.066079
  5430        13905.710593        83434.263560
  5431        13911.244949        83467.469695
  5432        13916.780748        83500.684486
  5433        13922.317989        83533.907933
  5434        13927.856673        83567.140038
  5435        13933.396800        83600.380802
  5436        13938.938371        83633.630228
  5437        13944.481386        83666.888317
  5438        13950.025845        83700.155070
  5439        13955.571748        83733.430488
  5440        13961.119096        83766.714574
  5441        13966.667888        83800.007329
  5442        13972.218126        83833.308754
  5443        13977.769808        83866.618851
  5444        13983.322937        83899.937621
  5445        13988.877511        83933.265066
  5446        13994.433531        83966.601187
  5447        13999.990998        83999.945987
  5448        14005.549911        84033.299465
  5449        14011.110271        84066.661625
  5450        14016.672078        84100.032468
  5451        14022.235332        84133.411994
  5452        14027.800034        84166.800206
  5453        14033.366184        84200.197105
  5454        14038.933782        84233.602692
  5455        14044.502828        84267.016970
  5456        14050.073323        84300.439939
  5457        14055.645267        84333.871602
  5458        14061.218660        84367.311959
  5459        14066.793502        84400.761012
  5460        14072.369794        84434.218763
  5461        14077.947536        84467.685213
  5462        14083.526727        84501.160365
  5463        14089.107370        84534.644218
  5464        14094.689463        84568.136775
  5465        14100.273006        84601.638038
  5466        14105.858001        84635.148008
  5467        14111.444448        84668.666686
  5468        14117.032346        84702.194073
  5469        14122.621695        84735.730173
  5470        14128.212498        84769.274985
  5471        14133.804752        84802.828512
  5472        14139.398459        84836.390755
  5473        14144.993619        84869.961716
  5474        14150.590233        84903.541395
  5475        14156.188299        84937.129796
  5476        14161.787820        84970.726918
  5477        14167.388794        85004.332765
  5478        14172.991223        85037.947336
  5479        14178.595106        85071.570634
  5480        14184.200443        85105.202661
  5481        14189.807236        85138.843417
  5482        14195.415484        85172.492905
  5483        14201.025188        85206.151125
  5484        14206.636347        85239.818080
  5485        14212.248962        85273.493771
  5486        14217.863033        85307.178199
  5487        14223.478561        85340.871367
  5488        14229.095546        85374.573274
  5489        14234.713987        85408.283924
  5490        14240.333886        85442.003318
  5491        14245.955243        85475.731456
  5492        14251.578057        85509.468342
  5493        14257.202329        85543.213975
  5494        14262.828060        85576.968358
  5495        14268.455249        85610.731493
  5496        14274.083897        85644.503380
  5497        14279.714004        85678.284021
  5498        14285.345570        85712.073419
  5499        14290.978596        85745.871573
  5500        14296.613081        85779.678487
  5501        14302.249027        85813.494161
  5502        14307.886433        85847.318597
  5503        14313.525299        85881.151797
  5504        14319.165627        85914.993761
  5505        14324.807415        85948.844492
  5506        14330.450665        85982.703992
  5507        14336.095377        86016.572261
  5508        14341.741550        86050.449301
  5509        14347.389186        86084.335114
  5510        14353.038283        86118.229701
  5511        14358.688844        86152.133063
  5512        14364.340867        86186.045204
  5513        14369.994354        86219.966123
  5514        14375.649304        86253.895822
  5515        14381.305717        86287.834303
  5516        14386.963595        86321.781568
  5517        14392.622936        86355.737618
  5518        14398.283742        86389.702454
  5519        14403.946013        86423.676079
  5520        14409.609749        86457.658493
  5521        14415.274950        86491.649698
  5522        14420.941616        86525.649696
  5523        14426.609748        86559.658488
  5524        14432.279346        86593.676076
  5525        14437.950410        86627.702461
  5526        14443.622941        86661.737645
  5527        14449.296938        86695.781629
  5528        14454.972403        86729.834416
  5529        14460.649334        86763.896005
  5530        14466.327733        86797.966400
  5531        14472.007600        86832.045601
  5532        14477.688935        86866.133610
  5533        14483.371738        86900.230429
  5534        14489.056010        86934.336059
  5535        14494.741750        86968.450502
  5536        14500.428960        87002.573759
  5537        14506.117639        87036.705831
  5538        14511.807787        87070.846721
  5539        14517.499405        87104.996430
  5540        14523.192493        87139.154959
  5541        14528.887052        87173.322311
  5542        14534.583081        87207.498485
  5543        14540.280581        87241.683485
  5544        14545.979552        87275.877311
  5545        14551.679994        87310.079965
  5546        14557.381908        87344.291449
  5547        14563.085294        87378.511764
  5548        14568.790152        87412.740912
  5549        14574.496482        87446.978894
  5550        14580.204285        87481.225711
  5551        14585.913561        87515.481366
  5552        14591.624310        87549.745860
  5553        14597.336532        87584.019195
  5554        14603.050229        87618.301371
  5555        14608.765398        87652.592391
  5556        14614.482043        87686.892256
  5557        14620.200161        87721.200967
  5558        14625.919755        87755.518527
  5559        14631.640823        87789.844936
  5560        14637.363366        87824.180197
  5561        14643.087385        87858.524310
  5562        14648.812880        87892.877278
  5563        14654.539850        87927.239101
  5564        14660.268297        87961.609782
  5565        14665.998220        87995.989322
  5566        14671.729620        88030.377722
  5567        14677.462497        88064.774985
  5568        14683.196852        88099.181111
  5569        14688.932684        88133.596102
  5570        14694.669993        88168.019959
  5571        14700.408781        88202.452685
  5572        14706.149047        88236.894281
  5573        14711.890791        88271.344748
  5574        14717.634015        88305.804088
  5575        14723.378717        88340.272302
  5576        14729.124899        88374.749393
  5577        14734.872560        88409.235360
  5578        14740.621701        88443.730207
  5579        14746.372322        88478.233934
  5580        14752.124424        88512.746544
  5581        14757.878006        88547.268037
  5582        14763.633069        88581.798415
  5583        14769.389613        88616.337681
  5584        14775.147639        88650.885834
  5585        14780.907146        88685.442878
  5586        14786.668135        88720.008812
  5587        14792.430607        88754.583640
  5588        14798.194560        88789.167362
  5589        14803.959997        88823.759981
  5590        14809.726916        88858.361497
  5591        14815.495319        88892.971912
  5592        14821.265205        88927.591228
  5593        14827.036574        88962.219446
  5594        14832.809428        88996.856568
  5595        14838.583766        89031.502595
  5596        14844.359588        89066.157529
  5597        14850.136895        89100.821372
  5598        14855.915687        89135.494125
  5599        14861.695965        89170.175789
  5600        14867.477728        89204.866367
  5601        14873.260976        89239.565859
  5602        14879.045711        89274.274267
  5603        14884.831932        89308.991593
  5604        14890.619640        89343.717838
  5605        14896.408834        89378.453005
  5606        14902.199516        89413.197093
  5607        14907.991684        89447.950106
  5608        14913.785341        89482.712044
  5609        14919.580485        89517.482909
  5610        14925.377117        89552.262703
  5611        14931.175238        89587.051427
  5612        14936.974847        89621.849083
  5613        14942.775945        89656.655672
  5614        14948.578533        89691.471196
  5615        14954.382609        89726.295656
  5616        14960.188176        89761.129054
  5617        14965.995232        89795.971392
  5618        14971.803778        89830.822671
  5619        14977.613815        89865.682892
  5620        14983.425343        89900.552058
  5621        14989.238362        89935.430169
  5622        14995.052871        89970.317228
  5623        15000.868873        90005.213235
  5624        15006.686365        90040.118193
  5625        15012.505350        90075.032103
  5626        15018.325828        90109.954966
  5627        15024.147797        90144.886784
  5628        15029.971260        90179.827559
  5629        15035.796215        90214.777292
  5630        15041.622664        90249.735984
  5631        15047.450606        90284.703638
  5632        15053.280043        90319.680255
  5633        15059.110973        90354.665836
  5634        15064.943397        90389.660383
  5635        15070.777316        90424.663898
  5636        15076.612730        90459.676381
  5637        15082.449639        90494.697835
  5638        15088.288044        90529.728262
  5639        15094.127944        90564.767662
  5640        15099.969340        90599.816037
  5641        15105.812232        90634.873389
  5642        15111.656620        90669.939720
  5643        15117.502505        90705.015030
  5644        15123.349887        90740.099322
  5645        15129.198766        90775.192597
  5646        15135.049143        90810.294857
  5647        15140.901017        90845.406102
  5648        15146.754389        90880.526336
  5649        15152.609260        90915.655559
  5650        15158.465629        90950.793772
  5651        15164.323496        90985.940978
  5652        15170.182863        91021.097178
  5653        15176.043729        91056.262374
  5654        15181.906094        91091.436566
  5655        15187.769960        91126.619758
  5656        15193.635325        91161.811949
  5657        15199.502190        91197.013142
  5658        15205.370556        91232.223339
  5659        15211.240423        91267.442540
  5660        15217.111791        91302.670748
  5661        15222.984661        91337.907964
  5662        15228.859032        91373.154189
  5663        15234.734904        91408.409426
  5664        15240.612279        91443.673675
  5665        15246.491156        91478.946938
  5666        15252.371536        91514.229217
  5667        15258.253419        91549.520514
  5668        15264.136805        91584.820829
  5669        15270.021694        91620.130165
  5670        15275.908087        91655.448523
  5671        15281.795984        91690.775905
  5672        15287.685385        91726.112311
  5673        15293.576291        91761.457745
  5674        15299.468701        91796.812207
  5675        15305.362616        91832.175698
  5676        15311.258037        91867.548221
  5677        15317.154963        91902.929777
  5678        15323.053395        91938.320368
  5679        15328.953332        91973.719994
  5680        15334.854776        92009.128659
  5681        15340.757727        92044.546362
  5682        15346.662184        92079.973107
  5683        15352.568149        92115.408893
  5684        15358.475621        92150.853724
  5685        15364.384600        92186.307600
  5686        15370.295087        92221.770523
  5687        15376.207082        92257.242495
  5688        15382.120586        92292.723516
  5689        15388.035598        92328.213590
  5690        15393.952119        92363.712717
  5691        15399.870150        92399.220899
  5692        15405.789689        92434.738137
  5693        15411.710739        92470.264433
  5694        15417.633298        92505.799789
  5695        15423.557368        92541.344206
  5696        15429.482948        92576.897685
  5697        15435.410038        92612.460229
  5698        15441.338640        92648.031838
  5699        15447.268753        92683.612515
  5700        15453.200377        92719.202261
  5701        15459.133513        92754.801078
  5702        15465.068161        92790.408966
  5703        15471.004321        92826.025928
  5704        15476.941994        92861.651966
  5705        15482.881180        92897.287080
  5706        15488.821879        92932.931272
  5707        15494.764091        92968.584544
  5708        15500.707816        93004.246898
  5709        15506.653056        93039.918335
  5710        15512.599809        93075.598857
  5711        15518.548077        93111.288464
  5712        15524.497860        93146.987160
  5713        15530.449157        93182.694944
  5714        15536.401970        93218.411820
  5715        15542.356298        93254.137788
  5716        15548.312142        93289.872850
  5717        15554.269501        93325.617008
  5718        15560.228377        93361.370262
  5719        15566.188769        93397.132616
  5720        15572.150678        93432.904069
  5721        15578.114104        93468.684625
  5722        15584.079047        93504.474284
  5723        15590.045508        93540.273048
  5724        15596.013486        93576.080919
  5725        15601.982983        93611.897897
  5726        15607.953998        93647.723986
  5727        15613.926531        93683.559185
  5728        15619.900583        93719.403498
  5729        15625.876154        93755.256924
  5730        15631.853245        93791.119467
  5731        15637.831855        93826.991128
  5732        15643.811985        93862.871907
  5733        15649.793635        93898.761807
  5734        15655.776805        93934.660830
  5735        15661.761496        93970.568976
  5736        15667.747708        94006.486247
  5737        15673.735441        94042.412646
  5738        15679.724696        94078.348173
  5739        15685.715472        94114.292830
  5740        15691.707770        94150.246619
  5741        15697.701590        94186.209541
  5742        15703.696933        94222.181598
  5743        15709.693799        94258.162791
  5744        15715.692187        94294.153123
  5745        15721.692099        94330.152593
  5746        15727.693534        94366.161205
  5747        15733.696493        94402.178960
  5748        15739.700976        94438.205859
  5749        15745.706984        94474.241903
  5750        15751.714516        94510.287095
  5751        15757.723573        94546.341436
  5752        15763.734155        94582.404928
  5753        15769.746262        94618.477571
  5754        15775.759895        94654.559368
  5755        15781.775053        94690.650321
  5756        15787.791738        94726.750430
  5757        15793.809950        94762.859698
  5758        15799.829688        94798.978125
  5759        15805.850952        94835.105715
  5760        15811.873744        94871.242467
  5761        15817.898064        94907.388384
  5762        15823.923911        94943.543467
  5763        15829.951286        94979.707718
  5764        15835.980190        95015.881139
  5765        15842.010622        95052.063730
  5766        15848.042582        95088.255494
  5767        15854.076072        95124.456432
  5768        15860.111091        95160.666546
  5769        15866.147639        95196.885837
  5770        15872.185718        95233.114307
  5771        15878.225326        95269.351957
  5772        15884.266465        95305.598789
  5773        15890.309134        95341.854805
  5774        15896.353334        95378.120006
  5775        15902.399066        95414.394394
  5776        15908.446328        95450.677970
  5777        15914.495123        95486.970736
  5778        15920.545449        95523.272693
  5779        15926.597307        95559.583844
  5780        15932.650698        95595.904189
  5781        15938.705622        95632.233730
  5782        15944.762078        95668.572469
  5783        15950.820068        95704.920407
  5784        15956.879591        95741.277546
  5785        15962.940648        95777.643888
  5786        15969.003239        95814.019433
  5787        15975.067364        95850.404185
  5788        15981.133024        95886.798143
  5789        15987.200218        95923.201310
  5790        15993.268948        95959.613688
  5791        15999.339213        95996.035277
  5792        16005.411013        96032.466080
  5793        16011.484350        96068.906099
  5794        16017.559222        96105.355333
  5795        16023.635631        96141.813786
  5796        16029.713577        96178.281459
  5797        16035.793059        96214.758353
  5798        16041.874078        96251.244471
  5799        16047.956635        96287.739812
  5800        16054.040730        96324.244380
  5801        16060.126363        96360.758176
  5802        16066.213533        96397.281201
  5803        16072.302243        96433.813456
  5804        16078.392491        96470.354944
  5805        16084.484278        96506.905667
  5806        16090.577604        96543.465624
  5807        16096.672470        96580.034819
  5808        16102.768876        96616.613253
  5809        16108.866821        96653.200927
  5810        16114.966307        96689.797843
  5811        16121.067334        96726.404002
  5812        16127.169901        96763.019407
  5813        16133.274010        96799.644058
  5814        16139.379660        96836.277957
  5815        16145.486851        96872.921106
  5816        16151.595584        96909.573507
  5817        16157.705860        96946.235160
  5818        16163.817678        96982.906068
  5819        16169.931039        97019.586233
  5820        16176.045942        97056.275654
  5821        16182.162389        97092.974335
  5822        16188.280380        97129.682277
  5823        16194.399914        97166.399482
  5824        16200.520992        97203.125950
  5825        16206.643614        97239.861684
  5826        16212.767781        97276.606686
  5827        16218.893493        97313.360955
  5828        16225.020749        97350.124496
  5829        16231.149551        97386.897308
  5830        16237.279899        97423.679394
  5831        16243.411792        97460.470755
  5832        16249.545232        97497.271392
  5833        16255.680218        97534.081308
  5834        16261.816751        97570.900503
  5835        16267.954830        97607.728980
  5836        16274.094457        97644.566740
  5837        16280.235631        97681.413785
  5838        16286.378353        97718.270115
  5839        16292.522622        97755.135734
  5840        16298.668440        97792.010642
  5841        16304.815807        97828.894840
  5842        16310.964722        97865.788331
  5843        16317.115186        97902.691116
  5844        16323.267200        97939.603197
  5845        16329.420763        97976.524575
  5846        16335.575875        98013.455252
  5847        16341.732538        98050.395229
  5848        16347.890751        98087.344508
  5849        16354.050515        98124.303091
  5850        16360.211830        98161.270979
  5851        16366.374696        98198.248174
  5852        16372.539113        98235.234676
  5853        16378.705082        98272.230489
  5854        16384.872602        98309.235613
  5855        16391.041675        98346.250051
  5856        16397.212300        98383.273803
  5857        16403.384478        98420.306871
  5858        16409.558209        98457.349257
  5859        16415.733494        98494.400962
  5860        16421.910331        98531.461988
  5861        16428.088723        98568.532337
  5862        16434.268668        98605.612010
  5863        16440.450168        98642.701009
  5864        16446.633222        98679.799335
  5865        16452.817832        98716.906990
  5866        16459.003996        98754.023975
  5867        16465.191715        98791.150292
  5868        16471.380991        98828.285943
  5869        16477.571822        98865.430930
  5870        16483.764209        98902.585253
  5871        16489.958152        98939.748914
  5872        16496.153653        98976.921916
  5873        16502.350710        99014.104259
  5874        16508.549324        99051.295945
  5875        16514.749496        99088.496976
  5876        16520.951225        99125.707353
  5877        16527.154513        99162.927078
  5878        16533.359359        99200.156152
  5879        16539.565763        99237.394578
  5880        16545.773726        99274.642356
  5881        16551.983248        99311.899489
  5882        16558.194330        99349.165977
  5883        16564.406971        99386.441823
  5884        16570.621171        99423.727028
  5885        16576.836932        99461.021593
  5886        16583.054253        99498.325521
  5887        16589.273135        99535.638812
  5888        16595.493578        99572.961469
  5889        16601.715582        99610.293492
  5890        16607.939147        99647.634884
  5891        16614.164274        99684.985646
  5892        16620.390963        99722.345780
  5893        16626.619215        99759.715287
  5894        16632.849028        99797.094169
  5895        16639.080405        99834.482428
  5896        16645.313344        99871.880064
  5897        16651.547847        99909.287080
  5898        16657.783913        99946.703477
  5899        16664.021543        99984.129257
  5900        16670.260737       100021.564422
  5901        16676.501495       100059.008972
  5902        16682.743818       100096.462910
  5903        16688.987706       100133.926237
  5904        16695.233159       100171.398955
  5905        16701.480178       100208.881065
  5906        16707.728762       100246.372569
  5907        16713.978911       100283.873469
  5908        16720.230628       100321.383765
  5909        16726.483910       100358.903460
  5910        16732.738759       100396.432556
  5911        16738.995176       100433.971053
  5912        16745.253159       100471.518954
  5913        16751.512710       100509.076260
  5914        16757.773829       100546.642972
  5915        16764.036515       100584.219093
  5916        16770.300771       100621.804623
  5917        16776.566594       100659.399565
  5918        16782.833987       100697.003920
  5919        16789.102948       100734.617689
  5920        16795.373479       100772.240874
  5921        16801.645580       100809.873477
  5922        16807.919250       100847.515499
  5923        16814.194490       100885.166943
  5924        16820.471301       100922.827808
  5925        16826.749683       100960.498098
  5926        16833.029636       100998.177814
  5927        16839.311159       101035.866957
  5928        16845.594255       101073.565528
  5929        16851.878922       101111.273530
  5930        16858.165161       101148.990964
  5931        16864.452972       101186.717832
  5932        16870.742356       101224.454135
  5933        16877.033312       101262.199874
  5934        16883.325842       101299.955052
  5935        16889.619945       101337.719670
  5936        16895.915622       101375.493730
  5937        16902.212872       101413.277232
  5938        16908.511697       101451.070180
  5939        16914.812096       101488.872573
  5940        16921.114069       101526.684415
  5941        16927.417618       101564.505706
  5942        16933.722741       101602.336448
  5943        16940.029441       101640.176643
  5944        16946.337715       101678.026292
  5945        16952.647566       101715.885397
  5946        16958.958993       101753.753960
  5947        16965.271997       101791.631981
  5948        16971.586577       101829.519464
  5949        16977.902735       101867.416408
  5950        16984.220469       101905.322816
  5951        16990.539782       101943.238690
  5952        16996.860672       101981.164030
  5953        17003.183140       102019.098840
  5954        17009.507186       102057.043119
  5955        17015.832812       102094.996870
  5956        17022.160016       102132.960095
  5957        17028.488799       102170.932794
  5958        17034.819162       102208.914970
  5959        17041.151104       102246.906624
  5960        17047.484626       102284.907758
  5961        17053.819729       102322.918373
  5962        17060.156412       102360.938471
  5963        17066.494676       102398.968054
  5964        17072.834520       102437.007122
  5965        17079.175946       102475.055679
  5966        17085.518954       102513.113724
  5967        17091.863543       102551.181261
  5968        17098.209715       102589.258289
  5969        17104.557469       102627.344812
  5970        17110.906805       102665.440831
  5971        17117.257724       102703.546347
  5972        17123.610227       102741.661361
  5973        17129.964313       102779.785876
  5974        17136.319982       102817.919893
  5975        17142.677236       102856.063414
  5976        17149.036073       102894.216440
  5977        17155.396495       102932.378972
  5978        17161.758502       102970.551013
  5979        17168.122094       103008.732564
  5980        17174.487271       103046.923627
  5981        17180.854034       103085.124202
  5982        17187.222382       103123.334293
  5983        17193.592317       103161.553899
  5984        17199.963837       103199.783024
  5985        17206.336945       103238.021668
  5986        17212.711639       103276.269833
  5987        17219.087920       103314.527521
  5988        17225.465789       103352.794734
  5989        17231.845245       103391.071472
  5990        17238.226290       103429.357737
  5991        17244.608922       103467.653532
  5992        17250.993143       103505.958857
  5993        17257.378952       103544.273715
  5994        17263.766351       103582.598106
  5995        17270.155339       103620.932033
  5996        17276.545916       103659.275497
  5997        17282.938083       103697.628500
  5998        17289.331840       103735.991042
  5999        17295.727188       103774.363127
  6000        17302.124126       103812.744755
  6001        17308.522655       103851.135928
  6002        17314.922775       103889.536647
  6003        17321.324486       103927.946915
  6004        17327.727789       103966.366733
  6005        17334.132684       104004.796102
  6006        17340.539171       104043.235024
  6007        17346.947250       104081.683500
  6008        17353.356922       104120.141533
  6009        17359.768187       104158.609123
  6010        17366.181045       104197.086273
  6011        17372.595497       104235.572983
  6012        17379.011543       104274.069257
  6013        17385.429182       104312.575094
  6014        17391.848416       104351.090497
  6015        17398.269245       104389.615467
  6016        17404.691668       104428.150006
  6017        17411.115686       104466.694116
  6018        17417.541300       104505.247798
  6019        17423.968509       104543.811053
  6020        17430.397314       104582.383884
  6021        17436.827715       104620.966292
  6022        17443.259713       104659.558278
  6023        17449.693307       104698.159844
  6024        17456.128499       104736.770992
  6025        17462.565287       104775.391723
  6026        17469.003673       104814.022039
  6027        17475.443657       104852.661942
  6028        17481.885239       104891.311432
  6029        17488.328419       104929.970512
  6030        17494.773197       104968.639183
  6031        17501.219575       105007.317447
  6032        17507.667551       105046.005306
  6033        17514.117127       105084.702761
  6034        17520.568302       105123.409813
  6035        17527.021077       105162.126464
  6036        17533.475453       105200.852716
  6037        17539.931428       105239.588571
  6038        17546.389005       105278.334029
  6039        17552.848182       105317.089093
  6040        17559.308961       105355.853765
  6041        17565.771341       105394.628045
  6042        17572.235322       105433.411935
  6043        17578.700906       105472.205437
  6044        17585.168092       105511.008553
  6045        17591.636881       105549.821284
  6046        17598.107272       105588.643632
  6047        17604.579266       105627.475598
  6048        17611.052864       105666.317184
  6049        17617.528065       105705.168392
  6050        17624.004870       105744.029222
  6051        17630.483280       105782.899678
  6052        17636.963293       105821.779759
  6053        17643.444912       105860.669469
  6054        17649.928135       105899.568808
  6055        17656.412963       105938.477778
  6056        17662.899397       105977.396381
  6057        17669.387436       106016.324619
  6058        17675.877082       106055.262492
  6059        17682.368334       106094.210002
  6060        17688.861192       106133.167152
  6061        17695.355657       106172.133942
  6062        17701.851729       106211.110375
  6063        17708.349409       106250.096451
  6064        17714.848696       106289.092173
  6065        17721.349590       106328.097542
  6066        17727.852093       106367.112560
  6067        17734.356205       106406.137228
  6068        17740.861925       106445.171547
  6069        17747.369253       106484.215521
  6070        17753.878191       106523.269149
  6071        17760.388739       106562.332434
  6072        17766.900896       106601.405377
  6073        17773.414663       106640.487979
  6074        17779.930041       106679.580244
  6075        17786.447029       106718.682171
  6076        17792.965627       106757.793763
  6077        17799.485837       106796.915021
  6078        17806.007658       106836.045947
  6079        17812.531090       106875.186542
  6080        17819.056135       106914.336809
  6081        17825.582791       106953.496747
  6082        17832.111060       106992.666360
  6083        17838.640942       107031.845649
  6084        17845.172436       107071.034616
  6085        17851.705543       107110.233261
  6086        17858.240264       107149.441586
  6087        17864.776599       107188.659594
  6088        17871.314548       107227.887286
  6089        17877.854111       107267.124663
  6090        17884.395288       107306.371727
  6091        17890.938080       107345.628480
  6092        17897.482487       107384.894922
  6093        17904.028509       107424.171057
  6094        17910.576147       107463.456885
  6095        17917.125401       107502.752407
  6096        17923.676271       107542.057627
  6097        17930.228757       107581.372544
  6098        17936.782860       107620.697161
  6099        17943.338580       107660.031480
  6100        17949.895917       107699.375501
  6101        17956.454871       107738.729227
  6102        17963.015443       107778.092659
  6103        17969.577633       107817.465798
  6104        17976.141441       107856.848647
  6105        17982.706868       107896.241207
  6106        17989.273913       107935.643480
  6107        17995.842578       107975.055466
  6108        18002.412861       108014.477168
  6109        18008.984765       108053.908588
  6110        18015.558288       108093.349726
  6111        18022.133431       108132.800585
  6112        18028.710194       108172.261166
  6113        18035.288578       108211.731470
  6114        18041.868583       108251.211500
  6115        18048.450209       108290.701257
  6116        18055.033457       108330.200742
  6117        18061.618326       108369.709957
  6118        18068.204817       108409.228904
  6119        18074.792931       108448.757584
  6120        18081.382667       108488.295999
  6121        18087.974025       108527.844151
  6122        18094.567007       108567.402040
  6123        18101.161612       108606.969669
  6124        18107.757840       108646.547040
  6125        18114.355692       108686.134153
  6126        18120.955168       108725.731011
  6127        18127.556269       108765.337614
  6128        18134.158994       108804.953966
  6129        18140.763344       108844.580066
  6130        18147.369320       108884.215917
  6131        18153.976920       108923.861521
  6132        18160.586146       108963.516879
  6133        18167.196999       109003.181992
  6134        18173.809477       109042.856863
  6135        18180.423582       109082.541492
  6136        18187.039314       109122.235882
  6137        18193.656672       109161.940034
  6138        18200.275658       109201.653949
  6139        18206.896272       109241.377630
  6140        18213.518513       109281.111077
  6141        18220.142382       109320.854293
  6142        18226.767880       109360.607278
  6143        18233.395006       109400.370036
  6144        18240.023761       109440.142566
  6145        18246.654145       109479.924871
  6146        18253.286159       109519.716953
  6147        18259.919802       109559.518813
  6148        18266.555075       109599.330452
  6149        18273.191979       109639.151872
  6150        18279.830513       109678.983075
  6151        18286.470677       109718.824063
  6152        18293.112473       109758.674836
  6153        18299.755899       109798.535397
  6154        18306.400958       109838.405747
  6155        18313.047648       109878.285888
  6156        18319.695970       109918.175821
  6157        18326.345925       109958.075548
  6158        18332.997512       109997.985070
  6159        18339.650732       110037.904390
  6160        18346.305585       110077.833509
  6161        18352.962071       110117.772427
  6162        18359.620191       110157.721148
  6163        18366.279945       110197.679672
  6164        18372.941334       110237.648002
  6165        18379.604356       110277.626138
  6166        18386.269014       110317.614082
  6167        18392.935306       110357.611836
  6168        18399.603234       110397.619402
  6169        18406.272797       110437.636781
  6170        18412.943996       110477.663975
  6171        18419.616831       110517.700984
  6172        18426.291302       110557.747812
  6173        18432.967410       110597.804459
  6174        18439.645155       110637.870928
  6175        18446.324536       110677.947219
  6176        18453.005556       110718.033334
  6177        18459.688213       110758.129275
  6178        18466.372507       110798.235044
  6179        18473.058440       110838.350642
  6180        18479.746012       110878.476070
  6181        18486.435222       110918.611331
  6182        18493.126071       110958.756425
  6183        18499.818559       110998.911355
  6184        18506.512687       111039.076122
  6185        18513.208455       111079.250728
  6186        18519.905862       111119.435174
  6187        18526.604910       111159.629461
  6188        18533.305599       111199.833592
  6189        18540.007928       111240.047569
  6190        18546.711899       111280.271392
  6191        18553.417510       111320.505063
  6192        18560.124764       111360.748584
  6193        18566.833659       111401.001956
  6194        18573.544197       111441.265181
  6195        18580.256377       111481.538261
  6196        18586.970200       111521.821197
  6197        18593.685665       111562.113991
  6198        18600.402774       111602.416645
  6199        18607.121527       111642.729159
  6200        18613.841923       111683.051536
  6201        18620.563963       111723.383777
  6202        18627.287647       111763.725884
  6203        18634.012976       111804.077859
  6204        18640.739950       111844.439702
  6205        18647.468569       111884.811416
  6206        18654.198834       111925.193002
  6207        18660.930744       111965.584462
  6208        18667.664300       112005.985798
  6209        18674.399502       112046.397010
  6210        18681.136350       112086.818101
  6211        18687.874845       112127.249072
  6212        18694.614987       112167.689924
  6213        18701.356777       112208.140661
  6214        18708.100214       112248.601282
  6215        18714.845298       112289.071789
  6216        18721.592031       112329.552185
  6217        18728.340412       112370.042470
  6218        18735.090441       112410.542647
  6219        18741.842120       112451.052717
  6220        18748.595447       112491.572681
  6221        18755.350424       112532.102542
  6222        18762.107050       112572.642300
  6223        18768.865326       112613.191958
  6224        18775.625253       112653.751516
  6225        18782.386829       112694.320977
  6226        18789.150057       112734.900342
  6227        18795.914935       112775.489613
  6228        18802.681465       112816.088791
  6229        18809.449646       112856.697878
  6230        18816.219479       112897.316875
  6231        18822.990964       112937.945785
  6232        18829.764101       112978.584608
  6233        18836.538891       113019.233346
  6234        18843.315334       113059.892002
  6235        18850.093429       113100.560575
  6236        18856.873178       113141.239069
  6237        18863.654581       113181.927485
  6238        18870.437637       113222.625824
  6239        18877.222348       113263.334087
  6240        18884.008713       113304.052278
  6241        18890.796733       113344.780396
  6242        18897.586407       113385.518444
  6243        18904.377737       113426.266423
  6244        18911.170722       113467.024335
  6245        18917.965364       113507.792181
  6246        18924.761661       113548.569963
  6247        18931.559614       113589.357683
  6248        18938.359224       113630.155343
  6249        18945.160490       113670.962943
  6250        18951.963414       113711.780485
  6251        18958.767995       113752.607972
  6252        18965.574234       113793.445404
  6253        18972.382130       113834.292783
  6254        18979.191685       113875.150111
  6255        18986.002898       113916.017389
  6256        18992.815770       113956.894620
  6257        18999.630301       113997.781804
  6258        19006.446491       114038.678943
  6259        19013.264340       114079.586039
  6260        19020.083849       114120.503093
  6261        19026.905018       114161.430108
  6262        19033.727847       114202.367083
  6263        19040.552337       114243.314022
  6264        19047.378488       114284.270926
  6265        19054.206299       114325.237796
  6266        19061.035772       114366.214634
  6267        19067.866907       114407.201442
  6268        19074.699703       114448.198220
  6269        19081.534162       114489.204972
  6270        19088.370283       114530.221698
  6271        19095.208067       114571.248399
  6272        19102.047513       114612.285078
  6273        19108.888623       114653.331737
  6274        19115.731396       114694.388375
  6275        19122.575833       114735.454997
  6276        19129.421934       114776.531602
  6277        19136.269699       114817.618192
  6278        19143.119128       114858.714770
  6279        19149.970223       114899.821336
  6280        19156.822982       114940.937893
  6281        19163.677407       114982.064441
  6282        19170.533497       115023.200983
  6283        19177.391253       115064.347520
  6284        19184.250676       115105.504054
  6285        19191.111764       115146.670586
  6286        19197.974520       115187.847117
  6287        19204.838942       115229.033650
  6288        19211.705031       115270.230187
  6289        19218.572788       115311.436727
  6290        19225.442212       115352.653274
  6291        19232.313305       115393.879829
  6292        19239.186066       115435.116393
  6293        19246.060495       115476.362968
  6294        19252.936593       115517.619556
  6295        19259.814360       115558.886158
  6296        19266.693796       115600.162776
  6297        19273.574902       115641.449411
  6298        19280.457677       115682.746065
  6299        19287.342123       115724.052739
  6300        19294.228239       115765.369436
  6301        19301.116026       115806.696156
  6302        19308.005484       115848.032902
  6303        19314.896612       115889.379675
  6304        19321.789413       115930.736476
  6305        19328.683885       115972.103307
  6306        19335.580028       116013.480170
  6307        19342.477844       116054.867067
  6308        19349.377333       116096.263998
  6309        19356.278494       116137.670966
  6310        19363.181329       116179.087971
  6311        19370.085836       116220.515017
  6312        19376.992017       116261.952104
  6313        19383.899872       116303.399233
  6314        19390.809401       116344.856407
  6315        19397.720605       116386.323628
  6316        19404.633483       116427.800895
  6317        19411.548035       116469.288212
  6318        19418.464263       116510.785580
  6319        19425.382167       116552.293000
  6320        19432.301746       116593.810475
  6321        19439.223001       116635.338005
  6322        19446.145932       116676.875592
  6323        19453.070540       116718.423238
  6324        19459.996824       116759.980944
  6325        19466.924785       116801.548712
  6326        19473.854424       116843.126544
  6327        19480.785740       116884.714441
  6328        19487.718734       116926.312405
  6329        19494.653406       116967.920437
  6330        19501.589756       117009.538539
  6331        19508.527785       117051.166712
  6332        19515.467493       117092.804959
  6333        19522.408880       117134.453280
  6334        19529.351946       117176.111678
  6335        19536.296692       117217.780153
  6336        19543.243118       117259.458709
  6337        19550.191224       117301.147345
  6338        19557.141011       117342.846064
  6339        19564.092478       117384.554867
  6340        19571.045626       117426.273756
  6341        19578.000455       117468.002732
  6342        19584.956966       117509.741797
  6343        19591.915159       117551.490954
  6344        19598.875034       117593.250202
  6345        19605.836591       117635.019544
  6346        19612.799830       117676.798982
  6347        19619.764753       117718.588516
  6348        19626.731358       117760.388149
  6349        19633.699647       117802.197882
  6350        19640.669620       117844.017718
  6351        19647.641276       117885.847656
  6352        19654.614617       117927.687699
  6353        19661.589642       117969.537849
  6354        19668.566351       118011.398107
  6355        19675.544746       118053.268475
  6356        19682.524826       118095.148954
  6357        19689.506591       118137.039546
  6358        19696.490042       118178.940253
  6359        19703.475179       118220.851076
  6360        19710.462003       118262.772016
  6361        19717.450513       118304.703075
  6362        19724.440709       118346.644256
  6363        19731.432593       118388.595559
  6364        19738.426164       118430.556986
  6365        19745.421423       118472.528538
  6366        19752.418370       118514.510218
  6367        19759.417004       118556.502027
  6368        19766.417328       118598.503966
  6369        19773.419339       118640.516037
  6370        19780.423040       118682.538241
  6371        19787.428430       118724.570581
  6372        19794.435510       118766.613058
  6373        19801.444279       118808.665672
  6374        19808.454738       118850.728427
  6375        19815.466887       118892.801324
  6376        19822.480727       118934.884363
  6377        19829.496258       118976.977547
  6378        19836.513480       119019.080878
  6379        19843.532393       119061.194356
  6380        19850.552997       119103.317984
  6381        19857.575294       119145.451763
  6382        19864.599282       119187.595694
  6383        19871.624963       119229.749780
  6384        19878.652337       119271.914022
  6385        19885.681403       119314.088421
  6386        19892.712163       119356.272979
  6387        19899.744616       119398.467698
  6388        19906.778763       119440.672579
  6389        19913.814604       119482.887623
  6390        19920.852139       119525.112833
  6391        19927.891368       119567.348210
  6392        19934.932293       119609.593756
  6393        19941.974912       119651.849471
  6394        19949.019226       119694.115359
  6395        19956.065237       119736.391419
  6396        19963.112942       119778.677655
  6397        19970.162345       119820.974067
  6398        19977.213443       119863.280657
  6399        19984.266238       119905.597427
  6400        19991.320730       119947.924378
  6401        19998.376919       119990.261512
  6402        20005.434805       120032.608830
  6403        20012.494389       120074.966334
  6404        20019.555671       120117.334026
  6405        20026.618651       120159.711907
  6406        20033.683330       120202.099979
  6407        20040.749707       120244.498243
  6408        20047.817784       120286.906702
  6409        20054.887559       120329.325355
  6410        20061.959034       120371.754206
  6411        20069.032209       120414.193256
  6412        20076.107084       120456.642505
  6413        20083.183659       120499.101957
  6414        20090.261935       120541.571612
  6415        20097.341912       120584.051472
  6416        20104.423590       120626.541539
  6417        20111.506969       120669.041814
  6418        20118.592050       120711.552299
  6419        20125.678833       120754.072995
  6420        20132.767317       120796.603905
  6421        20139.857505       120839.145029
  6422        20146.949395       120881.696369
  6423        20154.042988       120924.257926
  6424        20161.138284       120966.829703
  6425        20168.235284       121009.411701
  6426        20175.333987       121052.003922
  6427        20182.434394       121094.606366
  6428        20189.536506       121137.219037
  6429        20196.640322       121179.841934
  6430        20203.745843       121222.475060
  6431        20210.853070       121265.118417
  6432        20217.962001       121307.772006
  6433        20225.072638       121350.435828
  6434        20232.184981       121393.109886
  6435        20239.299030       121435.794180
  6436        20246.414786       121478.488713
  6437        20253.532248       121521.193486
  6438        20260.651417       121563.908500
  6439        20267.772293       121606.633757
  6440        20274.894876       121649.369259
  6441        20282.019168       121692.115007
  6442        20289.145167       121734.871003
  6443        20296.272875       121777.637249
  6444        20303.402291       121820.413745
  6445        20310.533416       121863.200495
  6446        20317.666250       121905.997498
  6447        20324.800793       121948.804757
  6448        20331.937046       121991.622274
  6449        20339.075008       122034.450049
  6450        20346.214681       122077.288085
  6451        20353.356064       122120.136383
  6452        20360.499157       122162.994945
  6453        20367.643962       122205.863772
  6454        20374.790478       122248.742866
  6455        20381.938705       122291.632228
  6456        20389.088643       122334.531861
  6457        20396.240294       122377.441765
  6458        20403.393657       122420.361942
  6459        20410.548732       122463.292394
  6460        20417.705520       122506.233122
  6461        20424.864021       122549.184129
  6462        20432.024236       122592.145414
  6463        20439.186164       122635.116981
  6464        20446.349805       122678.098831
  6465        20453.515161       122721.090965
  6466        20460.682231       122764.093385
  6467        20467.851015       122807.106092
  6468        20475.021515       122850.129088
  6469        20482.193729       122893.162375
  6470        20489.367659       122936.205954
  6471        20496.543304       122979.259827
  6472        20503.720666       123022.323995
  6473        20510.899743       123065.398460
  6474        20518.080537       123108.483223
  6475        20525.263048       123151.578287
  6476        20532.447275       123194.683652
  6477        20539.633220       123237.799321
  6478        20546.820882       123280.925294
  6479        20554.010262       123324.061574
  6480        20561.201360       123367.208162
  6481        20568.394177       123410.365059
  6482        20575.588711       123453.532268
  6483        20582.784965       123496.709789
  6484        20589.982937       123539.897625
  6485        20597.182629       123583.095776
  6486        20604.384041       123626.304245
  6487        20611.587172       123669.523033
  6488        20618.792024       123712.752142
  6489        20625.998595       123755.991573
  6490        20633.206888       123799.241327
  6491        20640.416901       123842.501407
  6492        20647.628636       123885.771814
  6493        20654.842092       123929.052550
  6494        20662.057269       123972.343615
  6495        20669.274169       124015.645013
  6496        20676.492791       124058.956743
  6497        20683.713135       124102.278809
  6498        20690.935202       124145.611211
  6499        20698.158992       124188.953950
  6500        20705.384505       124232.307030
  6501        20712.611742       124275.670451
  6502        20719.840702       124319.044214
  6503        20727.071387       124362.428322
  6504        20734.303796       124405.822775
  6505        20741.537929       124449.227576
  6506        20748.773788       124492.642726
  6507        20756.011371       124536.068227
  6508        20763.250680       124579.504080
  6509        20770.491714       124622.950287
  6510        20777.734475       124666.406849
  6511        20784.978961       124709.873768
  6512        20792.225174       124753.351046
  6513        20799.473114       124796.838683
  6514        20806.722780       124840.336683
  6515        20813.974174       124883.845045
  6516        20821.227295       124927.363773
  6517        20828.482144       124970.892867
  6518        20835.738721       125014.432328
  6519        20842.997027       125057.982160
  6520        20850.257060       125101.542362
  6521        20857.518823       125145.112938
  6522        20864.782315       125188.693887
  6523        20872.047535       125232.285212
  6524        20879.314486       125275.886915
  6525        20886.583166       125319.498997
  6526        20893.853577       125363.121460
  6527        20901.125717       125406.754304
  6528        20908.399589       125450.397533
  6529        20915.675191       125494.051146
  6530        20922.952524       125537.715147
  6531        20930.231589       125581.389536
  6532        20937.512386       125625.074315
  6533        20944.794914       125668.769486
  6534        20952.079175       125712.475049
  6535        20959.365168       125756.191008
  6536        20966.652894       125799.917363
  6537        20973.942353       125843.654116
  6538        20981.233545       125887.401268
  6539        20988.526470       125931.158822
  6540        20995.821130       125974.926778
  6541        21003.117523       126018.705138
  6542        21010.415651       126062.493904
  6543        21017.715513       126106.293078
  6544        21025.017110       126150.102660
  6545        21032.320442       126193.922653
  6546        21039.625510       126237.753058
  6547        21046.932313       126281.593877
  6548        21054.240852       126325.445111
  6549        21061.551127       126369.306761
  6550        21068.863138       126413.178830
  6551        21076.176887       126457.061319
  6552        21083.492372       126500.954230
  6553        21090.809594       126544.857563
  6554        21098.128554       126588.771322
  6555        21105.449251       126632.695506
  6556        21112.771686       126676.630119
  6557        21120.095860       126720.575160
  6558        21127.421772       126764.530633
  6559        21134.749423       126808.496538
  6560        21142.078813       126852.472877
  6561        21149.409942       126896.459652
  6562        21156.742811       126940.456864
  6563        21164.077419       126984.464515
  6564        21171.413768       127028.482607
  6565        21178.751857       127072.511140
  6566        21186.091686       127116.550117
  6567        21193.433256       127160.599539
  6568        21200.776568       127204.659407
  6569        21208.121621       127248.729724
  6570        21215.468415       127292.810491
  6571        21222.816951       127336.901709
  6572        21230.167230       127381.003380
  6573        21237.519251       127425.115505
  6574        21244.873014       127469.238087
  6575        21252.228521       127513.371126
  6576        21259.585771       127557.514625
  6577        21266.944764       127601.668584
  6578        21274.305501       127645.833005
  6579        21281.667982       127690.007891
  6580        21289.032207       127734.193242
  6581        21296.398177       127778.389060
  6582        21303.765891       127822.595347
  6583        21311.135351       127866.812104
  6584        21318.506555       127911.039333
  6585        21325.879506       127955.277035
  6586        21333.254202       127999.525212
  6587        21340.630644       128043.783865
  6588        21348.008833       128088.052997
  6589        21355.388768       128132.332608
  6590        21362.770450       128176.622700
  6591        21370.153879       128220.923275
  6592        21377.539056       128265.234334
  6593        21384.925980       128309.555880
  6594        21392.314652       128353.887913
  6595        21399.705072       128398.230434
  6596        21407.097241       128442.583447
  6597        21414.491159       128486.946951
  6598        21421.886825       128531.320949
  6599        21429.284240       128575.705443
  6600        21436.683406       128620.100433
  6601        21444.084320       128664.505922
  6602        21451.486985       128708.921911
  6603        21458.891400       128753.348401
  6604        21466.297566       128797.785395
  6605        21473.705482       128842.232893
  6606        21481.115150       128886.690897
  6607        21488.526568       128931.159409
  6608        21495.939739       128975.638431
  6609        21503.354661       129020.127964
  6610        21510.771335       129064.628009
  6611        21518.189761       129109.138568
  6612        21525.609940       129153.659643
  6613        21533.031872       129198.191235
  6614        21540.455558       129242.733345
  6615        21547.880996       129287.285976
  6616        21555.308188       129331.849129
  6617        21562.737134       129376.422806
  6618        21570.167835       129421.007007
  6619        21577.600289       129465.601735
  6620        21585.034499       129510.206992
  6621        21592.470463       129554.822777
  6622        21599.908182       129599.449095
  6623        21607.347657       129644.085945
  6624        21614.788888       129688.733329
  6625        21622.231875       129733.391250
  6626        21629.676618       129778.059708
  6627        21637.123117       129822.738705
  6628        21644.571374       129867.428242
  6629        21652.021387       129912.128322
  6630        21659.473158       129956.838946
  6631        21666.926686       130001.560115
  6632        21674.381972       130046.291831
  6633        21681.839016       130091.034096
  6634        21689.297818       130135.786910
  6635        21696.758379       130180.550276
  6636        21704.220699       130225.324195
  6637        21711.684778       130270.108669
  6638        21719.150617       130314.903699
  6639        21726.618215       130359.709288
  6640        21734.087572       130404.525435
  6641        21741.558691       130449.352143
  6642        21749.031569       130494.189414
  6643        21756.506208       130539.037249
  6644        21763.982608       130583.895650
  6645        21771.460770       130628.764618
  6646        21778.940692       130673.644154
  6647        21786.422377       130718.534261
  6648        21793.905823       130763.434940
  6649        21801.391032       130808.346192
  6650        21808.878003       130853.268019
  6651        21816.366737       130898.200423
  6652        21823.857234       130943.143405
  6653        21831.349494       130988.096966
  6654        21838.843518       131033.061109
  6655        21846.339306       131078.035835
  6656        21853.836857       131123.021145
  6657        21861.336173       131168.017040
  6658        21868.837254       131213.023524
  6659        21876.340099       131258.040596
  6660        21883.844710       131303.068259
  6661        21891.351086       131348.106514
  6662        21898.859227       131393.155362
  6663        21906.369134       131438.214806
  6664        21913.880808       131483.284847
  6665        21921.394248       131528.365486
  6666        21928.909454       131573.456725
  6667        21936.426428       131618.558566
  6668        21943.945168       131663.671009
  6669        21951.465676       131708.794057
  6670        21958.987952       131753.927711
  6671        21966.511996       131799.071973
  6672        21974.037807       131844.226844
  6673        21981.565388       131889.392327
  6674        21989.094737       131934.568421
  6675        21996.625855       131979.755129
  6676        22004.158742       132024.952453
  6677        22011.693399       132070.160394
  6678        22019.229826       132115.378953
  6679        22026.768022       132160.608133
  6680        22034.307989       132205.847934
  6681        22041.849726       132251.098358
  6682        22049.393235       132296.359408
  6683        22056.938514       132341.631083
  6684        22064.485564       132386.913387
  6685        22072.034387       132432.206320
  6686        22079.584981       132477.509884
  6687        22087.137347       132522.824080
  6688        22094.691485       132568.148911
  6689        22102.247396       132613.484378
  6690        22109.805080       132658.830481
  6691        22117.364537       132704.187224
  6692        22124.925768       132749.554606
  6693        22132.488772       132794.932631
  6694        22140.053550       132840.321299
  6695        22147.620102       132885.720612
  6696        22155.188429       132931.130572
  6697        22162.758530       132976.551180
  6698        22170.330406       133021.982437
  6699        22177.904058       133067.424345
  6700        22185.479484       133112.876907
  6701        22193.056687       133158.340122
  6702        22200.635666       133203.813994
  6703        22208.216420       133249.298523
  6704        22215.798952       133294.793710
  6705        22223.383260       133340.299559
  6706        22230.969345       133385.816069
  6707        22238.557207       133431.343243
  6708        22246.146847       133476.881082
  6709        22253.738265       133522.429588
  6710        22261.331460       133567.988762
  6711        22268.926434       133613.558606
  6712        22276.523187       133659.139121
  6713        22284.121718       133704.730309
  6714        22291.722029       133750.332172
  6715        22299.324118       133795.944711
  6716        22306.927988       133841.567927
  6717        22314.533637       133887.201822
  6718        22322.141066       133932.846398
  6719        22329.750276       133978.501656
  6720        22337.361266       134024.167598
  6721        22344.974037       134069.844225
  6722        22352.588590       134115.531538
  6723        22360.204923       134161.229541
  6724        22367.823039       134206.938233
  6725        22375.442936       134252.657617
  6726        22383.064616       134298.387693
  6727        22390.688077       134344.128465
  6728        22398.313322       134389.879932
  6729        22405.940349       134435.642097
  6730        22413.569160       134481.414961
  6731        22421.199754       134527.198526
  6732        22428.832132       134572.992793
  6733        22436.466294       134618.797764
  6734        22444.102240       134664.613441
  6735        22451.739971       134710.439824
  6736        22459.379486       134756.276916
  6737        22467.020786       134802.124718
  6738        22474.663872       134847.983232
  6739        22482.308743       134893.852458
  6740        22489.955400       134939.732400
  6741        22497.603843       134985.623057
  6742        22505.254072       135031.524432
  6743        22512.906088       135077.436527
  6744        22520.559890       135123.359342
  6745        22528.215480       135169.292880
  6746        22535.872857       135215.237141
  6747        22543.532021       135261.192128
  6748        22551.192974       135307.157842
  6749        22558.855714       135353.134285
  6750        22566.520243       135399.121458
  6751        22574.186560       135445.119362
  6752        22581.854667       135491.127999
  6753        22589.524562       135537.147372
  6754        22597.196247       135583.177480
  6755        22604.869721       135629.218326
  6756        22612.544985       135675.269912
  6757        22620.222040       135721.332238
  6758        22627.900885       135767.405307
  6759        22635.581520       135813.489120
  6760        22643.263946       135859.583678
  6761        22650.948164       135905.688984
  6762        22658.634173       135951.805038
  6763        22666.321974       135997.931842
  6764        22674.011566       136044.069398
  6765        22681.702951       136090.217706
  6766        22689.396128       136136.376770
  6767        22697.091098       136182.546590
  6768        22704.787861       136228.727168
  6769        22712.486417       136274.918505
  6770        22720.186767       136321.120603
  6771        22727.888911       136367.333463
  6772        22735.592848       136413.557088
  6773        22743.298580       136459.791478
  6774        22751.006106       136506.036635
  6775        22758.715427       136552.292560
  6776        22766.426543       136598.559256
  6777        22774.139454       136644.836723
  6778        22781.854161       136691.124964
  6779        22789.570663       136737.423979
  6780        22797.288962       136783.733771
  6781        22805.009057       136830.054340
  6782        22812.730948       136876.385689
  6783        22820.454636       136922.727818
  6784        22828.180122       136969.080730
  6785        22835.907404       137015.444426
  6786        22843.636485       137061.818908
  6787        22851.367363       137108.204176
  6788        22859.100039       137154.600233
  6789        22866.834513       137201.007080
  6790        22874.570787       137247.424719
  6791        22882.308858       137293.853151
  6792        22890.048730       137340.292378
  6793        22897.790400       137386.742400
  6794        22905.533870       137433.203221
  6795        22913.279140       137479.674841
  6796        22921.026210       137526.157262
  6797        22928.775081       137572.650485
  6798        22936.525752       137619.154512
  6799        22944.278224       137665.669344
  6800        22952.032497       137712.194983
  6801        22959.788572       137758.731431
  6802        22967.546448       137805.278689
  6803        22975.306126       137851.836759
  6804        22983.067607       137898.405641
  6805        22990.830890       137944.985339
  6806        22998.595975       137991.575852
  6807        23006.362864       138038.177183
  6808        23014.131556       138084.789333
  6809        23021.902051       138131.412304
  6810        23029.674350       138178.046098
  6811        23037.448452       138224.690715
  6812        23045.224360       138271.346157
  6813        23053.002071       138318.012427
  6814        23060.781587       138364.689524
  6815        23068.562909       138411.377452
  6816        23076.346035       138458.076211
  6817        23084.130967       138504.785803
  6818        23091.917705       138551.506230
  6819        23099.706249       138598.237493
  6820        23107.496599       138644.979593
  6821        23115.288755       138691.732532
  6822        23123.082719       138738.496312
  6823        23130.878489       138785.270935
  6824        23138.676067       138832.056401
  6825        23146.475452       138878.852712
  6826        23154.276645       138925.659870
  6827        23162.079646       138972.477876
  6828        23169.884455       139019.306732
  6829        23177.691073       139066.146439
  6830        23185.499500       139112.996999
  6831        23193.309736       139159.858414
  6832        23201.121781       139206.730684
  6833        23208.935635       139253.613812
  6834        23216.751300       139300.507799
  6835        23224.568774       139347.412646
  6836        23232.388059       139394.328356
  6837        23240.209155       139441.254929
  6838        23248.032061       139488.192367
  6839        23255.856779       139535.140671
  6840        23263.683307       139582.099844
  6841        23271.511648       139629.069886
  6842        23279.341800       139676.050800
  6843        23287.173764       139723.042586
  6844        23295.007541       139770.045246
  6845        23302.843130       139817.058782
  6846        23310.680533       139864.083196
  6847        23318.519748       139911.118488
  6848        23326.360777       139958.164661
  6849        23334.203619       140005.221715
  6850        23342.048275       140052.289653
  6851        23349.894746       140099.368475
  6852        23357.743031       140146.458184
  6853        23365.593130       140193.558781
  6854        23373.445045       140240.670267
  6855        23381.298774       140287.792644
  6856        23389.154319       140334.925914
  6857        23397.011680       140382.070078
  6858        23404.870856       140429.225137
  6859        23412.731849       140476.391094
  6860        23420.594658       140523.567948
  6861        23428.459284       140570.755703
  6862        23436.325727       140617.954360
  6863        23444.193987       140665.163920
  6864        23452.064064       140712.384384
  6865        23459.935959       140759.615755
  6866        23467.809672       140806.858033
  6867        23475.685203       140854.111220
  6868        23483.562553       140901.375318
  6869        23491.441721       140948.650329
  6870        23499.322709       140995.936253
  6871        23507.205515       141043.233092
  6872        23515.090141       141090.540849
  6873        23522.976587       141137.859523
  6874        23530.864853       141185.189118
  6875        23538.754939       141232.529633
  6876        23546.646845       141279.881072
  6877        23554.540572       141327.243435
  6878        23562.436121       141374.616724
  6879        23570.333490       141422.000940
  6880        23578.232681       141469.396085
  6881        23586.133693       141516.802161
  6882        23594.036528       141564.219169
  6883        23601.941185       141611.647110
  6884        23609.847664       141659.085986
  6885        23617.755966       141706.535798
  6886        23625.666092       141753.996549
  6887        23633.578040       141801.468239
  6888        23641.491812       141848.950870
  6889        23649.407407       141896.444444
  6890        23657.324827       141943.948962
  6891        23665.244071       141991.464426
  6892        23673.165139       142038.990836
  6893        23681.088033       142086.528195
  6894        23689.012751       142134.076505
  6895        23696.939294       142181.635766
  6896        23704.867663       142229.205980
  6897        23712.797858       142276.787149
  6898        23720.729879       142324.379274
  6899        23728.663726       142371.982357
  6900        23736.599400       142419.596399
  6901        23744.536900       142467.221401
  6902        23752.476228       142514.857366
  6903        23760.417382       142562.504295
  6904        23768.360365       142610.162189
  6905        23776.305175       142657.831049
  6906        23784.251813       142705.510878
  6907        23792.200279       142753.201677
  6908        23800.150574       142800.903447
  6909        23808.102698       142848.616190
  6910        23816.056651       142896.339907
  6911        23824.012433       142944.074600
  6912        23831.970045       142991.820270
  6913        23839.929487       143039.576919
  6914        23847.890758       143087.344549
  6915        23855.853860       143135.123160
  6916        23863.818792       143182.912755
  6917        23871.785556       143230.713334
  6918        23879.754150       143278.524900
  6919        23887.724576       143326.347454
  6920        23895.696833       143374.180997
  6921        23903.670922       143422.025531
  6922        23911.646843       143469.881058
  6923        23919.624596       143517.747578
  6924        23927.604182       143565.625094
  6925        23935.585601       143613.513607
  6926        23943.568853       143661.413118
  6927        23951.553938       143709.323630
  6928        23959.540857       143757.245142
  6929        23967.529610       143805.177658
  6930        23975.520196       143853.121178
  6931        23983.512617       143901.075704
  6932        23991.506873       143949.041237
  6933        23999.502963       143997.017780
  6934        24007.500889       144045.005333
  6935        24015.500650       144093.003898
  6936        24023.502246       144141.013476
  6937        24031.505678       144189.034069
  6938        24039.510947       144237.065679
  6939        24047.518051       144285.108307
  6940        24055.526992       144333.161954
  6941        24063.537770       144381.226623
  6942        24071.550386       144429.302313
  6943        24079.564838       144477.389028
  6944        24087.581128       144525.486769
  6945        24095.599256       144573.595536
  6946        24103.619222       144621.715332
  6947        24111.641026       144669.846157
  6948        24119.664669       144717.988015
  6949        24127.690151       144766.140905
  6950        24135.717472       144814.304830
  6951        24143.746632       144862.479791
  6952        24151.777631       144910.665789
  6953        24159.810471       144958.862826
  6954        24167.845151       145007.070904
  6955        24175.881671       145055.290024
  6956        24183.920031       145103.520187
  6957        24191.960233       145151.761396
  6958        24200.002275       145200.013650
  6959        24208.046159       145248.276953
  6960        24216.091884       145296.551305
  6961        24224.139451       145344.836709
  6962        24232.188861       145393.133164
  6963        24240.240112       145441.440674
  6964        24248.293207       145489.759239
  6965        24256.348144       145538.088862
  6966        24264.404924       145586.429542
  6967        24272.463547       145634.781283
  6968        24280.524014       145683.144085
  6969        24288.586325       145731.517950
  6970        24296.650480       145779.902879
  6971        24304.716479       145828.298875
  6972        24312.784323       145876.705938
  6973        24320.854012       145925.124070
  6974        24328.925545       145973.553272
  6975        24336.998924       146021.993546
  6976        24345.074149       146070.444894
  6977        24353.151219       146118.907316
  6978        24361.230136       146167.380815
  6979        24369.310899       146215.865392
  6980        24377.393508       146264.361048
  6981        24385.477964       146312.867785
  6982        24393.564267       146361.385605
  6983        24401.652418       146409.914508
  6984        24409.742416       146458.454497
  6985        24417.834262       146507.005572
  6986        24425.927956       146555.567736
  6987        24434.023498       146604.140990
  6988        24442.120889       146652.725335
  6989        24450.220129       146701.320773
  6990        24458.321217       146749.927305
  6991        24466.424155       146798.544933
  6992        24474.528943       146847.173658
  6993        24482.635580       146895.813482
  6994        24490.744068       146944.464406
  6995        24498.854405       146993.126432
  6996        24506.966594       147041.799562
  6997        24515.080633       147090.483796
  6998        24523.196523       147139.179136
  6999        24531.314264       147187.885584
  7000        24539.433857       147236.603141
  7001        24547.555301       147285.331809
  7002        24555.678598       147334.071589
  7003        24563.803747       147382.822482
  7004        24571.930749       147431.584491
  7005        24580.059603       147480.357617
  7006        24588.190310       147529.141860
  7007        24596.322871       147577.937223
  7008        24604.457285       147626.743707
  7009        24612.593552       147675.561314
  7010        24620.731674       147724.390045
  7011        24628.871650       147773.229901
  7012        24637.013481       147822.080885
  7013        24645.157166       147870.942997
  7014        24653.302706       147919.816239
  7015        24661.450102       147968.700612
  7016        24669.599353       148017.596119
  7017        24677.750460       148066.502759
  7018        24685.903423       148115.420536
  7019        24694.058242       148164.349450
  7020        24702.214917       148213.289503
  7021        24710.373449       148262.240697
  7022        24718.533839       148311.203032
  7023        24726.696085       148360.176511
  7024        24734.860189       148409.161134
  7025        24743.026151       148458.156904
  7026        24751.193970       148507.163821
  7027        24759.363648       148556.181888
  7028        24767.535184       148605.211106
  7029        24775.708579       148654.251476
  7030        24783.883833       148703.302999
  7031        24792.060946       148752.365678
  7032        24800.239919       148801.439513
  7033        24808.420751       148850.524507
  7034        24816.603443       148899.620660
  7035        24824.787996       148948.727974
  7036        24832.974408       148997.846451
  7037        24841.162682       149046.976092
  7038        24849.352816       149096.116898
  7039        24857.544812       149145.268871
  7040        24865.738669       149194.432013
  7041        24873.934388       149243.606325
  7042        24882.131968       149292.791808
  7043        24890.331411       149341.988465
  7044        24898.532716       149391.196295
  7045        24906.735884       149440.415302
  7046        24914.940914       149489.645486
  7047        24923.147808       149538.886848
  7048        24931.356565       149588.139391
  7049        24939.567186       149637.403116
  7050        24947.779671       149686.678024
  7051        24955.994020       149735.964117
  7052        24964.210233       149785.261396
  7053        24972.428310       149834.569863
  7054        24980.648253       149883.889518
  7055        24988.870061       149933.220365
  7056        24997.093734       149982.562403
  7057        25005.319273       150031.915635
  7058        25013.546677       150081.280062
  7059        25021.775948       150130.655686
  7060        25030.007085       150180.042508
  7061        25038.240088       150229.440529
  7062        25046.474958       150278.849751
  7063        25054.711696       150328.270175
  7064        25062.950301       150377.701803
  7065        25071.190773       150427.144637
  7066        25079.433113       150476.598677
  7067        25087.677321       150526.063926
  7068        25095.923397       150575.540384
  7069        25104.171342       150625.028054
  7070        25112.421156       150674.526936
  7071        25120.672839       150724.037033
  7072        25128.926391       150773.558345
  7073        25137.181812       150823.090874
  7074        25145.439104       150872.634622
  7075        25153.698265       150922.189590
  7076        25161.959297       150971.755779
  7077        25170.222199       151021.333192
  7078        25178.486971       151070.921828
  7079        25186.753615       151120.521691
  7080        25195.022130       151170.132781
  7081        25203.292517       151219.755100
  7082        25211.564775       151269.388649
  7083        25219.838905       151319.033430
  7084        25228.114907       151368.689444
  7085        25236.392782       151418.356693
  7086        25244.672530       151468.035178
  7087        25252.954150       151517.724900
  7088        25261.237644       151567.425862
  7089        25269.523011       151617.138064
  7090        25277.810251       151666.861509
  7091        25286.099366       151716.596196
  7092        25294.390355       151766.342129
  7093        25302.683218       151816.099308
  7094        25310.977956       151865.867735
  7095        25319.274569       151915.647411
  7096        25327.573056       151965.438338
  7097        25335.873420       152015.240518
  7098        25344.175658       152065.053951
  7099        25352.479773       152114.878639
  7100        25360.785764       152164.714584
  7101        25369.093631       152214.561787
  7102        25377.403375       152264.420250
  7103        25385.714996       152314.289973
  7104        25394.028493       152364.170959
  7105        25402.343868       152414.063209
  7106        25410.661121       152463.966725
  7107        25418.980251       152513.881507
  7108        25427.301260       152563.807558
  7109        25435.624146       152613.744878
  7110        25443.948912       152663.693470
  7111        25452.275556       152713.653334
  7112        25460.604079       152763.624472
  7113        25468.934481       152813.606886
  7114        25477.266763       152863.600578
  7115        25485.600925       152913.605547
  7116        25493.936966       152963.621797
  7117        25502.274888       153013.649328
  7118        25510.614690       153063.688142
  7119        25518.956373       153113.738240
  7120        25527.299937       153163.799624
  7121        25535.645383       153213.872296
  7122        25543.992709       153263.956256
  7123        25552.341918       153314.051506
  7124        25560.693008       153364.158048
  7125        25569.045980       153414.275883
  7126        25577.400835       153464.405012
  7127        25585.757573       153514.545438
  7128        25594.116193       153564.697161
  7129        25602.476697       153614.860182
  7130        25610.839084       153665.034504
  7131        25619.203355       153715.220128
  7132        25627.569509       153765.417056
  7133        25635.937548       153815.625287
  7134        25644.307471       153865.844825
  7135        25652.679278       153916.075671
  7136        25661.052971       153966.317826
  7137        25669.428548       154016.571291
  7138        25677.806011       154066.836068
  7139        25686.185360       154117.112158
  7140        25694.566594       154167.399564
  7141        25702.949714       154217.698285
  7142        25711.334721       154268.008325
  7143        25719.721614       154318.329683
  7144        25728.110394       154368.662362
  7145        25736.501061       154419.006364
  7146        25744.893615       154469.361689
  7147        25753.288056       154519.728338
  7148        25761.684386       154570.106315
  7149        25770.082603       154620.495619
  7150        25778.482709       154670.896252
  7151        25786.884703       154721.308217
  7152        25795.288586       154771.731513
  7153        25803.694357       154822.166143
  7154        25812.102018       154872.612108
  7155        25820.511568       154923.069410
  7156        25828.923008       154973.538050
  7157        25837.336338       155024.018029
  7158        25845.751558       155074.509350
  7159        25854.168669       155125.012012
  7160        25862.587670       155175.526018
  7161        25871.008562       155226.051370
  7162        25879.431345       155276.588068
  7163        25887.856019       155327.136114
  7164        25896.282585       155377.695510
  7165        25904.711043       155428.266257
  7166        25913.141393       155478.848356
  7167        25921.573635       155529.441809
  7168        25930.007770       155580.046618
  7169        25938.443797       155630.662783
  7170        25946.881718       155681.290306
  7171        25955.321532       155731.929189
  7172        25963.763239       155782.579433
  7173        25972.206840       155833.241040
  7174        25980.652335       155883.914011
  7175        25989.099724       155934.598347
  7176        25997.549008       155985.294050
  7177        26006.000187       156036.001121
  7178        26014.453260       156086.719562
  7179        26022.908229       156137.449374
  7180        26031.365093       156188.190558
  7181        26039.823853       156238.943117
  7182        26048.284508       156289.707051
  7183        26056.747060       156340.482362
  7184        26065.211509       156391.269051
  7185        26073.677853       156442.067120
  7186        26082.146095       156492.876570
  7187        26090.616234       156543.697403
  7188        26099.088270       156594.529620
  7189        26107.562204       156645.373223
  7190        26116.038035       156696.228212
  7191        26124.515765       156747.094590
  7192        26132.995393       156797.972358
  7193        26141.476919       156848.861517
  7194        26149.960345       156899.762069
  7195        26158.445669       156950.674014
  7196        26166.932893       157001.597356
  7197        26175.422016       157052.532094
  7198        26183.913038       157103.478231
  7199        26192.405961       157154.435767
  7200        26200.900784       157205.404705
  7201        26209.397508       157256.385046
  7202        26217.896132       157307.376790
  7203        26226.396657       157358.379941
  7204        26234.899083       157409.394498
  7205        26243.403411       157460.420464
  7206        26251.909640       157511.457839
  7207        26260.417771       157562.506626
  7208        26268.927804       157613.566826
  7209        26277.439740       157664.638440
  7210        26285.953578       157715.721469
  7211        26294.469319       157766.815915
  7212        26302.986963       157817.921780
  7213        26311.506511       157869.039065
  7214        26320.027962       157920.167771
  7215        26328.551317       157971.307899
  7216        26337.076575       158022.459452
  7217        26345.603738       158073.622431
  7218        26354.132806       158124.796836
  7219        26362.663778       158175.982670
  7220        26371.196656       158227.179934
  7221        26379.731438       158278.388628
  7222        26388.268126       158329.608756
  7223        26396.806720       158380.840318
  7224        26405.347219       158432.083315
  7225        26413.889625       158483.337749
  7226        26422.433937       158534.603622
  7227        26430.980156       158585.880935
  7228        26439.528281       158637.169688
  7229        26448.078314       158688.469885
  7230        26456.630254       158739.781525
  7231        26465.184102       158791.104611
  7232        26473.739857       158842.439144
  7233        26482.297521       158893.785126
  7234        26490.857093       158945.142557
  7235        26499.418573       158996.511439
  7236        26507.981962       159047.891774
  7237        26516.547260       159099.283563
  7238        26525.114468       159150.686807
  7239        26533.683585       159202.101509
  7240        26542.254611       159253.527668
  7241        26550.827548       159304.965287
  7242        26559.402395       159356.414368
  7243        26567.979152       159407.874911
  7244        26576.557820       159459.346918
  7245        26585.138398       159510.830390
  7246        26593.720888       159562.325329
  7247        26602.305289       159613.831736
  7248        26610.891602       159665.349613
  7249        26619.479827       159716.878961
  7250        26628.069964       159768.419782
  7251        26636.662013       159819.972076
  7252        26645.255974       159871.535846
  7253        26653.851849       159923.111092
  7254        26662.449636       159974.697817
  7255        26671.049337       160026.296021
  7256        26679.650951       160077.905706
  7257        26688.254479       160129.526873
  7258        26696.859921       160181.159525
  7259        26705.467277       160232.803661
  7260        26714.076547       160284.459284
  7261        26722.687732       160336.126395
  7262        26731.300833       160387.804995
  7263        26739.915848       160439.495087
  7264        26748.532778       160491.196670
  7265        26757.151625       160542.909748
  7266        26765.772387       160594.634320
  7267        26774.395065       160646.370389
  7268        26783.019659       160698.117955
  7269        26791.646170       160749.877021
  7270        26800.274598       160801.647588
  7271        26808.904943       160853.429657
  7272        26817.537205       160905.223230
  7273        26826.171384       160957.028307
  7274        26834.807482       161008.844891
  7275        26843.445497       161060.672982
  7276        26852.085430       161112.512583
  7277        26860.727282       161164.363694
  7278        26869.371053       161216.226317
  7279        26878.016742       161268.100454
  7280        26886.664351       161319.986105
  7281        26895.313879       161371.883273
  7282        26903.965326       161423.791958
  7283        26912.618694       161475.712163
  7284        26921.273981       161527.643887
  7285        26929.931189       161579.587134
  7286        26938.590317       161631.541904
  7287        26947.251366       161683.508198
  7288        26955.914336       161735.486019
  7289        26964.579228       161787.475366
  7290        26973.246041       161839.476243
  7291        26981.914775       161891.488650
  7292        26990.585431       161943.512589
  7293        26999.258010       161995.548061
  7294        27007.932511       162047.595067
  7295        27016.608935       162099.653609
  7296        27025.287281       162151.723688
  7297        27033.967551       162203.805306
  7298        27042.649744       162255.898464
  7299        27051.333861       162308.003163
  7300        27060.019901       162360.119406
  7301        27068.707865       162412.247192
  7302        27077.397754       162464.386524
  7303        27086.089567       162516.537404
  7304        27094.783305       162568.699831
  7305        27103.478968       162620.873809
  7306        27112.176556       162673.059338
  7307        27120.876070       162725.256419
  7308        27129.577509       162777.465055
  7309        27138.280874       162829.685246
  7310        27146.986166       162881.916994
  7311        27155.693383       162934.160300
  7312        27164.402528       162986.415166
  7313        27173.113599       163038.681592
  7314        27181.826597       163090.959581
  7315        27190.541522       163143.249134
  7316        27199.258375       163195.550253
  7317        27207.977156       163247.862937
  7318        27216.697865       163300.187190
  7319        27225.420502       163352.523012
  7320        27234.145068       163404.870405
  7321        27242.871562       163457.229370
  7322        27251.599985       163509.599909
  7323        27260.330337       163561.982023
  7324        27269.062619       163614.375713
  7325        27277.796830       163666.780981
  7326        27286.532971       163719.197827
  7327        27295.271042       163771.626255
  7328        27304.011044       163824.066264
  7329        27312.752976       163876.517857
  7330        27321.496839       163928.981034
  7331        27330.242633       163981.455798
  7332        27338.990358       164033.942149
  7333        27347.740015       164086.440088
  7334        27356.491603       164138.949619
  7335        27365.245123       164191.470740
  7336        27374.000576       164244.003455
  7337        27382.757961       164296.547764
  7338        27391.517278       164349.103669
  7339        27400.278529       164401.671171
  7340        27409.041712       164454.250272
  7341        27417.806829       164506.840973
  7342        27426.573879       164559.443275
  7343        27435.342863       164612.057179
  7344        27444.113781       164664.682688
  7345        27452.886634       164717.319803
  7346        27461.661421       164769.968524
  7347        27470.438142       164822.628854
  7348        27479.216799       164875.300793
  7349        27487.997390       164927.984343
  7350        27496.779918       164980.679506
  7351        27505.564380       165033.386282
  7352        27514.350779       165086.104674
  7353        27523.139114       165138.834682
  7354        27531.929385       165191.576308
  7355        27540.721592       165244.329554
  7356        27549.515737       165297.094420
  7357        27558.311818       165349.870908
  7358        27567.109837       165402.659020
  7359        27575.909793       165455.458757
  7360        27584.711687       165508.270120
  7361        27593.515518       165561.093110
  7362        27602.321288       165613.927730
  7363        27611.128997       165666.773980
  7364        27619.938644       165719.631861
  7365        27628.750229       165772.501376
  7366        27637.563754       165825.382525
  7367        27646.379218       165878.275310
  7368        27655.196622       165931.179733
  7369        27664.015966       165984.095794
  7370        27672.837249       166037.023495
  7371        27681.660473       166089.962837
  7372        27690.485637       166142.913822
  7373        27699.312742       166195.876452
  7374        27708.141788       166248.850727
  7375        27716.972775       166301.836648
  7376        27725.805703       166354.834218
  7377        27734.640573       166407.843438
  7378        27743.477385       166460.864308
  7379        27752.316139       166513.896831
  7380        27761.156835       166566.941008
  7381        27769.999473       166619.996840
  7382        27778.844055       166673.064328
  7383        27787.690579       166726.143475
  7384        27796.539047       166779.234280
  7385        27805.389458       166832.336746
  7386        27814.241812       166885.450874
  7387        27823.096111       166938.576666
  7388        27831.952354       166991.714122
  7389        27840.810541       167044.863244
  7390        27849.670672       167098.024034
  7391        27858.532749       167151.196492
  7392        27867.396770       167204.380621
  7393        27876.262737       167257.576421
  7394        27885.130649       167310.783894
  7395        27894.000507       167364.003042
  7396        27902.872311       167417.233865
  7397        27911.746061       167470.476365
  7398        27920.621757       167523.730544
  7399        27929.499400       167576.996402
  7400        27938.378990       167630.273942
  7401        27947.260527       167683.563164
  7402        27956.144012       167736.864069
  7403        27965.029443       167790.176660
  7404        27973.916823       167843.500938
  7405        27982.806151       167896.836904
  7406        27991.697426       167950.184559
  7407        28000.590651       168003.543904
  7408        28009.485824       168056.914942
  7409        28018.382945       168110.297673
  7410        28027.282016       168163.692099
  7411        28036.183037       168217.098221
  7412        28045.086007       168270.516040
  7413        28053.990926       168323.945558
  7414        28062.897796       168377.386777
  7415        28071.806616       168430.839697
  7416        28080.717387       168484.304320
  7417        28089.630108       168537.780647
  7418        28098.544780       168591.268680
  7419        28107.461403       168644.768420
  7420        28116.379978       168698.279868
  7421        28125.300504       168751.803026
  7422        28134.222983       168805.337895
  7423        28143.147413       168858.884477
  7424        28152.073795       168912.442772
  7425        28161.002130       168966.012783
  7426        28169.932418       169019.594510
  7427        28178.864659       169073.187954
  7428        28187.798853       169126.793119
  7429        28196.735001       169180.410003
  7430        28205.673102       169234.038610
  7431        28214.613157       169287.678940
  7432        28223.555166       169341.330994
  7433        28232.499129       169394.994775
  7434        28241.445047       169448.670282
  7435        28250.392920       169502.357519
  7436        28259.342748       169556.056486
  7437        28268.294531       169609.767184
  7438        28277.248269       169663.489614
  7439        28286.203963       169717.223779
  7440        28295.161613       169770.969679
  7441        28304.121219       169824.727317
  7442        28313.082782       169878.496692
  7443        28322.046301       169932.277807
  7444        28331.011777       169986.070662
  7445        28339.979210       170039.875260
  7446        28348.948600       170093.691602
  7447        28357.919948       170147.519688
  7448        28366.893253       170201.359520
  7449        28375.868517       170255.211101
  7450        28384.845738       170309.074430
  7451        28393.824918       170362.949509
  7452        28402.806057       170416.836340
  7453        28411.789154       170470.734924
  7454        28420.774210       170524.645263
  7455        28429.761226       170578.567357
  7456        28438.750201       170632.501208
  7457        28447.741136       170686.446817
  7458        28456.734031       170740.404187
  7459        28465.728886       170794.373317
  7460        28474.725702       170848.354210
  7461        28483.724478       170902.346866
  7462        28492.725215       170956.351288
  7463        28501.727913       171010.367475
  7464        28510.732572       171064.395431
  7465        28519.739193       171118.435156
  7466        28528.747775       171172.486651
  7467        28537.758320       171226.549918
  7468        28546.770826       171280.624959
  7469        28555.785296       171334.711773
  7470        28564.801727       171388.810364
  7471        28573.820122       171442.920732
  7472        28582.840480       171497.042878
  7473        28591.862801       171551.176804
  7474        28600.887085       171605.322511
  7475        28609.913334       171659.480001
  7476        28618.941546       171713.649275
  7477        28627.971722       171767.830334
  7478        28637.003863       171822.023179
  7479        28646.037969       171876.227812
  7480        28655.074039       171930.444235
  7481        28664.112075       171984.672448
  7482        28673.152075       172038.912452
  7483        28682.194042       172093.164250
  7484        28691.237974       172147.427843
  7485        28700.283872       172201.703232
  7486        28709.331736       172255.990417
  7487        28718.381567       172310.289402
  7488        28727.433364       172364.600186
  7489        28736.487129       172418.922771
  7490        28745.542860       172473.257159
  7491        28754.600558       172527.603351
  7492        28763.660225       172581.961348
  7493        28772.721859       172636.331151
  7494        28781.785460       172690.712763
  7495        28790.851031       172745.106183
  7496        28799.918569       172799.511415
  7497        28808.988076       172853.928458
  7498        28818.059552       172908.357314
  7499        28827.132997       172962.797985
  7500        28836.208412       173017.250471
  7501        28845.285796       173071.714775
  7502        28854.365150       173126.190898
  7503        28863.446473       173180.678840
  7504        28872.529767       173235.178603
  7505        28881.615032       173289.690189
  7506        28890.702266       173344.213599
  7507        28899.791472       173398.748834
  7508        28908.882649       173453.295895
  7509        28917.975797       173507.854784
  7510        28927.070917       173562.425502
  7511        28936.168008       173617.008051
  7512        28945.267072       173671.602431
  7513        28954.368107       173726.208645
  7514        28963.471115       173780.826693
  7515        28972.576096       173835.456577
  7516        28981.683050       173890.098297
  7517        28990.791976       173944.751857
  7518        28999.902876       173999.417256
  7519        29009.015749       174054.094496
  7520        29018.130596       174108.783578
  7521        29027.247417       174163.484504
  7522        29036.366212       174218.197275
  7523        29045.486982       174272.921892
  7524        29054.609726       174327.658357
  7525        29063.734445       174382.406671
  7526        29072.861139       174437.166835
  7527        29081.989809       174491.938851
  7528        29091.120453       174546.722720
  7529        29100.253074       174601.518443
  7530        29109.387670       174656.326021
  7531        29118.524243       174711.145457
  7532        29127.662792       174765.976750
  7533        29136.803317       174820.819903
  7534        29145.945820       174875.674917
  7535        29155.090299       174930.541793
  7536        29164.236755       174985.420533
  7537        29173.385189       175040.311137
  7538        29182.535601       175095.213607
  7539        29191.687991       175150.127945
  7540        29200.842359       175205.054151
  7541        29209.998705       175259.992228
  7542        29219.157029       175314.942175
  7543        29228.317333       175369.903996
  7544        29237.479615       175424.877690
  7545        29246.643877       175479.863260
  7546        29255.810118       175534.860706
  7547        29264.978338       175589.870030
  7548        29274.148539       175644.891234
  7549        29283.320720       175699.924317
  7550        29292.494881       175754.969283
  7551        29301.671022       175810.026132
  7552        29310.849144       175865.094865
  7553        29320.029247       175920.175484
  7554        29329.211332       175975.267990
  7555        29338.395397       176030.372384
  7556        29347.581445       176085.488669
  7557        29356.769474       176140.616844
  7558        29365.959485       176195.756911
  7559        29375.151479       176250.908872
  7560        29384.345455       176306.072728
  7561        29393.541413       176361.248480
  7562        29402.739355       176416.436130
  7563        29411.939280       176471.635678
  7564        29421.141188       176526.847126
  7565        29430.345079       176582.070476
  7566        29439.550955       176637.305729
  7567        29448.758814       176692.552886
  7568        29457.968658       176747.811948
  7569        29467.180486       176803.082917
  7570        29476.394299       176858.365793
  7571        29485.610097       176913.660579
  7572        29494.827879       176968.967276
  7573        29504.047647       177024.285884
  7574        29513.269401       177079.616405
  7575        29522.493140       177134.958841
  7576        29531.718865       177190.313193
  7577        29540.946577       177245.679461
  7578        29550.176275       177301.057648
  7579        29559.407959       177356.447755
  7580        29568.641630       177411.849783
  7581        29577.877289       177467.263733
  7582        29587.114934       177522.689606
  7583        29596.354567       177578.127404
  7584        29605.596188       177633.577128
  7585        29614.839797       177689.038780
  7586        29624.085393       177744.512361
  7587        29633.332979       177799.997871
  7588        29642.582552       177855.495313
  7589        29651.834115       177911.004688
  7590        29661.087666       177966.525996
  7591        29670.343207       178022.059239
  7592        29679.600737       178077.604419
  7593        29688.860256       178133.161537
  7594        29698.121766       178188.730594
  7595        29707.385265       178244.311591
  7596        29716.650755       178299.904530
  7597        29725.918235       178355.509412
  7598        29735.187706       178411.126238
  7599        29744.459168       178466.755010
  7600        29753.732621       178522.395728
  7601        29763.008066       178578.048395
  7602        29772.285502       178633.713011
  7603        29781.564930       178689.389578
  7604        29790.846349       178745.078096
  7605        29800.129761       178800.778568
  7606        29809.415166       178856.490995
  7607        29818.702563       178912.215377
  7608        29827.991953       178967.951717
  7609        29837.283336       179023.700014
  7610        29846.576712       179079.460272
  7611        29855.872082       179135.232491
  7612        29865.169445       179191.016672
  7613        29874.468803       179246.812816
  7614        29883.770154       179302.620925
  7615        29893.073500       179358.441001
  7616        29902.378841       179414.273044
  7617        29911.686176       179470.117055
  7618        29920.995506       179525.973037
  7619        29930.306832       179581.840989
  7620        29939.620152       179637.720915
  7621        29948.935469       179693.612814
  7622        29958.252781       179749.516688
  7623        29967.572090       179805.432539
  7624        29976.893395       179861.360367
  7625        29986.216696       179917.300174
  7626        29995.541994       179973.251962
  7627        30004.869288       180029.215731
  7628        30014.198580       180085.191483
  7629        30023.529870       180141.179219
  7630        30032.863157       180197.178940
  7631        30042.198441       180253.190648
  7632        30051.535724       180309.214344
  7633        30060.875005       180365.250029
  7634        30070.216284       180421.297704
  7635        30079.559562       180477.357371
  7636        30088.904839       180533.429031
  7637        30098.252114       180589.512686
  7638        30107.601389       180645.608336
  7639        30116.952664       180701.715983
  7640        30126.305938       180757.835628
  7641        30135.661212       180813.967272
  7642        30145.018486       180870.110917
  7643        30154.377761       180926.266564
  7644        30163.739036       180982.434214
  7645        30173.102311       181038.613869
  7646        30182.467588       181094.805529
  7647        30191.834866       181151.009197
  7648        30201.204145       181207.224872
  7649        30210.575426       181263.452558
  7650        30219.948709       181319.692254
  7651        30229.323994       181375.943962
  7652        30238.701281       181432.207683
  7653        30248.080570       181488.483420
  7654        30257.461862       181544.771172
  7655        30266.845157       181601.070941
  7656        30276.230455       181657.382729
  7657        30285.617756       181713.706536
  7658        30295.007061       181770.042365
  7659        30304.398369       181826.390215
  7660        30313.791682       181882.750090
  7661        30323.186998       181939.121988
  7662        30332.584319       181995.505914
  7663        30341.983644       182051.901866
  7664        30351.384974       182108.309847
  7665        30360.788310       182164.729857
  7666        30370.193650       182221.161899
  7667        30379.600996       182277.605974
  7668        30389.010347       182334.062081
  7669        30398.421704       182390.530224
  7670        30407.835067       182447.010403
  7671        30417.250437       182503.502619
  7672        30426.667812       182560.006874
  7673        30436.087195       182616.523169
  7674        30445.508584       182673.051505
  7675        30454.931981       182729.591884
  7676        30464.357384       182786.144306
  7677        30473.784796       182842.708773
  7678        30483.214214       182899.285287
  7679        30492.645641       182955.873848
  7680        30502.079076       183012.474457
  7681        30511.514520       183069.087117
  7682        30520.951971       183125.711828
  7683        30530.391432       183182.348592
  7684        30539.832901       183238.997409
  7685        30549.276380       183295.658281
  7686        30558.721868       183352.331210
  7687        30568.169366       183409.016196
  7688        30577.618874       183465.713241
  7689        30587.070391       183522.422346
  7690        30596.523919       183579.143512
  7691        30605.979457       183635.876741
  7692        30615.437006       183692.622034
  7693        30624.896565       183749.379392
  7694        30634.358136       183806.148816
  7695        30643.821718       183862.930308
  7696        30653.287311       183919.723868
  7697        30662.754916       183976.529499
  7698        30672.224533       184033.347201
  7699        30681.696162       184090.176975
  7700        30691.169804       184147.018823
  7701        30700.645458       184203.872747
  7702        30710.123124       184260.738746
  7703        30719.602804       184317.616824
  7704        30729.084497       184374.506980
  7705        30738.568203       184431.409216
  7706        30748.053922       184488.323533
  7707        30757.541656       184545.249933
  7708        30767.031403       184602.188417
  7709        30776.523164       184659.138986
  7710        30786.016940       184716.101641
  7711        30795.512731       184773.076384
  7712        30805.010536       184830.063215
  7713        30814.510356       184887.062137
  7714        30824.012192       184944.073150
  7715        30833.516042       185001.096255
  7716        30843.021909       185058.131454
  7717        30852.529791       185115.178748
  7718        30862.039690       185172.238138
  7719        30871.551604       185229.309626
  7720        30881.065535       185286.393213
  7721        30890.581483       185343.488899
  7722        30900.099448       185400.596687
  7723        30909.619430       185457.716577
  7724        30919.141429       185514.848571
  7725        30928.665445       185571.992670
  7726        30938.191479       185629.148875
  7727        30947.719531       185686.317187
  7728        30957.249601       185743.497608
  7729        30966.781690       185800.690139
  7730        30976.315797       185857.894781
  7731        30985.851923       185915.111536
  7732        30995.390067       185972.340404
  7733        31004.930231       186029.581387
  7734        31014.472414       186086.834486
  7735        31024.016617       186144.099702
  7736        31033.562839       186201.377036
  7737        31043.111082       186258.666491
  7738        31052.661344       186315.968066
  7739        31062.213627       186373.281764
  7740        31071.767931       186430.607585
  7741        31081.324255       186487.945531
  7742        31090.882601       186545.295603
  7743        31100.442967       186602.657802
  7744        31110.005355       186660.032130
  7745        31119.569764       186717.418587
  7746        31129.136196       186774.817174
  7747        31138.704649       186832.227894
  7748        31148.275125       186889.650748
  7749        31157.847623       186947.085736
  7750        31167.422143       187004.532859
  7751        31176.998687       187061.992120
  7752        31186.577253       187119.463519
  7753        31196.157843       187176.947057
  7754        31205.740456       187234.442736
  7755        31215.325093       187291.950557
  7756        31224.911753       187349.470521
  7757        31234.500438       187407.002629
  7758        31244.091147       187464.546883
  7759        31253.683881       187522.103284
  7760        31263.278639       187579.671833
  7761        31272.875422       187637.252531
  7762        31282.474230       187694.845380
  7763        31292.075063       187752.450380
  7764        31301.677922       187810.067533
  7765        31311.282807       187867.696841
  7766        31320.889717       187925.338303
  7767        31330.498654       187982.991923
  7768        31340.109617       188040.657700
  7769        31349.722606       188098.335636
  7770        31359.337622       188156.025733
  7771        31368.954665       188213.727990
  7772        31378.573735       188271.442411
  7773        31388.194833       188329.168996
  7774        31397.817958       188386.907745
  7775        31407.443110       188444.658661
  7776        31417.070291       188502.421745
  7777        31426.699500       188560.196998
  7778        31436.330737       188617.984420
  7779        31445.964002       188675.784014
  7780        31455.599297       188733.595780
  7781        31465.236620       188791.419719
  7782        31474.875972       188849.255834
  7783        31484.517354       188907.104125
  7784        31494.160765       188964.964593
  7785        31503.806207       189022.837239
  7786        31513.453678       189080.722065
  7787        31523.103179       189138.619072
  7788        31532.754710       189196.528262
  7789        31542.408272       189254.449634
  7790        31552.063865       189312.383192
  7791        31561.721489       189370.328935
  7792        31571.381144       189428.286865
  7793        31581.042830       189486.256983
  7794        31590.706548       189544.239290
  7795        31600.372298       189602.233789
  7796        31610.040080       189660.240479
  7797        31619.709894       189718.259362
  7798        31629.381740       189776.290439
  7799        31639.055619       189834.333712
  7800        31648.731530       189892.389182
  7801        31658.409475       189950.456849
  7802        31668.089453       190008.536715
  7803        31677.771464       190066.628782
  7804        31687.455508       190124.733050
  7805        31697.141587       190182.849521
  7806        31706.829699       190240.978196
  7807        31716.519846       190299.119076
  7808        31726.212027       190357.272162
  7809        31735.906243       190415.437456
  7810        31745.602493       190473.614958
  7811        31755.300778       190531.804670
  7812        31765.001099       190590.006594
  7813        31774.703455       190648.220730
  7814        31784.407846       190706.447079
  7815        31794.114274       190764.685643
  7816        31803.822737       190822.936423
  7817        31813.533237       190881.199420
  7818        31823.245773       190939.474635
  7819        31832.960345       190997.762070
  7820        31842.676954       191056.061725
  7821        31852.395600       191114.373603
  7822        31862.116284       191172.697704
  7823        31871.839005       191231.034028
  7824        31881.563763       191289.382579
  7825        31891.290559       191347.743356
  7826        31901.019394       191406.116361
  7827        31910.750266       191464.501595
  7828        31920.483177       191522.899060
  7829        31930.218126       191581.308755
  7830        31939.955114       191639.730684
  7831        31949.694141       191698.164846
  7832        31959.435207       191756.611244
  7833        31969.178313       191815.069878
  7834        31978.923458       191873.540749
  7835        31988.670643       191932.023859
  7836        31998.419868       191990.519208
  7837        32008.171133       192049.026799
  7838        32017.924439       192107.546632
  7839        32027.679785       192166.078708
  7840        32037.437172       192224.623029
  7841        32047.196599       192283.179596
  7842        32056.958068       192341.748409
  7843        32066.721579       192400.329471
  7844        32076.487130       192458.922782
  7845        32086.254724       192517.528344
  7846        32096.024360       192576.146157
  7847        32105.796037       192634.776224
  7848        32115.569757       192693.418544
  7849        32125.345520       192752.073120
  7850        32135.123325       192810.739952
  7851        32144.903174       192869.419042
  7852        32154.685065       192928.110390
  7853        32164.469000       192986.813999
  7854        32174.254978       193045.529869
  7855        32184.043000       193104.258001
  7856        32193.833066       193162.998397
  7857        32203.625176       193221.751058
  7858        32213.419331       193280.515984
  7859        32223.215530       193339.293178
  7860        32233.013773       193398.082640
  7861        32242.814062       193456.884371
  7862        32252.616396       193515.698373
  7863        32262.420774       193574.524647
  7864        32272.227199       193633.363194
  7865        32282.035669       193692.214015
  7866        32291.846185       193751.077111
  7867        32301.658747       193809.952484
  7868        32311.473356       193868.840135
  7869        32321.290011       193927.740065
  7870        32331.108712       193986.652274
  7871        32340.929461       194045.576765
  7872        32350.752256       194104.513539
  7873        32360.577099       194163.462596
  7874        32370.403990       194222.423938
  7875        32380.232928       194281.397565
  7876        32390.063913       194340.383480
  7877        32399.896947       194399.381683
  7878        32409.732029       194458.392176
  7879        32419.569160       194517.414959
  7880        32429.408339       194576.450034
  7881        32439.249567       194635.497402
  7882        32449.092844       194694.557065
  7883        32458.938170       194753.629022
  7884        32468.785546       194812.713276
  7885        32478.634971       194871.809828
  7886        32488.486446       194930.918679
  7887        32498.339972       194990.039829
  7888        32508.195547       195049.173281
  7889        32518.053173       195108.319035
  7890        32527.912849       195167.477093
  7891        32537.774576       195226.647455
  7892        32547.638354       195285.830123
  7893        32557.504183       195345.025098
  7894        32567.372064       195404.232382
  7895        32577.241996       195463.451974
  7896        32587.113980       195522.683878
  7897        32596.988015       195581.928092
  7898        32606.864103       195641.184620
  7899        32616.742244       195700.453462
  7900        32626.622436       195759.734619
  7901        32636.504682       195819.028092
  7902        32646.388980       195878.333883
  7903        32656.275332       195937.651992
  7904        32666.163737       195996.982421
  7905        32676.054195       196056.325171
  7906        32685.946707       196115.680244
  7907        32695.841273       196175.047639
  7908        32705.737893       196234.427359
  7909        32715.636567       196293.819405
  7910        32725.537296       196353.223777
  7911        32735.440080       196412.640477
  7912        32745.344918       196472.069507
  7913        32755.251811       196531.510866
  7914        32765.160760       196590.964557
  7915        32775.071763       196650.430581
  7916        32784.984823       196709.908938
  7917        32794.899938       196769.399630
  7918        32804.817110       196828.902658
  7919        32814.736337       196888.418024
  7920        32824.657621       196947.945727
  7921        32834.580962       197007.485771
  7922        32844.506359       197067.038154
  7923        32854.433813       197126.602880
  7924        32864.363325       197186.179948
  7925        32874.294894       197245.769361
  7926        32884.228520       197305.371119
  7927        32894.164204       197364.985223
  7928        32904.101946       197424.611675
  7929        32914.041746       197484.250475
  7930        32923.983604       197543.901626
  7931        32933.927521       197603.565127
  7932        32943.873497       197663.240980
  7933        32953.821531       197722.929187
  7934        32963.771625       197782.629748
  7935        32973.723777       197842.342665
  7936        32983.677990       197902.067938
  7937        32993.634262       197961.805570
  7938        33003.592593       198021.555560
  7939        33013.552985       198081.317911
  7940        33023.515437       198141.092623
  7941        33033.479949       198200.879697
  7942        33043.446522       198260.679135
  7943        33053.415156       198320.490937
  7944        33063.385851       198380.315106
  7945        33073.358607       198440.151641
  7946        33083.333424       198500.000545
  7947        33093.310303       198559.861818
  7948        33103.289244       198619.735462
  7949        33113.270246       198679.621477
  7950        33123.253311       198739.519865
  7951        33133.238438       198799.430626
  7952        33143.225627       198859.353763
  7953        33153.214879       198919.289276
  7954        33163.206194       198979.237166
  7955        33173.199572       199039.197434
  7956        33183.195014       199099.170083
  7957        33193.192519       199159.155111
  7958        33203.192087       199219.152522
  7959        33213.193719       199279.162316
  7960        33223.197416       199339.184494
  7961        33233.203176       199399.219057
  7962        33243.211001       199459.266006
  7963        33253.220890       199519.325343
  7964        33263.232845       199579.397068
  7965        33273.246864       199639.481184
  7966        33283.262948       199699.577690
  7967        33293.281098       199759.686588
  7968        33303.301313       199819.807880
  7969        33313.323594       199879.941566
  7970        33323.347941       199940.087647
  7971        33333.374354       200000.246125
  7972        33343.402833       200060.417000
  7973        33353.433379       200120.600274
  7974        33363.465991       200180.795949
  7975        33373.500671       200241.004024
  7976        33383.537417       200301.224502
  7977        33393.576230       200361.457383
  7978        33403.617111       200421.702668
  7979        33413.660060       200481.960359
  7980        33423.705076       200542.230457
  7981        33433.752160       200602.512963
  7982        33443.801313       200662.807877
  7983        33453.852534       200723.115202
  7984        33463.905823       200783.434938
  7985        33473.961181       200843.767086
  7986        33484.018608       200904.111648
  7987        33494.078104       200964.468624
  7988        33504.139669       201024.838016
  7989        33514.203304       201085.219825
  7990        33524.269009       201145.614052
  7991        33534.336783       201206.020698
  7992        33544.406627       201266.439764
  7993        33554.478542       201326.871252
  7994        33564.552527       201387.315162
  7995        33574.628583       201447.771496
  7996        33584.706709       201508.240254
  7997        33594.786906       201568.721438
  7998        33604.869175       201629.215049
  7999        33614.953515       201689.721088
  8000        33625.039926       201750.239556
  8001        33635.128409       201810.770454
  8002        33645.218964       201871.313784
  8003        33655.311591       201931.869547
  8004        33665.406290       201992.437743
  8005        33675.503062       202053.018373
  8006        33685.601907       202113.611440
  8007        33695.702824       202174.216943
  8008        33705.805814       202234.834885
  8009        33715.910878       202295.465266
  8010        33726.018014       202356.108087
  8011        33736.127225       202416.763349
  8012        33746.238509       202477.431054
  8013        33756.351867       202538.111203
  8014        33766.467299       202598.803797
  8015        33776.584806       202659.508836
  8016        33786.704387       202720.226322
  8017        33796.826043       202780.956257
  8018        33806.949773       202841.698640
  8019        33817.075579       202902.453474
  8020        33827.203460       202963.220759
  8021        33837.333416       203024.000497
  8022        33847.465448       203084.792688
  8023        33857.599556       203145.597334
  8024        33867.735739       203206.414436
  8025        33877.873999       203267.243995
  8026        33888.014335       203328.086012
  8027        33898.156748       203388.940488
  8028        33908.301237       203449.807425
  8029        33918.447804       203510.686822
  8030        33928.596447       203571.578682
  8031        33938.747168       203632.483006
  8032        33948.899966       203693.399794
  8033        33959.054841       203754.329048
  8034        33969.211795       203815.270769
  8035        33979.370826       203876.224958
  8036        33989.531936       203937.191616
  8037        33999.695124       203998.170745
  8038        34009.860391       204059.162344
  8039        34020.027736       204120.166416
  8040        34030.197160       204181.182961
  8041        34040.368663       204242.211981
  8042        34050.542246       204303.253476
  8043        34060.717908       204364.307449
  8044        34070.895650       204425.373899
  8045        34081.075471       204486.452828
  8046        34091.257373       204547.544237
  8047        34101.441355       204608.648127
  8048        34111.627417       204669.764500
  8049        34121.815559       204730.893355
  8050        34132.005783       204792.034696
  8051        34142.198087       204853.188521
  8052        34152.392472       204914.354834
  8053        34162.588939       204975.533634
  8054        34172.787487       205036.724923
  8055        34182.988117       205097.928701
  8056        34193.190828       205159.144971
  8057        34203.395622       205220.373733
  8058        34213.602498       205281.614988
  8059        34223.811456       205342.868737
  8060        34234.022497       205404.134981
  8061        34244.235620       205465.413722
  8062        34254.450827       205526.704961
  8063        34264.668116       205588.008698
  8064        34274.887489       205649.324934
  8065        34285.108945       205710.653672
  8066        34295.332485       205771.994911
  8067        34305.558109       205833.348653
  8068        34315.785817       205894.714900
  8069        34326.015609       205956.093651
  8070        34336.247485       206017.484909
  8071        34346.481446       206078.888673
  8072        34356.717491       206140.304947
  8073        34366.955622       206201.733729
  8074        34377.195837       206263.175023
  8075        34387.438138       206324.628827
  8076        34397.682524       206386.095145
  8077        34407.928996       206447.573976
  8078        34418.177554       206509.065322
  8079        34428.428197       206570.569185
  8080        34438.680927       206632.085564
  8081        34448.935743       206693.614461
  8082        34459.192646       206755.155877
  8083        34469.451636       206816.709814
  8084        34479.712712       206878.276272
  8085        34489.975875       206939.855252
  8086        34500.241126       207001.446756
  8087        34510.508464       207063.050784
  8088        34520.777890       207124.667338
  8089        34531.049403       207186.296419
  8090        34541.323005       207247.938027
  8091        34551.598694       207309.592165
  8092        34561.876472       207371.258832
  8093        34572.156338       207432.938030
  8094        34582.438293       207494.629761
  8095        34592.722337       207556.334024
  8096        34603.008470       207618.050822
  8097        34613.296693       207679.780155
  8098        34623.587004       207741.522024
  8099        34633.879405       207803.276431
  8100        34644.173896       207865.043377
  8101        34654.470477       207926.822861
  8102        34664.769148       207988.614887
  8103        34675.069909       208050.419454
  8104        34685.372761       208112.236564
  8105        34695.677703       208174.066218
  8106        34705.984736       208235.908417
  8107        34716.293860       208297.763162
  8108        34726.605076       208359.630453
  8109        34736.918382       208421.510293
  8110        34747.233780       208483.402682
  8111        34757.551270       208545.307622
  8112        34767.870852       208607.225112
  8113        34778.192526       208669.155155
  8114        34788.516292       208731.097752
  8115        34798.842150       208793.052903
  8116        34809.170102       208855.020609
  8117        34819.500145       208917.000872
  8118        34829.832282       208978.993693
  8119        34840.166512       209040.999073
  8120        34850.502835       209103.017012
  8121        34860.841252       209165.047512
  8122        34871.181762       209227.090574
  8123        34881.524367       209289.146199
  8124        34891.869065       209351.214388
  8125        34902.215857       209413.295143
  8126        34912.564744       209475.388463
  8127        34922.915725       209537.494351
  8128        34933.268801       209599.612806
  8129        34943.623972       209661.743832
  8130        34953.981238       209723.887427
  8131        34964.340599       209786.043594
  8132        34974.702056       209848.212334
  8133        34985.065608       209910.393647
  8134        34995.431256       209972.587534
  8135        35005.799000       210034.793997
  8136        35016.168840       210097.013037
  8137        35026.540776       210159.244655
  8138        35036.914809       210221.488851
  8139        35047.290938       210283.745628
  8140        35057.669164       210346.014985
  8141        35068.049487       210408.296924
  8142        35078.431908       210470.591447
  8143        35088.816425       210532.898553
  8144        35099.203041       210595.218244
  8145        35109.591754       210657.550522
  8146        35119.982564       210719.895386
  8147        35130.375473       210782.252839
  8148        35140.770480       210844.622882
  8149        35151.167586       210907.005514
  8150        35161.566790       210969.400738
  8151        35171.968092       211031.808555
  8152        35182.371494       211094.228965
  8153        35192.776995       211156.661969
  8154        35203.184595       211219.107569
  8155        35213.594294       211281.565766
  8156        35224.006093       211344.036560
  8157        35234.419992       211406.519953
  8158        35244.835991       211469.015946
  8159        35255.254090       211531.524539
  8160        35265.674289       211594.045734
  8161        35276.096589       211656.579532
  8162        35286.520989       211719.125934
  8163        35296.947490       211781.684941
  8164        35307.376092       211844.256554
  8165        35317.806796       211906.840774
  8166        35328.239600       211969.437602
  8167        35338.674507       212032.047039
  8168        35349.111514       212094.669087
  8169        35359.550624       212157.303745
  8170        35369.991836       212219.951016
  8171        35380.435150       212282.610900
  8172        35390.880566       212345.283398
  8173        35401.328085       212407.968511
  8174        35411.777707       212470.666241
  8175        35422.229431       212533.376588
  8176        35432.683259       212596.099553
  8177        35443.139190       212658.835138
  8178        35453.597224       212721.583344
  8179        35464.057362       212784.344171
  8180        35474.519603       212847.117620
  8181        35484.983949       212909.903693
  8182        35495.450398       212972.702391
  8183        35505.918952       213035.513714
  8184        35516.389611       213098.337664
  8185        35526.862374       213161.174242
  8186        35537.337241       213224.023448
  8187        35547.814214       213286.885284
  8188        35558.293292       213349.759751
  8189        35568.774475       213412.646850
  8190        35579.257764       213475.546581
  8191        35589.743158       213538.458946
  8192        35600.230658       213601.383946
  8193        35610.720264       213664.321583
  8194        35621.211976       213727.271855
  8195        35631.705794       213790.234766
  8196        35642.201719       213853.210316
  8197        35652.699751       213916.198506
  8198        35663.199890       213979.199337
  8199        35673.702135       214042.212810
  8200        35684.206488       214105.238926
  8201        35694.712948       214168.277686
  8202        35705.221515       214231.329091
  8203        35715.732190       214294.393142
  8204        35726.244973       214357.469841
  8205        35736.759865       214420.559187
  8206        35747.276864       214483.661183
  8207        35757.795972       214546.775829
  8208        35768.317188       214609.903126
  8209        35778.840513       214673.043076
  8210        35789.365946       214736.195678
  8211        35799.893489       214799.360935
  8212        35810.423141       214862.538847
  8213        35820.954903       214925.729416
  8214        35831.488774       214988.932641
  8215        35842.024754       215052.148525
  8216        35852.562845       215115.377069
  8217        35863.103045       215178.618272
  8218        35873.645356       215241.872138
  8219        35884.189778       215305.138665
  8220        35894.736309       215368.417856
  8221        35905.284952       215431.709711
  8222        35915.835705       215495.014232
  8223        35926.388570       215558.331419
  8224        35936.943546       215621.661273
  8225        35947.500633       215685.003796
  8226        35958.059831       215748.358989
  8227        35968.621142       215811.726851
  8228        35979.184564       215875.107386
  8229        35989.750099       215938.500592
  8230        36000.317745       216001.906472
  8231        36010.887505       216065.325027
  8232        36021.459376       216128.756257
  8233        36032.033361       216192.200164
  8234        36042.609458       216255.656748
  8235        36053.187668       216319.126011
  8236        36063.767992       216382.607953
  8237        36074.350429       216446.102575
  8238        36084.934980       216509.609879
  8239        36095.521644       216573.129866
  8240        36106.110423       216636.662536
  8241        36116.701315       216700.207891
  8242        36127.294322       216763.765931
  8243        36137.889443       216827.336658
  8244        36148.486679       216890.920072
  8245        36159.086029       216954.516174
  8246        36169.687494       217018.124967
  8247        36180.291075       217081.746449
  8248        36190.896771       217145.380624
  8249        36201.504582       217209.027490
  8250        36212.114508       217272.687050
  8251        36222.726551       217336.359305
  8252        36233.340709       217400.044255
  8253        36243.956984       217463.741902
  8254        36254.575374       217527.452246
  8255        36265.195881       217591.175289
  8256        36275.818505       217654.911031
  8257        36286.443246       217718.659473
  8258        36297.070103       217782.420617
  8259        36307.699077       217846.194464
  8260        36318.330169       217909.981014
  8261        36328.963378       217973.780268
  8262        36339.598705       218037.592228
  8263        36350.236149       218101.416894
  8264        36360.875711       218165.254268
  8265        36371.517392       218229.104350
  8266        36382.161190       218292.967141
  8267        36392.807107       218356.842643
  8268        36403.455143       218420.730856
  8269        36414.105297       218484.631781
  8270        36424.757570       218548.545420
  8271        36435.411962       218612.471773
  8272        36446.068473       218676.410841
  8273        36456.727104       218740.362626
  8274        36467.387855       218804.327127
  8275        36478.050725       218868.304348
  8276        36488.715714       218932.294287
  8277        36499.382824       218996.296947
  8278        36510.052055       219060.312327
  8279        36520.723405       219124.340430
  8280        36531.396876       219188.381256
  8281        36542.072468       219252.434807
  8282        36552.750180       219316.501082
  8283        36563.430014       219380.580084
  8284        36574.111969       219444.671812
  8285        36584.796045       219508.776269
  8286        36595.482242       219572.893455
  8287        36606.170562       219637.023371
  8288        36616.861003       219701.166017
  8289        36627.553566       219765.321396
  8290        36638.248251       219829.489508
  8291        36648.945059       219893.670354
  8292        36659.643989       219957.863934
  8293        36670.345042       220022.070251
  8294        36681.048217       220086.289304
  8295        36691.753516       220150.521095
  8296        36702.460937       220214.765625
  8297        36713.170482       220279.022895
  8298        36723.882151       220343.292905
  8299        36734.595943       220407.575657
  8300        36745.311859       220471.871152
  8301        36756.029898       220536.179391
  8302        36766.750062       220600.500374
  8303        36777.472350       220664.834103
  8304        36788.196763       220729.180578
  8305        36798.923300       220793.539801
  8306        36809.651962       220857.911773
  8307        36820.382749       220922.296494
  8308        36831.115661       220986.693965
  8309        36841.850698       221051.104188
  8310        36852.587861       221115.527163
  8311        36863.327149       221179.962892
  8312        36874.068562       221244.411375
  8313        36884.812102       221308.872613
  8314        36895.557768       221373.346607
  8315        36906.305560       221437.833359
  8316        36917.055478       221502.332869
  8317        36927.807523       221566.845138
  8318        36938.561694       221631.370167
  8319        36949.317993       221695.907957
  8320        36960.076418       221760.458509
  8321        36970.836971       221825.021824
  8322        36981.599651       221889.597903
  8323        36992.364458       221954.186747
  8324        37003.131393       222018.788357
  8325        37013.900456       222083.402734
  8326        37024.671646       222148.029878
  8327        37035.444965       222212.669792
  8328        37046.220412       222277.322475
  8329        37056.997988       222341.987928
  8330        37067.777692       222406.666153
  8331        37078.559525       222471.357151
  8332        37089.343487       222536.060923
  8333        37100.129578       222600.777468
  8334        37110.917798       222665.506790
  8335        37121.708148       222730.248887
  8336        37132.500627       222795.003762
  8337        37143.295236       222859.771416
  8338        37154.091975       222924.551848
  8339        37164.890843       222989.345061
  8340        37175.691842       223054.151055
  8341        37186.494972       223118.969831
  8342        37197.300232       223183.801390
  8343        37208.107622       223248.645733
  8344        37218.917143       223313.502861
  8345        37229.728796       223378.372775
  8346        37240.542579       223443.255475
  8347        37251.358494       223508.150964
  8348        37262.176540       223573.059241
  8349        37272.996718       223637.980308
  8350        37283.819028       223702.914166
  8351        37294.643469       223767.860815
  8352        37305.470043       223832.820257
  8353        37316.298749       223897.792492
  8354        37327.129587       223962.777522
  8355        37337.962558       224027.775347
  8356        37348.797661       224092.785968
  8357        37359.634898       224157.809387
  8358        37370.474267       224222.845604
  8359        37381.315770       224287.894620
  8360        37392.159406       224352.956436
  8361        37403.005175       224418.031053
  8362        37413.853079       224483.118472
  8363        37424.703116       224548.218694
  8364        37435.555287       224613.331720
  8365        37446.409592       224678.457550
  8366        37457.266031       224743.596187
  8367        37468.124605       224808.747629
  8368        37478.985313       224873.911880
  8369        37489.848157       224939.088939
  8370        37500.713135       225004.278808
  8371        37511.580248       225069.481486
  8372        37522.449496       225134.696977
  8373        37533.320880       225199.925279
  8374        37544.194399       225265.166395
  8375        37555.070054       225330.420325
  8376        37565.947845       225395.687070
  8377        37576.827772       225460.966631
  8378        37587.709835       225526.259009
  8379        37598.594034       225591.564204
  8380        37609.480370       225656.882219
  8381        37620.368842       225722.213053
  8382        37631.259451       225787.556708
  8383        37642.152197       225852.913185
  8384        37653.047081       225918.282484
  8385        37663.944101       225983.664606
  8386        37674.843259       226049.059553
  8387        37685.744554       226114.467325
  8388        37696.647987       226179.887924
  8389        37707.553558       226245.321350
  8390        37718.461267       226310.767603
  8391        37729.371114       226376.226686
  8392        37740.283100       226441.698599
  8393        37751.197224       226507.183342
  8394        37762.113486       226572.680917
  8395        37773.031888       226638.191325
  8396        37783.952428       226703.714567
  8397        37794.875107       226769.250643
  8398        37805.799926       226834.799555
  8399        37816.726884       226900.361303
  8400        37827.655981       226965.935888
  8401        37838.587219       227031.523312
  8402        37849.520596       227097.123575
  8403        37860.456113       227162.736678
  8404        37871.393770       227228.362622
  8405        37882.333568       227294.001407
  8406        37893.275506       227359.653036
  8407        37904.219585       227425.317508
  8408        37915.165804       227490.994825
  8409        37926.114165       227556.684988
  8410        37937.064666       227622.387997
  8411        37948.017309       227688.103854
  8412        37958.972093       227753.832559
  8413        37969.929019       227819.574113
  8414        37980.888086       227885.328517
  8415        37991.849295       227951.095772
  8416        38002.812647       228016.875880
  8417        38013.778140       228082.668840
  8418        38024.745776       228148.474654
  8419        38035.715554       228214.293323
  8420        38046.687475       228280.124847
  8421        38057.661538       228345.969228
  8422        38068.637744       228411.826467
  8423        38079.616094       228477.696564
  8424        38090.596587       228543.579520
  8425        38101.579223       228609.475336
  8426        38112.564002       228675.384013
  8427        38123.550925       228741.305553
  8428        38134.539992       228807.239955
  8429        38145.531203       228873.187221
  8430        38156.524559       228939.147352
  8431        38167.520058       229005.120348
  8432        38178.517702       229071.106211
  8433        38189.517490       229137.104941
  8434        38200.519423       229203.116540
  8435        38211.523501       229269.141008
  8436        38222.529724       229335.178346
  8437        38233.538092       229401.228555
  8438        38244.548606       229467.291636
  8439        38255.561265       229533.367590
  8440        38266.576070       229599.456417
  8441        38277.593020       229665.558120
  8442        38288.612116       229731.672697
  8443        38299.633359       229797.800152
  8444        38310.656747       229863.940483
  8445        38321.682282       229930.093693
  8446        38332.709964       229996.259782
  8447        38343.739792       230062.438751
  8448        38354.771767       230128.630601
  8449        38365.805889       230194.835333
  8450        38376.842158       230261.052947
  8451        38387.880574       230327.283445
  8452        38398.921138       230393.526828
  8453        38409.963849       230459.783096
  8454        38421.008708       230526.052250
  8455        38432.055715       230592.334291
  8456        38443.104870       230658.629221
  8457        38454.156173       230724.937039
  8458        38465.209625       230791.257748
  8459        38476.265224       230857.591347
  8460        38487.322973       230923.937838
  8461        38498.382870       230990.297221
  8462        38509.444916       231056.669498
  8463        38520.509111       231123.054669
  8464        38531.575456       231189.452735
  8465        38542.643950       231255.863697
  8466        38553.714593       231322.287556
  8467        38564.787386       231388.724314
  8468        38575.862328       231455.173970
  8469        38586.939421       231521.636525
  8470        38598.018664       231588.111981
  8471        38609.100056       231654.600339
  8472        38620.183600       231721.101598
  8473        38631.269294       231787.615761
  8474        38642.357138       231854.142828
  8475        38653.447133       231920.682800
  8476        38664.539280       231987.235678
  8477        38675.633577       232053.801462
  8478        38686.730026       232120.380154
  8479        38697.828626       232186.971755
  8480        38708.929377       232253.576265
  8481        38720.032281       232320.193685
  8482        38731.137336       232386.824016
  8483        38742.244543       232453.467259
  8484        38753.353902       232520.123415
  8485        38764.465414       232586.792484
  8486        38775.579078       232653.474469
  8487        38786.694895       232720.169369
  8488        38797.812864       232786.877185
  8489        38808.932986       232853.597918
  8490        38820.055262       232920.331570
  8491        38831.179690       232987.078140
  8492        38842.306272       233053.837630
  8493        38853.435007       233120.610041
  8494        38864.565896       233187.395374
  8495        38875.698938       233254.193629
  8496        38886.834135       233321.004808
  8497        38897.971485       233387.828910
  8498        38909.110990       233454.665938
  8499        38920.252649       233521.515892
  8500        38931.396462       233588.378773
  8501        38942.542430       233655.254581
  8502        38953.690553       233722.143318
  8503        38964.840831       233789.044984
  8504        38975.993263       233855.959581
  8505        38987.147851       233922.887108
  8506        38998.304595       233989.827568
  8507        39009.463493       234056.780961
  8508        39020.624548       234123.747287
  8509        39031.787758       234190.726548
  8510        39042.953124       234257.718745
  8511        39054.120646       234324.723878
  8512        39065.290325       234391.741948
  8513        39076.462159       234458.772956
  8514        39087.636151       234525.816904
  8515        39098.812298       234592.873791
  8516        39109.990603       234659.943618
  8517        39121.171065       234727.026388
  8518        39132.353683       234794.122099
  8519        39143.538459       234861.230754
  8520        39154.725392       234928.352353
  8521        39165.914483       234995.486897
  8522        39177.105731       235062.634387
  8523        39188.299137       235129.794823
  8524        39199.494701       235196.968207
  8525        39210.692423       235264.154539
  8526        39221.892304       235331.353821
  8527        39233.094342       235398.566053
  8528        39244.298539       235465.791235
  8529        39255.504895       235533.029370
  8530        39266.713410       235600.280457
  8531        39277.924083       235667.544498
  8532        39289.136916       235734.821493
  8533        39300.351907       235802.111443
  8534        39311.569058       235869.414350
  8535        39322.788369       235936.730213
  8536        39334.009839       236004.059034
  8537        39345.233469       236071.400814
  8538        39356.459259       236138.755553
  8539        39367.687209       236206.123253
  8540        39378.917319       236273.503914
  8541        39390.149589       236340.897536
  8542        39401.384020       236408.304122
  8543        39412.620612       236475.723671
  8544        39423.859364       236543.156185
  8545        39435.100277       236610.601665
  8546        39446.343352       236678.060110
  8547        39457.588587       236745.531523
  8548        39468.835984       236813.015904
  8549        39480.085542       236880.513253
  8550        39491.337262       236948.023573
  8551        39502.591144       237015.546862
  8552        39513.847187       237083.083123
  8553        39525.105393       237150.632356
  8554        39536.365760       237218.194562
  8555        39547.628290       237285.769742
  8556        39558.892983       237353.357897
  8557        39570.159838       237420.959027
  8558        39581.428856       237488.573134
  8559        39592.700036       237556.200217
  8560        39603.973380       237623.840279
  8561        39615.248887       237691.493320
  8562        39626.526557       237759.159340
  8563        39637.806390       237826.838341
  8564        39649.088387       237894.530324
  8565        39660.372548       237962.235288
  8566        39671.658873       238029.953236
  8567        39682.947361       238097.684168
  8568        39694.238014       238165.428084
  8569        39705.530831       238233.184986
  8570        39716.825812       238300.954874
  8571        39728.122958       238368.737749
  8572        39739.422269       238436.533613
  8573        39750.723744       238504.342465
  8574        39762.027385       238572.164308
  8575        39773.333190       238639.999140
  8576        39784.641161       238707.846964
  8577        39795.951297       238775.707781
  8578        39807.263598       238843.581590
  8579        39818.578066       238911.468393
  8580        39829.894699       238979.368191
  8581        39841.213497       239047.280985
  8582        39852.534462       239115.206774
  8583        39863.857594       239183.145561
  8584        39875.182891       239251.097346
  8585        39886.510355       239319.062130
  8586        39897.839986       239387.039914
  8587        39909.171783       239455.030698
  8588        39920.505747       239523.034483
  8589        39931.841878       239591.051270
  8590        39943.180177       239659.081061
  8591        39954.520642       239727.123855
  8592        39965.863276       239795.179653
  8593        39977.208076       239863.248457
  8594        39988.555045       239931.330268
  8595        39999.904181       239999.425085
  8596        40011.255485       240067.532910
  8597        40022.608957       240135.653744
  8598        40033.964598       240203.787588
  8599        40045.322407       240271.934441
  8600        40056.682384       240340.094306
  8601        40068.044531       240408.267183
  8602        40079.408845       240476.453073
  8603        40090.775329       240544.651976
  8604        40102.143982       240612.863894
  8605        40113.514804       240681.088827
  8606        40124.887796       240749.326776
  8607        40136.262957       240817.577741
  8608        40147.640287       240885.841725
  8609        40159.019788       240954.118727
  8610        40170.401458       241022.408748
  8611        40181.785298       241090.711789
  8612        40193.171309       241159.027851
  8613        40204.559489       241227.356935
  8614        40215.949840       241295.699041
  8615        40227.342362       241364.054171
  8616        40238.737054       241432.422325
  8617        40250.133917       241500.803504
  8618        40261.532951       241569.197709
  8619        40272.934157       241637.604940
  8620        40284.337533       241706.025198
  8621        40295.743081       241774.458485
  8622        40307.150800       241842.904801
  8623        40318.560691       241911.364146
  8624        40329.972754       241979.836522
  8625        40341.386988       242048.321930
  8626        40352.803395       242116.820370
  8627        40364.221974       242185.331842
  8628        40375.642725       242253.856349
  8629        40387.065648       242322.393890
  8630        40398.490744       242390.944467
  8631        40409.918013       242459.508079
  8632        40421.347455       242528.084729
  8633        40432.779069       242596.674417
  8634        40444.212857       242665.277143
  8635        40455.648818       242733.892909
  8636        40467.086952       242802.521715
  8637        40478.527260       242871.163561
  8638        40489.969742       242939.818450
  8639        40501.414397       243008.486381
  8640        40512.861226       243077.167356
  8641        40524.310229       243145.861375
  8642        40535.761406       243214.568439
  8643        40547.214758       243283.288548
  8644        40558.670284       243352.021704
  8645        40570.127985       243420.767908
  8646        40581.587860       243489.527160
  8647        40593.049910       243558.299460
  8648        40604.514135       243627.084811
  8649        40615.980535       243695.883212
  8650        40627.449111       243764.694664
  8651        40638.919861       243833.519169
  8652        40650.392788       243902.356726
  8653        40661.867889       243971.207337
  8654        40673.345167       244040.071002
  8655        40684.824621       244108.947723
  8656        40696.306250       244177.837500
  8657        40707.790056       244246.740334
  8658        40719.276038       244315.656225
  8659        40730.764196       244384.585175
  8660        40742.254531       244453.527184
  8661        40753.747042       244522.482253
  8662        40765.241730       244591.450383
  8663        40776.738596       244660.431574
  8664        40788.237638       244729.425827
  8665        40799.738857       244798.433144
  8666        40811.242254       244867.453525
  8667        40822.747828       244936.486970
  8668        40834.255580       245005.533481
  8669        40845.765510       245074.593058
  8670        40857.277617       245143.665702
  8671        40868.791902       245212.751414
  8672        40880.308366       245281.850195
  8673        40891.827007       245350.962045
  8674        40903.347827       245420.086965
  8675        40914.870826       245489.224956
  8676        40926.396003       245558.376019
  8677        40937.923359       245627.540154
  8678        40949.452894       245696.717362
  8679        40960.984607       245765.907645
  8680        40972.518500       245835.111002
  8681        40984.054572       245904.327435
  8682        40995.592824       245973.556944
  8683        41007.133255       246042.799530
  8684        41018.675866       246112.055195
  8685        41030.220656       246181.323938
  8686        41041.767627       246250.605760
  8687        41053.316777       246319.900662
  8688        41064.868108       246389.208646
  8689        41076.421619       246458.529711
  8690        41087.977310       246527.863859
  8691        41099.535182       246597.211090
  8692        41111.095234       246666.571406
  8693        41122.657468       246735.944806
  8694        41134.221882       246805.331291
  8695        41145.788477       246874.730863
  8696        41157.357254       246944.143522
  8697        41168.928212       247013.569269
  8698        41180.501351       247083.008105
  8699        41192.076672       247152.460030
  8700        41203.654174       247221.925046
  8701        41215.233859       247291.403152
  8702        41226.815725       247360.894350
  8703        41238.399773       247430.398640
  8704        41249.986004       247499.916024
  8705        41261.574417       247569.446502
  8706        41273.165012       247638.990074
  8707        41284.757790       247708.546742
  8708        41296.352751       247778.116507
  8709        41307.949895       247847.699368
  8710        41319.549221       247917.295327
  8711        41331.150731       247986.904385
  8712        41342.754424       248056.526542
  8713        41354.360300       248126.161799
  8714        41365.968360       248195.810157
  8715        41377.578603       248265.471617
  8716        41389.191030       248335.146179
  8717        41400.805641       248404.833844
  8718        41412.422435       248474.534613
  8719        41424.041414       248544.248486
  8720        41435.662577       248613.975465
  8721        41447.285925       248683.715550
  8722        41458.911457       248753.468742
  8723        41470.539174       248823.235041
  8724        41482.169075       248893.014449
  8725        41493.801161       248962.806966
  8726        41505.435432       249032.612593
  8727        41517.071888       249102.431330
  8728        41528.710530       249172.263179
  8729        41540.351357       249242.108140
  8730        41551.994369       249311.966214
  8731        41563.639567       249381.837402
  8732        41575.286951       249451.721704
  8733        41586.936520       249521.619121
  8734        41598.588276       249591.529653
  8735        41610.242217       249661.453303
  8736        41621.898345       249731.390070
  8737        41633.556659       249801.339954
  8738        41645.217160       249871.302958
  8739        41656.879847       249941.279082
  8740        41668.544721       250011.268325
  8741        41680.211782       250081.270690
  8742        41691.881029       250151.286176
  8743        41703.552464       250221.314785
  8744        41715.226086       250291.356518
  8745        41726.901896       250361.411374
  8746        41738.579893       250431.479355
  8747        41750.260077       250501.560462
  8748        41761.942449       250571.654695
  8749        41773.627009       250641.762055
  8750        41785.313757       250711.882543
  8751        41797.002693       250782.016159
  8752        41808.693817       250852.162904
  8753        41820.387130       250922.322779
  8754        41832.082631       250992.495785
  8755        41843.780320       251062.681923
  8756        41855.480199       251132.881192
  8757        41867.182266       251203.093594
  8758        41878.886522       251273.319130
  8759        41890.592967       251343.557801
  8760        41902.301601       251413.809606
  8761        41914.012425       251484.074547
  8762        41925.725438       251554.352625
  8763        41937.440640       251624.643840
  8764        41949.158032       251694.948193
  8765        41960.877614       251765.265685
  8766        41972.599386       251835.596316
  8767        41984.323348       251905.940087
  8768        41996.049500       251976.297000
  8769        42007.777842       252046.667053
  8770        42019.508375       252117.050250
  8771        42031.241098       252187.446589
  8772        42042.976012       252257.856072
  8773        42054.713117       252328.278700
  8774        42066.452412       252398.714473
  8775        42078.193899       252469.163392
  8776        42089.937576       252539.625458
  8777        42101.683445       252610.100671
  8778        42113.431505       252680.589032
  8779        42125.181757       252751.090542
  8780        42136.934200       252821.605202
  8781        42148.688835       252892.133012
  8782        42160.445662       252962.673974
  8783        42172.204681       253033.228087
  8784        42183.965892       253103.795352
  8785        42195.729295       253174.375771
  8786        42207.494891       253244.969343
  8787        42219.262678       253315.576071
  8788        42231.032659       253386.195953
  8789        42242.804832       253456.828992
  8790        42254.579198       253527.475187
  8791        42266.355757       253598.134540
  8792        42278.134509       253668.807051
  8793        42289.915454       253739.492722
  8794        42301.698592       253810.191551
  8795        42313.483924       253880.903541
  8796        42325.271449       253951.628693
  8797        42337.061168       254022.367006
  8798        42348.853080       254093.118481
  8799        42360.647187       254163.883120
  8800        42372.443487       254234.660923
  8801        42384.241982       254305.451890
  8802        42396.042670       254376.256023
  8803        42407.845554       254447.073321
  8804        42419.650631       254517.903787
  8805        42431.457903       254588.747420
  8806        42443.267370       254659.604221
  8807        42455.079032       254730.474191
  8808        42466.892888       254801.357330
  8809        42478.708940       254872.253640
  8810        42490.527187       254943.163121
  8811        42502.347629       255014.085774
  8812        42514.170266       255085.021599
  8813        42525.995100       255155.970597
  8814        42537.822128       255226.932769
  8815        42549.651353       255297.908115
  8816        42561.482773       255368.896637
  8817        42573.316389       255439.898335
  8818        42585.152202       255510.913209
  8819        42596.990210       255581.941261
  8820        42608.830415       255652.982490
  8821        42620.672816       255724.036899
  8822        42632.517414       255795.104487
  8823        42644.364209       255866.185254
  8824        42656.213201       255937.279203
  8825        42668.064389       256008.386333
  8826        42679.917774       256079.506646
  8827        42691.773357       256150.640141
  8828        42703.631137       256221.786820
  8829        42715.491114       256292.946684
  8830        42727.353289       256364.119732
  8831        42739.217661       256435.305966
  8832        42751.084231       256506.505386
  8833        42762.952999       256577.717994
  8834        42774.823965       256648.943789
  8835        42786.697129       256720.182773
  8836        42798.572491       256791.434946
  8837        42810.450051       256862.700309
  8838        42822.329810       256933.978862
  8839        42834.211768       257005.270606
  8840        42846.095924       257076.575543
  8841        42857.982279       257147.893672
  8842        42869.870832       257219.224994
  8843        42881.761585       257290.569511
  8844        42893.654537       257361.927222
  8845        42905.549688       257433.298128
  8846        42917.447038       257504.682230
  8847        42929.346588       257576.079530
  8848        42941.248338       257647.490026
  8849        42953.152287       257718.913721
  8850        42965.058436       257790.350614
  8851        42976.966785       257861.800707
  8852        42988.877333       257933.264000
  8853        43000.790082       258004.740494
  8854        43012.705032       258076.230190
  8855        43024.622181       258147.733087
  8856        43036.541531       258219.249188
  8857        43048.463082       258290.778492
  8858        43060.386833       258362.321000
  8859        43072.312786       258433.876713
  8860        43084.240939       258505.445632
  8861        43096.171293       258577.027757
  8862        43108.103848       258648.623089
  8863        43120.038605       258720.231629
  8864        43131.975563       258791.853377
  8865        43143.914722       258863.488333
  8866        43155.856083       258935.136500
  8867        43167.799646       259006.797877
  8868        43179.745411       259078.472465
  8869        43191.693377       259150.160264
  8870        43203.643546       259221.861276
  8871        43215.595917       259293.575501
  8872        43227.550490       259365.302940
  8873        43239.507266       259437.043593
  8874        43251.466244       259508.797461
  8875        43263.427424       259580.564545
  8876        43275.390808       259652.344845
  8877        43287.356394       259724.138362
  8878        43299.324183       259795.945097
  8879        43311.294175       259867.765050
  8880        43323.266370       259939.598223
  8881        43335.240769       260011.444615
  8882        43347.217371       260083.304227
  8883        43359.196177       260155.177061
  8884        43371.177186       260227.063116
  8885        43383.160399       260298.962394
  8886        43395.145816       260370.874894
  8887        43407.133436       260442.800619
  8888        43419.123261       260514.739568
  8889        43431.115290       260586.691741
  8890        43443.109523       260658.657141
  8891        43455.105961       260730.635767
  8892        43467.104603       260802.627620
  8893        43479.105450       260874.632700
  8894        43491.108502       260946.651009
  8895        43503.113758       261018.682547
  8896        43515.121219       261090.727315
  8897        43527.130885       261162.785313
  8898        43539.142757       261234.856542
  8899        43551.156834       261306.941002
  8900        43563.173116       261379.038695
  8901        43575.191603       261451.149621
  8902        43587.212297       261523.273780
  8903        43599.235196       261595.411174
  8904        43611.260300       261667.561803
  8905        43623.287611       261739.725667
  8906        43635.317128       261811.902767
  8907        43647.348851       261884.093105
  8908        43659.382780       261956.296679
  8909        43671.418915       262028.513492
  8910        43683.457257       262100.743544
  8911        43695.497806       262172.986836
  8912        43707.540561       262245.243367
  8913        43719.585523       262317.513139
  8914        43731.632692       262389.796153
  8915        43743.682068       262462.092409
  8916        43755.733651       262534.401907
  8917        43767.787442       262606.724649
  8918        43779.843439       262679.060635
  8919        43791.901644       262751.409866
  8920        43803.962057       262823.772342
  8921        43816.024677       262896.148064
  8922        43828.089505       262968.537033
  8923        43840.156541       263040.939248
  8924        43852.225785       263113.354712
  8925        43864.297237       263185.783424
  8926        43876.370898       263258.225386
  8927        43888.446766       263330.680597
  8928        43900.524843       263403.149059
  8929        43912.605129       263475.630772
  8930        43924.687623       263548.125736
  8931        43936.772326       263620.633953
  8932        43948.859237       263693.155424
  8933        43960.948358       263765.690147
  8934        43973.039688       263838.238125
  8935        43985.133226       263910.799358
  8936        43997.228975       263983.373847
  8937        44009.326932       264055.961592
  8938        44021.427099       264128.562594
  8939        44033.529475       264201.176853
  8940        44045.634062       264273.804370
  8941        44057.740858       264346.445147
  8942        44069.849864       264419.099182
  8943        44081.961080       264491.766478
  8944        44094.074506       264564.447034
  8945        44106.190142       264637.140852
  8946        44118.307989       264709.847931
  8947        44130.428046       264782.568273
  8948        44142.550313       264855.301878
  8949        44154.674791       264928.048748
  8950        44166.801480       265000.808881
  8951        44178.930380       265073.582280
  8952        44191.061491       265146.368944
  8953        44203.194812       265219.168875
  8954        44215.330345       265291.982073
  8955        44227.468090       265364.808538
  8956        44239.608045       265437.648272
  8957        44251.750212       265510.501274
  8958        44263.894591       265583.367546
  8959        44276.041181       265656.247088
  8960        44288.189983       265729.139901
  8961        44300.340997       265802.045985
  8962        44312.494223       265874.965341
  8963        44324.649662       265947.897970
  8964        44336.807312       266020.843872
  8965        44348.967175       266093.803047
  8966        44361.129250       266166.775498
  8967        44373.293537       266239.761223
  8968        44385.460037       266312.760224
  8969        44397.628750       266385.772501
  8970        44409.799676       266458.798056
  8971        44421.972815       266531.836888
  8972        44434.148166       266604.888998
  8973        44446.325731       266677.954387
  8974        44458.505509       266751.033055
  8975        44470.687501       266824.125003
  8976        44482.871705       266897.230232
  8977        44495.058124       266970.348743
  8978        44507.246756       267043.480535
  8979        44519.437602       267116.625610
  8980        44531.630661       267189.783967
  8981        44543.825935       267262.955609
  8982        44556.023422       267336.140535
  8983        44568.223124       267409.338746
  8984        44580.425040       267482.550242
  8985        44592.629171       267555.775024
  8986        44604.835516       267629.013094
  8987        44617.044075       267702.264451
  8988        44629.254849       267775.529095
  8989        44641.467838       267848.807029
  8990        44653.683042       267922.098251
  8991        44665.900461       267995.402764
  8992        44678.120094       268068.720566
  8993        44690.341943       268142.051660
  8994        44702.566008       268215.396046
  8995        44714.792287       268288.753724
  8996        44727.020782       268362.124694
  8997        44739.251493       268435.508958
  8998        44751.484419       268508.906517
  8999        44763.719562       268582.317370
  9000        44775.956920       268655.741518


==> anc/Q_7.dat <==
 
     T             Q_calc              Q_tot
 
     1            1.064407            8.515256
     2            1.455184           11.641469
     3            1.944106           15.552850
     4            2.451049           19.608394
     5            2.963977           23.711813
     6            3.479659           27.837276
     7            3.996846           31.974770
     8            4.514947           36.119572
     9            5.033645           40.269161
    10            5.552758           44.422066
    11            6.072171           48.577370
    12            6.591809           52.734474
    13            7.111621           56.892967
    14            7.631570           61.052560
    15            8.151631           65.213044
    16            8.671783           69.374261
    17            9.192012           73.536094
    18            9.712306           77.698449
    19           10.232657           81.861256
    20           10.753057           86.024457
    21           11.273501           90.188005
    22           11.793983           94.351863
    23           12.314500           98.516000
    24           12.835049          102.680390
    25           13.355627          106.845012
    26           13.876231          111.009848
    27           14.396860          115.174881
    28           14.917512          119.340099
    29           15.438186          123.505490
    30           15.958881          127.671045
    31           16.479594          131.836755
    32           17.000326          136.002612
    33           17.521076          140.168610
    34           18.041843          144.334743
    35           18.562626          148.501006
    36           19.083424          152.667395
    37           19.604238          156.833905
    38           20.125067          161.000532
    39           20.645909          165.167275
    40           21.166766          169.334129
    41           21.687637          173.501092
    42           22.208520          177.668162
    43           22.729417          181.835336
    44           23.250327          186.002613
    45           23.771249          190.169991
    46           24.292184          194.337468
    47           24.813130          198.505043
    48           25.334089          202.672714
    49           25.855060          206.840480
    50           26.376043          211.008340
    51           26.897037          215.176294
    52           27.418042          219.344339
    53           27.939059          223.512475
    54           28.460088          227.680702
    55           28.981127          231.849018
    56           29.502178          236.017422
    57           30.023239          240.185915
    58           30.544312          244.354496
    59           31.065395          248.523163
    60           31.586490          252.691917
    61           32.107595          256.860756
    62           32.628710          261.029681
    63           33.149836          265.198691
    64           33.670973          269.367786
    65           34.192121          273.536965
    66           34.713278          277.706228
    67           35.234447          281.875574
    68           35.755626          286.045004
    69           36.276815          290.214517
    70           36.798014          294.384113
    71           37.319224          298.553791
    72           37.840444          302.723551
    73           38.361674          306.893394
    74           38.882915          311.063319
    75           39.404166          315.233325
    76           39.925427          319.403414
    77           40.446698          323.573584
    78           40.967980          327.743836
    79           41.489271          331.914170
    80           42.010573          336.084586
    81           42.531885          340.255083
    82           43.053208          344.425662
    83           43.574540          348.596323
    84           44.095883          352.767067
    85           44.617237          356.937893
    86           45.138600          361.108802
    87           45.659974          365.279794
    88           46.181359          369.450870
    89           46.702754          373.622029
    90           47.224159          377.793274
    91           47.745575          381.964603
    92           48.267002          386.136019
    93           48.788440          390.307521
    94           49.309889          394.479110
    95           49.831349          398.650788
    96           50.352820          402.822556
    97           50.874302          406.994415
    98           51.395796          411.166366
    99           51.917301          415.338410
   100           52.438819          419.510549
   101           52.960348          423.682785
   102           53.481890          427.855119
   103           54.003444          432.027554
   104           54.525011          436.200092
   105           55.046592          440.372734
   106           55.568185          444.545484
   107           56.089793          448.718343
   108           56.611414          452.891315
   109           57.133050          457.064403
   110           57.654701          461.237609
   111           58.176367          465.410937
   112           58.698049          469.584391
   113           59.219747          473.757975
   114           59.741461          477.931691
   115           60.263193          482.105545
   116           60.784943          486.279541
   117           61.306710          490.453684
   118           61.828497          494.627977
   119           62.350303          498.802428
   120           62.872130          502.977040
   121           63.393978          507.151820
   122           63.915847          511.326773
   123           64.437738          515.501906
   124           64.959653          519.677225
   125           65.481592          523.852737
   126           66.003556          528.028448
   127           66.525546          532.204366
   128           67.047562          536.380498
   129           67.569607          540.556852
   130           68.091680          544.733437
   131           68.613783          548.910260
   132           69.135916          553.087331
   133           69.658082          557.264658
   134           70.180281          561.442250
   135           70.702515          565.620118
   136           71.224784          569.798271
   137           71.747090          573.976718
   138           72.269434          578.155472
   139           72.791818          582.334542
   140           73.314242          586.513939
   141           73.836709          590.693676
   142           74.359220          594.873763
   143           74.881777          599.054212
   144           75.404380          603.235037
   145           75.927031          607.416250
   146           76.449733          611.597863
   147           76.972486          615.779890
   148           77.495293          619.962344
   149           78.018155          624.145239
   150           78.541074          628.328590
   151           79.064051          632.512411
   152           79.587090          636.696716
   153           80.110190          640.881521
   154           80.633355          645.066841
   155           81.156586          649.252692
   156           81.679886          653.439089
   157           82.203256          657.626049
   158           82.726698          661.813588
   159           83.250215          666.001723
   160           83.773809          670.190471
   161           84.297481          674.379849
   162           84.821235          678.569876
   163           85.345071          682.760568
   164           85.868993          686.951945
   165           86.393003          691.144024
   166           86.917103          695.336823
   167           87.441295          699.530363
   168           87.965583          703.724662
   169           88.489967          707.919739
   170           89.014452          712.115614
   171           89.539038          716.312307
   172           90.063730          720.509838
   173           90.588528          724.708228
   174           91.113437          728.907496
   175           91.638458          733.107664
   176           92.163594          737.308753
   177           92.688848          741.510783
   178           93.214222          745.713776
   179           93.739719          749.917754
   180           94.265342          754.122739
   181           94.791094          758.328752
   182           95.316977          762.535816
   183           95.842994          766.743952
   184           96.369148          770.953184
   185           96.895442          775.163534
   186           97.421878          779.375025
   187           97.948460          783.587680
   188           98.475190          787.801522
   189           99.002072          792.016574
   190           99.529107          796.232860
   191          100.056300          800.450403
   192          100.583653          804.669227
   193          101.111170          808.889356
   194          101.638852          813.110814
   195          102.166703          817.333625
   196          102.694727          821.557813
   197          103.222925          825.783402
   198          103.751302          830.010418
   199          104.279860          834.238883
   200          104.808603          838.468824
   201          105.337533          842.700264
   202          105.866654          846.933228
   203          106.395968          851.167742
   204          106.925479          855.403831
   205          107.455190          859.641518
   206          107.985104          863.880830
   207          108.515224          868.121792
   208          109.045553          872.364428
   209          109.576096          876.608764
   210          110.106853          880.854826
   211          110.637830          885.102638
   212          111.169028          889.352227
   213          111.700452          893.603617
   214          112.232104          897.856834
   215          112.763988          902.111904
   216          113.296106          906.368852
   217          113.828463          910.627704
   218          114.361061          914.888485
   219          114.893903          919.151221
   220          115.426992          923.415938
   221          115.960333          927.682661
   222          116.493927          931.951415
   223          117.027778          936.222227
   224          117.561890          940.495123
   225          118.096266          944.770127
   226          118.630908          949.047265
   227          119.165820          953.326564
   228          119.701006          957.608048
   229          120.236468          961.891743
   230          120.772209          966.177675
   231          121.308234          970.465869
   232          121.844544          974.756351
   233          122.381143          979.049146
   234          122.918035          983.344279
   235          123.455222          987.641777
   236          123.992708          991.941665
   237          124.530496          996.243967
   238          125.068589         1000.548709
   239          125.606990         1004.855917
   240          126.145702         1009.165615
   241          126.684729         1013.477829
   242          127.224073         1017.792584
   243          127.763738         1022.109904
   244          128.303727         1026.429815
   245          128.844043         1030.752342
   246          129.384689         1035.077510
   247          129.925668         1039.405343
   248          130.466983         1043.735866
   249          131.008638         1048.069104
   250          131.550635         1052.405081
   251          132.092978         1056.743822
   252          132.635669         1061.085351
   253          133.178712         1065.429694
   254          133.722109         1069.776873
   255          134.265864         1074.126913
   256          134.809980         1078.479839
   257          135.354459         1082.835674
   258          135.899305         1087.194443
   259          136.444521         1091.556169
   260          136.990110         1095.920876
   261          137.536074         1100.288588
   262          138.082416         1104.659329
   263          138.629140         1109.033122
   264          139.176249         1113.409990
   265          139.723745         1117.789957
   266          140.271631         1122.173046
   267          140.819910         1126.559280
   268          141.368585         1130.948683
   269          141.917660         1135.341277
   270          142.467136         1139.737086
   271          143.017016         1144.136131
   272          143.567305         1148.538437
   273          144.118003         1152.944024
   274          144.669115         1157.352917
   275          145.220642         1161.765137
   276          145.772588         1166.180706
   277          146.324956         1170.599647
   278          146.877748         1175.021982
   279          147.430967         1179.447732
   280          147.984615         1183.876921
   281          148.538696         1188.309569
   282          149.093212         1192.745697
   283          149.648166         1197.185329
   284          150.203561         1201.628485
   285          150.759398         1206.075186
   286          151.315682         1210.525454
   287          151.872414         1214.979310
   288          152.429597         1219.436774
   289          152.987234         1223.897869
   290          153.545327         1228.362614
   291          154.103879         1232.831030
   292          154.662892         1237.303139
   293          155.222370         1241.778959
   294          155.782314         1246.258513
   295          156.342727         1250.741820
   296          156.903612         1255.228899
   297          157.464972         1259.719772
   298          158.026807         1264.214459
   299          158.589122         1268.712978
   300          159.151919         1273.215350
   301          159.715199         1277.721594
   302          160.278966         1282.231730
   303          160.843222         1286.745777
   304          161.407969         1291.263755
   305          161.973210         1295.785682
   306          162.538947         1300.311578
   307          163.105183         1304.841461
   308          163.671919         1309.375351
   309          164.239158         1313.913267
   310          164.806903         1318.455226
   311          165.375156         1323.001247
   312          165.943919         1327.551349
   313          166.513194         1332.105550
   314          167.082984         1336.663868
   315          167.653290         1341.226321
   316          168.224116         1345.792928
   317          168.795463         1350.363706
   318          169.367334         1354.938672
   319          169.939731         1359.517845
   320          170.512655         1364.101241
   321          171.086110         1368.688879
   322          171.660097         1373.280776
   323          172.234619         1377.876949
   324          172.809677         1382.477414
   325          173.385274         1387.082190
   326          173.961412         1391.691292
   327          174.538092         1396.304738
   328          175.115318         1400.922544
   329          175.693091         1405.544728
   330          176.271413         1410.171304
   331          176.850286         1414.802290
   332          177.429713         1419.437702
   333          178.009695         1424.077557
   334          178.590234         1428.721869
   335          179.171332         1433.370656
   336          179.752992         1438.023932
   337          180.335214         1442.681714
   338          180.918002         1447.344018
   339          181.501357         1452.010858
   340          182.085281         1456.682251
   341          182.669776         1461.358212
   342          183.254844         1466.038755
   343          183.840487         1470.723896
   344          184.426706         1475.413651
   345          185.013504         1480.108034
   346          185.600882         1484.807059
   347          186.188843         1489.510742
   348          186.777387         1494.219098
   349          187.366517         1498.932140
   350          187.956235         1503.649883
   351          188.546543         1508.372343
   352          189.137441         1513.099532
   353          189.728933         1517.831465
   354          190.321020         1522.568157
   355          190.913703         1527.309621
   356          191.506984         1532.055870
   357          192.100865         1536.806920
   358          192.695348         1541.562784
   359          193.290434         1546.323474
   360          193.886126         1551.089006
   361          194.482424         1555.859391
   362          195.079331         1560.634644
   363          195.676847         1565.414778
   364          196.274976         1570.199806
   365          196.873718         1574.989741
   366          197.473075         1579.784596
   367          198.073048         1584.584384
   368          198.673640         1589.389118
   369          199.274851         1594.198810
   370          199.876684         1599.013473
   371          200.479140         1603.833120
   372          201.082220         1608.657764
   373          201.685927         1613.487415
   374          202.290261         1618.322088
   375          202.895224         1623.161794
   376          203.500818         1628.006545
   377          204.107044         1632.856354
   378          204.713904         1637.711231
   379          205.321399         1642.571190
   380          205.929530         1647.436242
   381          206.538300         1652.306399
   382          207.147709         1657.181672
   383          207.757759         1662.062072
   384          208.368452         1666.947613
   385          208.979788         1671.838304
   386          209.591770         1676.734158
   387          210.204398         1681.635185
   388          210.817675         1686.541396
   389          211.431600         1691.452804
   390          212.046177         1696.369418
   391          212.661406         1701.291250
   392          213.277289         1706.218311
   393          213.893826         1711.150611
   394          214.511020         1716.088162
   395          215.128872         1721.030973
   396          215.747382         1725.979056
   397          216.366553         1730.932421
   398          216.986385         1735.891078
   399          217.606880         1740.855038
   400          218.228039         1745.824311
   401          218.849863         1750.798908
   402          219.472355         1755.778838
   403          220.095514         1760.764112
   404          220.719342         1765.754739
   405          221.343841         1770.750730
   406          221.969012         1775.752095
   407          222.594855         1780.758843
   408          223.221373         1785.770984
   409          223.848566         1790.788527
   410          224.476435         1795.811484
   411          225.104983         1800.839862
   412          225.734209         1805.873671
   413          226.364115         1810.912922
   414          226.994703         1815.957623
   415          227.625973         1821.007783
   416          228.257927         1826.063413
   417          228.890565         1831.124520
   418          229.523889         1836.191114
   419          230.157901         1841.263205
   420          230.792600         1846.340800
   421          231.427989         1851.423910
   422          232.064068         1856.512543
   423          232.700838         1861.606707
   424          233.338302         1866.706413
   425          233.976458         1871.811667
   426          234.615310         1876.922479
   427          235.254857         1882.038858
   428          235.895101         1887.160811
   429          236.536044         1892.288348
   430          237.177685         1897.421477
   431          237.820026         1902.560206
   432          238.463068         1907.704544
   433          239.106812         1912.854498
   434          239.751260         1918.010077
   435          240.396411         1923.171289
   436          241.042268         1928.338142
   437          241.688831         1933.510644
   438          242.336100         1938.688804
   439          242.984078         1943.872628
   440          243.632766         1949.062125
   441          244.282163         1954.257303
   442          244.932271         1959.458169
   443          245.583091         1964.664731
   444          246.234625         1969.876998
   445          246.886872         1975.094975
   446          247.539834         1980.318671
   447          248.193512         1985.548094
   448          248.847906         1990.783251
   449          249.503019         1996.024149
   450          250.158849         2001.270795
   451          250.815400         2006.523197
   452          251.472670         2011.781363
   453          252.130662         2017.045299
   454          252.789377         2022.315013
   455          253.448814         2027.590511
   456          254.108975         2032.871801
   457          254.769861         2038.158889
   458          255.431473         2043.451784
   459          256.093811         2048.750491
   460          256.756877         2054.055017
   461          257.420671         2059.365370
   462          258.085195         2064.681556
   463          258.750448         2070.003582
   464          259.416432         2075.331455
   465          260.083148         2080.665181
   466          260.750596         2086.004767
   467          261.418777         2091.350219
   468          262.087693         2096.701544
   469          262.757344         2102.058749
   470          263.427730         2107.421840
   471          264.098853         2112.790823
   472          264.770713         2118.165705
   473          265.443311         2123.546492
   474          266.116649         2128.933190
   475          266.790726         2134.325806
   476          267.465543         2139.724346
   477          268.141102         2145.128815
   478          268.817403         2150.539221
   479          269.494446         2155.955569
   480          270.172233         2161.377865
   481          270.850764         2166.806116
   482          271.530041         2172.240326
   483          272.210063         2177.680503
   484          272.890831         2183.126652
   485          273.572347         2188.578778
   486          274.254611         2194.036889
   487          274.937624         2199.500989
   488          275.621385         2204.971084
   489          276.305897         2210.447180
   490          276.991160         2215.929283
   491          277.677175         2221.417398
   492          278.363941         2226.911531
   493          279.051461         2232.411687
   494          279.739734         2237.917872
   495          280.428762         2243.430092
   496          281.118544         2248.948352
   497          281.809082         2254.472657
   498          282.500377         2260.003013
   499          283.192428         2265.539426
   500          283.885237         2271.081899
   501          284.578805         2276.630440
   502          285.273132         2282.185053
   503          285.968218         2287.745742
   504          286.664064         2293.312515
   505          287.360672         2298.885375
   506          288.058041         2304.464328
   507          288.756172         2310.049379
   508          289.455067         2315.640533
   509          290.154724         2321.237795
   510          290.855146         2326.841170
   511          291.556333         2332.450663
   512          292.258285         2338.066279
   513          292.961003         2343.688023
   514          293.664488         2349.315900
   515          294.368739         2354.949915
   516          295.073759         2360.590072
   517          295.779547         2366.236377
   518          296.486104         2371.888834
   519          297.193431         2377.547447
   520          297.901528         2383.212222
   521          298.610395         2388.883164
   522          299.320035         2394.560277
   523          300.030446         2400.243565
   524          300.741629         2405.933033
   525          301.453586         2411.628686
   526          302.166316         2417.330529
   527          302.879821         2423.038565
   528          303.594100         2428.752800
   529          304.309155         2434.473238
   530          305.024985         2440.199883
   531          305.741592         2445.932740
   532          306.458977         2451.671813
   533          307.177138         2457.417107
   534          307.896078         2463.168625
   535          308.615797         2468.926373
   536          309.336294         2474.690354
   537          310.057572         2480.460573
   538          310.779629         2486.237034
   539          311.502468         2492.019742
   540          312.226087         2497.808699
   541          312.950489         2503.603912
   542          313.675673         2509.405383
   543          314.401640         2515.213117
   544          315.128390         2521.027118
   545          315.855924         2526.847391
   546          316.584242         2532.673938
   547          317.313346         2538.506765
   548          318.043234         2544.345875
   549          318.773909         2550.191272
   550          319.505370         2556.042961
   551          320.237618         2561.900944
   552          320.970653         2567.765227
   553          321.704477         2573.635812
   554          322.439088         2579.512705
   555          323.174489         2585.395908
   556          323.910678         2591.285426
   557          324.647658         2597.181262
   558          325.385428         2603.083420
   559          326.123988         2608.991904
   560          326.863340         2614.906718
   561          327.603483         2620.827866
   562          328.344419         2626.755350
   563          329.086147         2632.689175
   564          329.828668         2638.629345
   565          330.571983         2644.575863
   566          331.316092         2650.528733
   567          332.060995         2656.487958
   568          332.806693         2662.453543
   569          333.553186         2668.425490
   570          334.300475         2674.403803
   571          335.048561         2680.388485
   572          335.797443         2686.379541
   573          336.547122         2692.376974
   574          337.297598         2698.380787
   575          338.048873         2704.390983
   576          338.800946         2710.407567
   577          339.553818         2716.430541
   578          340.307489         2722.459909
   579          341.061959         2728.495674
   580          341.817230         2734.537840
   581          342.573301         2740.586410
   582          343.330173         2746.641388
   583          344.087847         2752.702776
   584          344.846322         2758.770578
   585          345.605600         2764.844798
   586          346.365680         2770.925438
   587          347.126563         2777.012502
   588          347.888249         2783.105993
   589          348.650739         2789.205914
   590          349.414034         2795.312269
   591          350.178133         2801.425061
   592          350.943036         2807.544292
   593          351.708746         2813.669966
   594          352.475261         2819.802087
   595          353.242582         2825.940656
   596          354.010710         2832.085678
   597          354.779644         2838.237156
   598          355.549386         2844.395092
   599          356.319936         2850.559490
   600          357.091294         2856.730352
   601          357.863460         2862.907682
   602          358.636435         2869.091483
   603          359.410220         2875.281757
   604          360.184813         2881.478508
   605          360.960217         2887.681739
   606          361.736431         2893.891452
   607          362.513456         2900.107651
   608          363.291292         2906.330338
   609          364.069940         2912.559517
   610          364.849399         2918.795190
   611          365.629670         2925.037360
   612          366.410754         2931.286030
   613          367.192650         2937.541203
   614          367.975360         2943.802882
   615          368.758884         2950.071070
   616          369.543221         2956.345769
   617          370.328373         2962.626982
   618          371.114339         2968.914712
   619          371.901120         2975.208962
   620          372.688717         2981.509734
   621          373.477129         2987.817032
   622          374.266357         2994.130858
   623          375.056402         3000.451214
   624          375.847263         3006.778104
   625          376.638941         3013.111530
   626          377.431437         3019.451495
   627          378.224750         3025.798001
   628          379.018882         3032.151052
   629          379.813831         3038.510650
   630          380.609600         3044.876797
   631          381.406187         3051.249496
   632          382.203594         3057.628750
   633          383.001820         3064.014561
   634          383.800867         3070.406932
   635          384.600733         3076.805866
   636          385.401421         3083.211365
   637          386.202929         3089.623431
   638          387.005258         3096.042067
   639          387.808410         3102.467277
   640          388.612383         3108.899061
   641          389.417178         3115.337423
   642          390.222796         3121.782366
   643          391.029236         3128.233891
   644          391.836500         3134.692001
   645          392.644587         3141.156699
   646          393.453498         3147.627988
   647          394.263234         3154.105869
   648          395.073793         3160.590344
   649          395.885177         3167.081418
   650          396.697386         3173.579091
   651          397.510421         3180.083366
   652          398.324281         3186.594246
   653          399.138967         3193.111733
   654          399.954479         3199.635830
   655          400.770817         3206.166538
   656          401.587983         3212.703861
   657          402.405975         3219.247800
   658          403.224795         3225.798357
   659          404.044442         3232.355536
   660          404.864917         3238.919339
   661          405.686221         3245.489767
   662          406.508353         3252.066823
   663          407.331314         3258.650509
   664          408.155104         3265.240829
   665          408.979723         3271.837782
   666          409.805172         3278.441374
   667          410.631451         3285.051604
   668          411.458560         3291.668476
   669          412.286499         3298.291992
   670          413.115269         3304.922154
   671          413.944871         3311.558965
   672          414.775303         3318.202426
   673          415.606567         3324.852539
   674          416.438663         3331.509308
   675          417.271592         3338.172733
   676          418.105352         3344.842818
   677          418.939945         3351.519564
   678          419.775372         3358.202973
   679          420.611631         3364.893049
   680          421.448724         3371.589792
   681          422.286651         3378.293205
   682          423.125411         3385.003290
   683          423.965006         3391.720049
   684          424.805436         3398.443485
   685          425.646700         3405.173599
   686          426.488799         3411.910393
   687          427.331734         3418.653870
   688          428.175504         3425.404031
   689          429.020110         3432.160879
   690          429.865552         3438.924416
   691          430.711830         3445.694644
   692          431.558946         3452.471564
   693          432.406897         3459.255179
   694          433.255686         3466.045491
   695          434.105313         3472.842502
   696          434.955777         3479.646214
   697          435.807079         3486.456629
   698          436.659219         3493.273748
   699          437.512197         3500.097574
   700          438.366014         3506.928110
   701          439.220669         3513.765356
   702          440.076164         3520.609314
   703          440.932498         3527.459988
   704          441.789672         3534.317378
   705          442.647686         3541.181487
   706          443.506540         3548.052316
   707          444.366233         3554.929868
   708          445.226768         3561.814144
   709          446.088143         3568.705147
   710          446.950360         3575.602878
   711          447.813417         3582.507339
   712          448.677316         3589.418531
   713          449.542057         3596.336458
   714          450.407640         3603.261121
   715          451.274065         3610.192521
   716          452.141333         3617.130661
   717          453.009443         3624.075543
   718          453.878396         3631.027167
   719          454.748192         3637.985537
   720          455.618832         3644.950654
   721          456.490315         3651.922519
   722          457.362642         3658.901135
   723          458.235813         3665.886504
   724          459.109828         3672.878627
   725          459.984688         3679.877506
   726          460.860393         3686.883143
   727          461.736942         3693.895539
   728          462.614337         3700.914697
   729          463.492577         3707.940619
   730          464.371663         3714.973305
   731          465.251595         3722.012759
   732          466.132373         3729.058981
   733          467.013997         3736.111973
   734          467.896467         3743.171737
   735          468.779784         3750.238276
   736          469.663949         3757.311590
   737          470.548960         3764.391681
   738          471.434819         3771.478552
   739          472.321525         3778.572203
   740          473.209080         3785.672637
   741          474.097482         3792.779855
   742          474.986732         3799.893860
   743          475.876831         3807.014652
   744          476.767779         3814.142233
   745          477.659576         3821.276606
   746          478.552221         3828.417772
   747          479.445716         3835.565732
   748          480.340061         3842.720488
   749          481.235255         3849.882042
   750          482.131299         3857.050396
   751          483.028194         3864.225551
   752          483.925939         3871.407509
   753          484.824534         3878.596271
   754          485.723980         3885.791840
   755          486.624277         3892.994217
   756          487.525425         3900.203403
   757          488.427425         3907.419400
   758          489.330276         3914.642210
   759          490.233979         3921.871834
   760          491.138534         3929.108275
   761          492.043942         3936.351533
   762          492.950201         3943.601610
   763          493.857314         3950.858509
   764          494.765279         3958.122230
   765          495.674097         3965.392775
   766          496.583768         3972.670145
   767          497.494293         3979.954343
   768          498.405671         3987.245370
   769          499.317903         3994.543227
   770          500.230990         4001.847917
   771          501.144930         4009.159440
   772          502.059725         4016.477798
   773          502.975374         4023.802993
   774          503.891878         4031.135026
   775          504.809237         4038.473899
   776          505.727452         4045.819613
   777          506.646521         4053.172171
   778          507.566447         4060.531573
   779          508.487228         4067.897821
   780          509.408865         4075.270917
   781          510.331358         4082.650862
   782          511.254707         4090.037657
   783          512.178913         4097.431305
   784          513.103976         4104.831806
   785          514.029895         4112.239163
   786          514.956672         4119.653376
   787          515.884306         4127.074448
   788          516.812797         4134.502379
   789          517.742146         4141.937172
   790          518.672353         4149.378827
   791          519.603418         4156.827346
   792          520.535341         4164.282732
   793          521.468123         4171.744984
   794          522.401763         4179.214105
   795          523.336262         4186.690097
   796          524.271620         4194.172960
   797          525.207837         4201.662696
   798          526.144913         4209.159307
   799          527.082849         4216.662793
   800          528.021645         4224.173158
   801          528.961300         4231.690401
   802          529.901816         4239.214525
   803          530.843191         4246.745530
   804          531.785427         4254.283419
   805          532.728524         4261.828193
   806          533.672482         4269.379852
   807          534.617300         4276.938400
   808          535.562980         4284.503836
   809          536.509520         4292.076163
   810          537.456923         4299.655382
   811          538.405187         4307.241494
   812          539.354313         4314.834501
   813          540.304300         4322.434404
   814          541.255151         4330.041204
   815          542.206863         4337.654904
   816          543.159438         4345.275504
   817          544.112876         4352.903006
   818          545.067176         4360.537411
   819          546.022340         4368.178720
   820          546.978367         4375.826936
   821          547.935257         4383.482058
   822          548.893011         4391.144090
   823          549.851629         4398.813032
   824          550.811111         4406.488885
   825          551.771456         4414.171651
   826          552.732666         4421.861331
   827          553.694741         4429.557927
   828          554.657680         4437.261440
   829          555.621484         4444.971871
   830          556.586153         4452.689222
   831          557.551687         4460.413494
   832          558.518086         4468.144689
   833          559.485351         4475.882807
   834          560.453481         4483.627850
   835          561.422477         4491.379820
   836          562.392340         4499.138718
   837          563.363068         4506.904544
   838          564.334663         4514.677302
   839          565.307124         4522.456991
   840          566.280452         4530.243613
   841          567.254646         4538.037170
   842          568.229708         4545.837662
   843          569.205637         4553.645092
   844          570.182433         4561.459460
   845          571.160096         4569.280768
   846          572.138627         4577.109017
   847          573.118026         4584.944209
   848          574.098293         4592.786344
   849          575.079428         4600.635424
   850          576.061431         4608.491451
   851          577.044303         4616.354425
   852          578.028044         4624.224348
   853          579.012653         4632.101222
   854          579.998131         4639.985047
   855          580.984478         4647.875824
   856          581.971695         4655.773556
   857          582.959780         4663.678244
   858          583.948736         4671.589888
   859          584.938561         4679.508490
   860          585.929256         4687.434051
   861          586.920822         4695.366572
   862          587.913257         4703.306056
   863          588.906563         4711.252503
   864          589.900739         4719.205914
   865          590.895786         4727.166290
   866          591.891704         4735.133634
   867          592.888493         4743.107945
   868          593.886153         4751.089226
   869          594.884685         4759.077478
   870          595.884088         4767.072702
   871          596.884362         4775.074899
   872          597.885509         4783.084070
   873          598.887527         4791.100217
   874          599.890418         4799.123341
   875          600.894180         4807.153443
   876          601.898816         4815.190524
   877          602.904323         4823.234586
   878          603.910704         4831.285630
   879          604.917957         4839.343657
   880          605.926084         4847.408669
   881          606.935083         4855.480666
   882          607.944956         4863.559650
   883          608.955703         4871.645622
   884          609.967323         4879.738584
   885          610.979817         4887.838535
   886          611.993185         4895.945479
   887          613.007427         4904.059416
   888          614.022543         4912.180346
   889          615.038534         4920.308273
   890          616.055399         4928.443195
   891          617.073139         4936.585116
   892          618.091754         4944.734036
   893          619.111244         4952.889955
   894          620.131610         4961.052877
   895          621.152850         4969.222801
   896          622.174966         4977.399728
   897          623.197958         4985.583661
   898          624.221825         4993.774600
   899          625.246568         5001.972547
   900          626.272188         5010.177502
   901          627.298683         5018.389467
   902          628.326055         5026.608443
   903          629.354304         5034.834432
   904          630.383429         5043.067433
   905          631.413431         5051.307450
   906          632.444310         5059.554482
   907          633.476066         5067.808531
   908          634.508700         5076.069598
   909          635.542211         5084.337684
   910          636.576599         5092.612791
   911          637.611865         5100.894920
   912          638.648009         5109.184071
   913          639.685031         5117.480247
   914          640.722931         5125.783448
   915          641.761709         5134.093675
   916          642.801366         5142.410929
   917          643.841902         5150.735212
   918          644.883316         5159.066525
   919          645.925609         5167.404869
   920          646.968781         5175.750246
   921          648.012832         5184.102655
   922          649.057762         5192.462099
   923          650.103572         5200.828579
   924          651.150262         5209.202095
   925          652.197831         5217.582650
   926          653.246280         5225.970243
   927          654.295610         5234.364877
   928          655.345819         5242.766552
   929          656.396909         5251.175270
   930          657.448879         5259.591031
   931          658.501730         5268.013837
   932          659.555461         5276.443689
   933          660.610074         5284.880589
   934          661.665567         5293.324536
   935          662.721942         5301.775533
   936          663.779198         5310.233580
   937          664.837335         5318.698679
   938          665.896354         5327.170831
   939          666.956255         5335.650036
   940          668.017037         5344.136297
   941          669.078702         5352.629614
   942          670.141248         5361.129988
   943          671.204678         5369.637420
   944          672.268989         5378.151912
   945          673.334183         5386.673465
   946          674.400260         5395.202079
   947          675.467220         5403.737757
   948          676.535062         5412.280498
   949          677.603788         5420.830305
   950          678.673397         5429.387177
   951          679.743890         5437.951117
   952          680.815266         5446.522126
   953          681.887525         5455.100204
   954          682.960669         5463.685353
   955          684.034697         5472.277573
   956          685.109608         5480.876867
   957          686.185404         5489.483234
   958          687.262085         5498.096677
   959          688.339649         5506.717196
   960          689.418099         5515.344792
   961          690.497433         5523.979466
   962          691.577653         5532.621220
   963          692.658757         5541.270055
   964          693.740746         5549.925971
   965          694.823621         5558.588970
   966          695.907382         5567.259053
   967          696.992028         5575.936222
   968          698.077559         5584.620476
   969          699.163977         5593.311817
   970          700.251281         5602.010247
   971          701.339471         5610.715765
   972          702.428547         5619.428375
   973          703.518509         5628.148076
   974          704.609359         5636.874869
   975          705.701095         5645.608756
   976          706.793717         5654.349738
   977          707.887227         5663.097816
   978          708.981624         5671.852991
   979          710.076908         5680.615263
   980          711.173079         5689.384635
   981          712.270138         5698.161107
   982          713.368085         5706.944680
   983          714.466919         5715.735356
   984          715.566642         5724.533135
   985          716.667252         5733.338018
   986          717.768751         5742.150007
   987          718.871138         5750.969103
   988          719.974413         5759.795306
   989          721.078577         5768.628618
   990          722.183630         5777.469039
   991          723.289571         5786.316572
   992          724.396402         5795.171216
   993          725.504122         5804.032974
   994          726.612731         5812.901845
   995          727.722229         5821.777832
   996          728.832617         5830.660935
   997          729.943894         5839.551155
   998          731.056062         5848.448494
   999          732.169119         5857.352951
  1000          733.283066         5866.264530
  1001          734.397904         5875.183229
  1002          735.513631         5884.109051
  1003          736.630250         5893.041997
  1004          737.747758         5901.982068
  1005          738.866158         5910.929264
  1006          739.985448         5919.883586
  1007          741.105630         5928.845037
  1008          742.226702         5937.813616
  1009          743.348666         5946.789326
  1010          744.471521         5955.772166
  1011          745.595267         5964.762138
  1012          746.719905         5973.759243
  1013          747.845435         5982.763483
  1014          748.971857         5991.774857
  1015          750.099171         6000.793367
  1016          751.227377         6009.819015
  1017          752.356475         6018.851801
  1018          753.486466         6027.891726
  1019          754.617349         6036.938792
  1020          755.749125         6045.992999
  1021          756.881793         6055.054348
  1022          758.015355         6064.122841
  1023          759.149810         6073.198478
  1024          760.285158         6082.281260
  1025          761.421399         6091.371189
  1026          762.558533         6100.468266
  1027          763.696561         6109.572491
  1028          764.835483         6118.683866
  1029          765.975299         6127.802392
  1030          767.116009         6136.928069
  1031          768.257612         6146.060899
  1032          769.400110         6155.200882
  1033          770.543503         6164.348021
  1034          771.687789         6173.502315
  1035          772.832971         6182.663766
  1036          773.979047         6191.832375
  1037          775.126018         6201.008143
  1038          776.273884         6210.191070
  1039          777.422645         6219.381159
  1040          778.572301         6228.578409
  1041          779.722853         6237.782823
  1042          780.874300         6246.994400
  1043          782.026643         6256.213142
  1044          783.179881         6265.439051
  1045          784.334016         6274.672126
  1046          785.489046         6283.912369
  1047          786.644973         6293.159782
  1048          787.801796         6302.414364
  1049          788.959515         6311.676118
  1050          790.118130         6320.945044
  1051          791.277643         6330.221143
  1052          792.438052         6339.504416
  1053          793.599358         6348.794864
  1054          794.761561         6358.092488
  1055          795.924661         6367.397289
  1056          797.088659         6376.709269
  1057          798.253553         6386.028428
  1058          799.419346         6395.354767
  1059          800.586036         6404.688287
  1060          801.753624         6414.028989
  1061          802.922109         6423.376875
  1062          804.091493         6432.731945
  1063          805.261775         6442.094200
  1064          806.432955         6451.463641
  1065          807.605034         6460.840270
  1066          808.778011         6470.224087
  1067          809.951887         6479.615093
  1068          811.126661         6489.013289
  1069          812.302335         6498.418676
  1070          813.478907         6507.831256
  1071          814.656379         6517.251029
  1072          815.834750         6526.677996
  1073          817.014020         6536.112159
  1074          818.194190         6545.553517
  1075          819.375259         6555.002073
  1076          820.557228         6564.457828
  1077          821.740098         6573.920781
  1078          822.923867         6583.390935
  1079          824.108536         6592.868289
  1080          825.294106         6602.352846
  1081          826.480576         6611.844607
  1082          827.667946         6621.343571
  1083          828.856218         6630.849741
  1084          830.045390         6640.363117
  1085          831.235462         6649.883700
  1086          832.426436         6659.411491
  1087          833.618311         6668.946492
  1088          834.811088         6678.488702
  1089          836.004765         6688.038124
  1090          837.199345         6697.594758
  1091          838.394826         6707.158605
  1092          839.591208         6716.729666
  1093          840.788493         6726.307942
  1094          841.986679         6735.893434
  1095          843.185768         6745.486143
  1096          844.385759         6755.086071
  1097          845.586652         6764.693217
  1098          846.788448         6774.307584
  1099          847.991146         6783.929171
  1100          849.194748         6793.557981
  1101          850.399252         6803.194013
  1102          851.604659         6812.837269
  1103          852.810969         6822.487751
  1104          854.018182         6832.145458
  1105          855.226299         6841.810392
  1106          856.435319         6851.482554
  1107          857.645243         6861.161945
  1108          858.856071         6870.848566
  1109          860.067802         6880.542417
  1110          861.280438         6890.243501
  1111          862.493977         6899.951817
  1112          863.708421         6909.667367
  1113          864.923769         6919.390151
  1114          866.140021         6929.120172
  1115          867.357179         6938.857429
  1116          868.575240         6948.601924
  1117          869.794207         6958.353657
  1118          871.014079         6968.112630
  1119          872.234855         6977.878844
  1120          873.456537         6987.652299
  1121          874.679125         6997.432996
  1122          875.902617         7007.220937
  1123          877.127015         7017.016123
  1124          878.352319         7026.818554
  1125          879.578529         7036.628232
  1126          880.805645         7046.445157
  1127          882.033666         7056.269330
  1128          883.262594         7066.100753
  1129          884.492428         7075.939426
  1130          885.723169         7085.785350
  1131          886.954816         7095.638526
  1132          888.187370         7105.498956
  1133          889.420830         7115.366640
  1134          890.655197         7125.241579
  1135          891.890472         7135.123774
  1136          893.126653         7145.013227
  1137          894.363742         7154.909937
  1138          895.601738         7164.813906
  1139          896.840642         7174.725136
  1140          898.080453         7184.643626
  1141          899.321172         7194.569378
  1142          900.562799         7204.502393
  1143          901.805334         7214.442672
  1144          903.048777         7224.390216
  1145          904.293128         7234.345025
  1146          905.538388         7244.307102
  1147          906.784556         7254.276446
  1148          908.031632         7264.253058
  1149          909.279618         7274.236941
  1150          910.528512         7284.228094
  1151          911.778315         7294.226518
  1152          913.029027         7304.232215
  1153          914.280648         7314.245185
  1154          915.533179         7324.265430
  1155          916.786619         7334.292951
  1156          918.040968         7344.327747
  1157          919.296228         7354.369821
  1158          920.552397         7364.419173
  1159          921.809476         7374.475805
  1160          923.067465         7384.539716
  1161          924.326364         7394.610909
  1162          925.586173         7404.689384
  1163          926.846893         7414.775142
  1164          928.108523         7424.868184
  1165          929.371064         7434.968511
  1166          930.634515         7445.076124
  1167          931.898878         7455.191024
  1168          933.164151         7465.313211
  1169          934.430336         7475.442688
  1170          935.697432         7485.579454
  1171          936.965439         7495.723511
  1172          938.234357         7505.874859
  1173          939.504188         7516.033500
  1174          940.774929         7526.199435
  1175          942.046583         7536.372665
  1176          943.319149         7546.553189
  1177          944.592626         7556.741011
  1178          945.867016         7566.936129
  1179          947.142318         7577.138546
  1180          948.418533         7587.348262
  1181          949.695660         7597.565279
  1182          950.973700         7607.789596
  1183          952.252652         7618.021216
  1184          953.532517         7628.260139
  1185          954.813296         7638.506366
  1186          956.094987         7648.759898
  1187          957.377592         7659.020736
  1188          958.661110         7669.288881
  1189          959.945542         7679.564334
  1190          961.230887         7689.847095
  1191          962.517146         7700.137166
  1192          963.804319         7710.434548
  1193          965.092405         7720.739242
  1194          966.381406         7731.051248
  1195          967.671321         7741.370568
  1196          968.962150         7751.697202
  1197          970.253894         7762.031151
  1198          971.546552         7772.372417
  1199          972.840125         7782.721001
  1200          974.134613         7793.076902
  1201          975.430015         7803.440123
  1202          976.726333         7813.810664
  1203          978.023566         7824.188526
  1204          979.321714         7834.573711
  1205          980.620777         7844.966218
  1206          981.920756         7855.366049
  1207          983.221651         7865.773205
  1208          984.523461         7876.187687
  1209          985.826187         7886.609496
  1210          987.129829         7897.038632
  1211          988.434387         7907.475097
  1212          989.739862         7917.918892
  1213          991.046252         7928.370017
  1214          992.353559         7938.828474
  1215          993.661783         7949.294264
  1216          994.970923         7959.767386
  1217          996.280980         7970.247843
  1218          997.591954         7980.735636
  1219          998.903846         7991.230764
  1220         1000.216654         8001.733230
  1221         1001.530379         8012.243034
  1222         1002.845022         8022.760176
  1223         1004.160582         8033.284659
  1224         1005.477060         8043.816483
  1225         1006.794456         8054.355649
  1226         1008.112770         8064.902157
  1227         1009.432001         8075.456009
  1228         1010.752151         8086.017206
  1229         1012.073219         8096.585749
  1230         1013.395205         8107.161638
  1231         1014.718109         8117.744875
  1232         1016.041932         8128.335460
  1233         1017.366674         8138.933394
  1234         1018.692335         8149.538679
  1235         1020.018914         8160.151315
  1236         1021.346413         8170.771304
  1237         1022.674831         8181.398645
  1238         1024.004168         8192.033341
  1239         1025.334424         8202.675391
  1240         1026.665600         8213.324798
  1241         1027.997695         8223.981561
  1242         1029.330710         8234.645683
  1243         1030.664645         8245.317163
  1244         1031.999500         8255.996003
  1245         1033.335275         8266.682203
  1246         1034.671971         8277.375765
  1247         1036.009586         8288.076690
  1248         1037.348122         8298.784978
  1249         1038.687579         8309.500631
  1250         1040.027956         8320.223649
  1251         1041.369254         8330.954033
  1252         1042.711473         8341.691784
  1253         1044.054613         8352.436904
  1254         1045.398674         8363.189392
  1255         1046.743656         8373.949251
  1256         1048.089560         8384.716481
  1257         1049.436385         8395.491082
  1258         1050.784132         8406.273057
  1259         1052.132801         8417.062405
  1260         1053.482391         8427.859128
  1261         1054.832903         8438.663226
  1262         1056.184338         8449.474701
  1263         1057.536694         8460.293554
  1264         1058.889973         8471.119785
  1265         1060.244174         8481.953395
  1266         1061.599298         8492.794386
  1267         1062.955345         8503.642758
  1268         1064.312314         8514.498512
  1269         1065.670206         8525.361649
  1270         1067.029021         8536.232171
  1271         1068.388760         8547.110077
  1272         1069.749421         8557.995369
  1273         1071.111006         8568.888048
  1274         1072.473514         8579.788115
  1275         1073.836946         8590.695571
  1276         1075.201302         8601.610416
  1277         1076.566581         8612.532652
  1278         1077.932785         8623.462279
  1279         1079.299912         8634.399299
  1280         1080.667964         8645.343712
  1281         1082.036940         8656.295520
  1282         1083.406840         8667.254723
  1283         1084.777665         8678.221322
  1284         1086.149415         8689.195318
  1285         1087.522089         8700.176712
  1286         1088.895688         8711.165505
  1287         1090.270212         8722.161698
  1288         1091.645661         8733.165292
  1289         1093.022036         8744.176287
  1290         1094.399336         8755.194686
  1291         1095.777561         8766.220487
  1292         1097.156712         8777.253694
  1293         1098.536788         8788.294306
  1294         1099.917791         8799.342324
  1295         1101.299719         8810.397750
  1296         1102.682573         8821.460584
  1297         1104.066353         8832.530828
  1298         1105.451060         8843.608481
  1299         1106.836693         8854.693546
  1300         1108.223253         8865.786022
  1301         1109.610739         8876.885912
  1302         1110.999152         8887.993215
  1303         1112.388492         8899.107934
  1304         1113.778758         8910.230068
  1305         1115.169952         8921.359618
  1306         1116.562073         8932.496586
  1307         1117.955122         8943.640973
  1308         1119.349097         8954.792779
  1309         1120.744001         8965.952006
  1310         1122.139832         8977.118654
  1311         1123.536591         8988.292724
  1312         1124.934277         8999.474218
  1313         1126.332892         9010.663135
  1314         1127.732435         9021.859478
  1315         1129.132906         9033.063246
  1316         1130.534305         9044.274441
  1317         1131.936633         9055.493065
  1318         1133.339890         9066.719117
  1319         1134.744075         9077.952598
  1320         1136.149189         9089.193510
  1321         1137.555232         9100.441854
  1322         1138.962204         9111.697631
  1323         1140.370105         9122.960840
  1324         1141.778936         9134.231484
  1325         1143.188695         9145.509564
  1326         1144.599385         9156.795079
  1327         1146.011004         9168.088032
  1328         1147.423553         9179.388422
  1329         1148.837031         9190.696252
  1330         1150.251440         9202.011521
  1331         1151.666779         9213.334232
  1332         1153.083048         9224.664384
  1333         1154.500247         9236.001978
  1334         1155.918377         9247.347017
  1335         1157.337437         9258.699500
  1336         1158.757429         9270.059428
  1337         1160.178350         9281.426803
  1338         1161.600203         9292.801625
  1339         1163.022987         9304.183896
  1340         1164.446702         9315.573615
  1341         1165.871348         9326.970785
  1342         1167.296926         9338.375406
  1343         1168.723435         9349.787478
  1344         1170.150875         9361.207004
  1345         1171.579248         9372.633983
  1346         1173.008552         9384.068418
  1347         1174.438788         9395.510307
  1348         1175.869957         9406.959654
  1349         1177.302057         9418.416458
  1350         1178.735090         9429.880720
  1351         1180.169055         9441.352442
  1352         1181.603953         9452.831624
  1353         1183.039783         9464.318268
  1354         1184.476547         9475.812373
  1355         1185.914243         9487.313942
  1356         1187.352872         9498.822975
  1357         1188.792434         9510.339473
  1358         1190.232930         9521.863436
  1359         1191.674358         9533.394867
  1360         1193.116721         9544.933765
  1361         1194.560016         9556.480132
  1362         1196.004246         9568.033968
  1363         1197.449409         9579.595275
  1364         1198.895507         9591.164053
  1365         1200.342538         9602.740304
  1366         1201.790503         9614.324028
  1367         1203.239403         9625.915226
  1368         1204.689237         9637.513900
  1369         1206.140006         9649.120049
  1370         1207.591709         9660.733676
  1371         1209.044348         9672.354780
  1372         1210.497920         9683.983364
  1373         1211.952428         9695.619427
  1374         1213.407871         9707.262970
  1375         1214.864249         9718.913996
  1376         1216.321563         9730.572504
  1377         1217.779812         9742.238496
  1378         1219.238996         9753.911972
  1379         1220.699117         9765.592933
  1380         1222.160173         9777.281381
  1381         1223.622164         9788.977315
  1382         1225.085092         9800.680738
  1383         1226.548956         9812.391650
  1384         1228.013757         9824.110053
  1385         1229.479493         9835.835945
  1386         1230.946166         9847.569330
  1387         1232.413776         9859.310208
  1388         1233.882322         9871.058579
  1389         1235.351806         9882.814445
  1390         1236.822226         9894.577806
  1391         1238.293583         9906.348664
  1392         1239.765877         9918.127020
  1393         1241.239109         9929.912873
  1394         1242.713278         9941.706226
  1395         1244.188385         9953.507079
  1396         1245.664429         9965.315434
  1397         1247.141411         9977.131290
  1398         1248.619331         9988.954649
  1399         1250.098189        10000.785512
  1400         1251.577985        10012.623880
  1401         1253.058719        10024.469754
  1402         1254.540392        10036.323135
  1403         1256.023003        10048.184023
  1404         1257.506552        10060.052419
  1405         1258.991041        10071.928325
  1406         1260.476468        10083.811741
  1407         1261.962834        10095.702669
  1408         1263.450139        10107.601109
  1409         1264.938383        10119.507062
  1410         1266.427566        10131.420529
  1411         1267.917689        10143.341512
  1412         1269.408751        10155.270010
  1413         1270.900753        10167.206025
  1414         1272.393695        10179.149558
  1415         1273.887576        10191.100609
  1416         1275.382398        10203.059181
  1417         1276.878159        10215.025272
  1418         1278.374861        10226.998886
  1419         1279.872503        10238.980022
  1420         1281.371085        10250.968681
  1421         1282.870608        10262.964864
  1422         1284.371072        10274.968573
  1423         1285.872476        10286.979808
  1424         1287.374821        10298.998570
  1425         1288.878107        10311.024860
  1426         1290.382335        10323.058678
  1427         1291.887503        10335.100027
  1428         1293.393613        10347.148907
  1429         1294.900665        10359.205318
  1430         1296.408658        10371.269262
  1431         1297.917592        10383.340739
  1432         1299.427469        10395.419751
  1433         1300.938287        10407.506298
  1434         1302.450048        10419.600382
  1435         1303.962750        10431.702003
  1436         1305.476395        10443.811162
  1437         1306.990983        10455.927861
  1438         1308.506512        10468.052099
  1439         1310.022985        10480.183879
  1440         1311.540400        10492.323200
  1441         1313.058758        10504.470064
  1442         1314.578059        10516.624472
  1443         1316.098303        10528.786425
  1444         1317.619490        10540.955923
  1445         1319.141621        10553.132968
  1446         1320.664695        10565.317560
  1447         1322.188713        10577.509701
  1448         1323.713674        10589.709391
  1449         1325.239579        10601.916632
  1450         1326.766428        10614.131423
  1451         1328.294221        10626.353767
  1452         1329.822958        10638.583664
  1453         1331.352639        10650.821115
  1454         1332.883265        10663.066120
  1455         1334.414835        10675.318682
  1456         1335.947350        10687.578800
  1457         1337.480810        10699.846476
  1458         1339.015214        10712.121711
  1459         1340.550563        10724.404505
  1460         1342.086857        10736.694860
  1461         1343.624097        10748.992776
  1462         1345.162282        10761.298255
  1463         1346.701412        10773.611296
  1464         1348.241488        10785.931902
  1465         1349.782509        10798.260074
  1466         1351.324476        10810.595811
  1467         1352.867389        10822.939115
  1468         1354.411248        10835.289987
  1469         1355.956054        10847.648428
  1470         1357.501805        10860.014439
  1471         1359.048503        10872.388020
  1472         1360.596147        10884.769174
  1473         1362.144737        10897.157899
  1474         1363.694275        10909.554198
  1475         1365.244759        10921.958072
  1476         1366.796190        10934.369521
  1477         1368.348568        10946.788546
  1478         1369.901894        10959.215149
  1479         1371.456166        10971.649330
  1480         1373.011386        10984.091089
  1481         1374.567554        10996.540429
  1482         1376.124669        11008.997350
  1483         1377.682732        11021.461852
  1484         1379.241742        11033.933938
  1485         1380.801701        11046.413607
  1486         1382.362608        11058.900861
  1487         1383.924462        11071.395700
  1488         1385.487266        11083.898126
  1489         1387.051017        11096.408139
  1490         1388.615718        11108.925741
  1491         1390.181367        11121.450932
  1492         1391.747964        11133.983713
  1493         1393.315511        11146.524086
  1494         1394.884006        11159.072050
  1495         1396.453451        11171.627608
  1496         1398.023845        11184.190760
  1497         1399.595188        11196.761506
  1498         1401.167481        11209.339848
  1499         1402.740723        11221.925788
  1500         1404.314916        11234.519324
  1501         1405.890057        11247.120460
  1502         1407.466149        11259.729195
  1503         1409.043191        11272.345530
  1504         1410.621183        11284.969467
  1505         1412.200126        11297.601006
  1506         1413.780019        11310.240149
  1507         1415.360862        11322.886896
  1508         1416.942656        11335.541248
  1509         1418.525401        11348.203206
  1510         1420.109096        11360.872771
  1511         1421.693743        11373.549944
  1512         1423.279341        11386.234725
  1513         1424.865890        11398.927117
  1514         1426.453390        11411.627119
  1515         1428.041842        11424.334734
  1516         1429.631245        11437.049960
  1517         1431.221600        11449.772800
  1518         1432.812907        11462.503255
  1519         1434.405166        11475.241325
  1520         1435.998376        11487.987012
  1521         1437.592539        11500.740315
  1522         1439.187655        11513.501237
  1523         1440.783722        11526.269778
  1524         1442.380742        11539.045939
  1525         1443.978715        11551.829722
  1526         1445.577641        11564.621126
  1527         1447.177519        11577.420153
  1528         1448.778350        11590.226803
  1529         1450.380135        11603.041079
  1530         1451.982873        11615.862980
  1531         1453.586563        11628.692508
  1532         1455.191208        11641.529663
  1533         1456.796806        11654.374447
  1534         1458.403358        11667.226860
  1535         1460.010863        11680.086904
  1536         1461.619322        11692.954578
  1537         1463.228736        11705.829886
  1538         1464.839103        11718.712826
  1539         1466.450425        11731.603400
  1540         1468.062701        11744.501609
  1541         1469.675932        11757.407454
  1542         1471.290117        11770.320937
  1543         1472.905257        11783.242057
  1544         1474.521352        11796.170815
  1545         1476.138402        11809.107214
  1546         1477.756407        11822.051253
  1547         1479.375367        11835.002933
  1548         1480.995282        11847.962256
  1549         1482.616153        11860.929223
  1550         1484.237979        11873.903834
  1551         1485.860761        11886.886090
  1552         1487.484499        11899.875992
  1553         1489.109193        11912.873542
  1554         1490.734842        11925.878740
  1555         1492.361448        11938.891586
  1556         1493.989010        11951.912083
  1557         1495.617529        11964.940231
  1558         1497.247004        11977.976030
  1559         1498.877435        11991.019483
  1560         1500.508824        12004.070589
  1561         1502.141169        12017.129349
  1562         1503.774471        12030.195766
  1563         1505.408730        12043.269839
  1564         1507.043946        12056.351569
  1565         1508.680120        12069.440958
  1566         1510.317251        12082.538006
  1567         1511.955339        12095.642714
  1568         1513.594385        12108.755084
  1569         1515.234389        12121.875116
  1570         1516.875351        12135.002810
  1571         1518.517271        12148.138169
  1572         1520.160149        12161.281193
  1573         1521.803985        12174.431883
  1574         1523.448780        12187.590240
  1575         1525.094533        12200.756264
  1576         1526.741245        12213.929957
  1577         1528.388915        12227.111320
  1578         1530.037544        12240.300354
  1579         1531.687132        12253.497059
  1580         1533.337680        12266.701436
  1581         1534.989186        12279.913487
  1582         1536.641652        12293.133212
  1583         1538.295077        12306.360613
  1584         1539.949461        12319.595690
  1585         1541.604805        12332.838444
  1586         1543.261109        12346.088876
  1587         1544.918373        12359.346987
  1588         1546.576597        12372.612778
  1589         1548.235781        12385.886250
  1590         1549.895926        12399.167404
  1591         1551.557030        12412.456241
  1592         1553.219095        12425.752762
  1593         1554.882121        12439.056967
  1594         1556.546107        12452.368858
  1595         1558.211054        12465.688435
  1596         1559.876963        12479.015700
  1597         1561.543832        12492.350654
  1598         1563.211662        12505.693296
  1599         1564.880454        12519.043630
  1600         1566.550207        12532.401654
  1601         1568.220921        12545.767371
  1602         1569.892598        12559.140780
  1603         1571.565236        12572.521884
  1604         1573.238835        12585.910683
  1605         1574.913397        12599.307178
  1606         1576.588921        12612.711370
  1607         1578.265408        12626.123260
  1608         1579.942856        12639.542849
  1609         1581.621267        12652.970137
  1610         1583.300641        12666.405126
  1611         1584.980977        12679.847817
  1612         1586.662276        12693.298210
  1613         1588.344538        12706.756307
  1614         1590.027763        12720.222108
  1615         1591.711952        12733.695615
  1616         1593.397103        12747.176828
  1617         1595.083218        12760.665748
  1618         1596.770297        12774.162376
  1619         1598.458339        12787.666714
  1620         1600.147345        12801.178762
  1621         1601.837315        12814.698521
  1622         1603.528249        12828.225992
  1623         1605.220147        12841.761176
  1624         1606.913009        12855.304073
  1625         1608.606836        12868.854686
  1626         1610.301627        12882.413014
  1627         1611.997382        12895.979060
  1628         1613.694103        12909.552822
  1629         1615.391788        12923.134304
  1630         1617.090438        12936.723505
  1631         1618.790053        12950.320426
  1632         1620.490634        12963.925069
  1633         1622.192179        12977.537435
  1634         1623.894690        12991.157523
  1635         1625.598167        13004.785336
  1636         1627.302609        13018.420874
  1637         1629.008017        13032.064139
  1638         1630.714391        13045.715130
  1639         1632.421731        13059.373850
  1640         1634.130037        13073.040299
  1641         1635.839310        13086.714477
  1642         1637.549548        13100.396387
  1643         1639.260753        13114.086028
  1644         1640.972925        13127.783402
  1645         1642.686064        13141.488510
  1646         1644.400169        13155.201352
  1647         1646.115241        13168.921931
  1648         1647.831281        13182.650245
  1649         1649.548287        13196.386298
  1650         1651.266261        13210.130089
  1651         1652.985202        13223.881619
  1652         1654.705111        13237.640889
  1653         1656.425988        13251.407901
  1654         1658.147832        13265.182656
  1655         1659.870644        13278.965153
  1656         1661.594424        13292.755395
  1657         1663.319173        13306.553381
  1658         1665.044889        13320.359114
  1659         1666.771574        13334.172594
  1660         1668.499228        13347.993822
  1661         1670.227850        13361.822798
  1662         1671.957441        13375.659525
  1663         1673.688000        13389.504002
  1664         1675.419529        13403.356231
  1665         1677.152027        13417.216213
  1666         1678.885494        13431.083948
  1667         1680.619930        13444.959439
  1668         1682.355336        13458.842684
  1669         1684.091711        13472.733686
  1670         1685.829056        13486.632446
  1671         1687.567370        13500.538964
  1672         1689.306655        13514.453241
  1673         1691.046910        13528.375279
  1674         1692.788135        13542.305078
  1675         1694.530330        13556.242639
  1676         1696.273495        13570.187963
  1677         1698.017631        13584.141051
  1678         1699.762738        13598.101905
  1679         1701.508815        13612.070524
  1680         1703.255864        13626.046910
  1681         1705.003883        13640.031065
  1682         1706.752873        13654.022988
  1683         1708.502835        13668.022681
  1684         1710.253768        13682.030144
  1685         1712.005672        13696.045380
  1686         1713.758548        13710.068388
  1687         1715.512396        13724.099170
  1688         1717.267216        13738.137726
  1689         1719.023007        13752.184058
  1690         1720.779771        13766.238166
  1691         1722.537506        13780.300052
  1692         1724.296214        13794.369716
  1693         1726.055895        13808.447159
  1694         1727.816548        13822.532383
  1695         1729.578174        13836.625388
  1696         1731.340772        13850.726175
  1697         1733.104343        13864.834746
  1698         1734.868888        13878.951100
  1699         1736.634405        13893.075240
  1700         1738.400896        13907.207165
  1701         1740.168360        13921.346878
  1702         1741.936797        13935.494378
  1703         1743.706208        13949.649667
  1704         1745.476593        13963.812747
  1705         1747.247952        13977.983616
  1706         1749.020285        13992.162278
  1707         1750.793592        14006.348733
  1708         1752.567873        14020.542981
  1709         1754.343128        14034.745023
  1710         1756.119358        14048.954861
  1711         1757.896562        14063.172496
  1712         1759.674741        14077.397928
  1713         1761.453895        14091.631159
  1714         1763.234024        14105.872189
  1715         1765.015127        14120.121019
  1716         1766.797206        14134.377651
  1717         1768.580261        14148.642085
  1718         1770.364290        14162.914322
  1719         1772.149295        14177.194363
  1720         1773.935276        14191.482210
  1721         1775.722233        14205.777862
  1722         1777.510165        14220.081322
  1723         1779.299074        14234.392589
  1724         1781.088958        14248.711666
  1725         1782.879819        14263.038552
  1726         1784.671656        14277.373249
  1727         1786.464470        14291.715759
  1728         1788.258260        14306.066080
  1729         1790.053027        14320.424216
  1730         1791.848771        14334.790167
  1731         1793.645492        14349.163933
  1732         1795.443189        14363.545515
  1733         1797.241864        14377.934916
  1734         1799.041517        14392.332134
  1735         1800.842147        14406.737173
  1736         1802.643754        14421.150031
  1737         1804.446339        14435.570712
  1738         1806.249902        14449.999214
  1739         1808.054443        14464.435540
  1740         1809.859961        14478.879690
  1741         1811.666458        14493.331666
  1742         1813.473933        14507.791468
  1743         1815.282387        14522.259096
  1744         1817.091819        14536.734554
  1745         1818.902230        14551.217840
  1746         1820.713619        14565.708956
  1747         1822.525988        14580.207903
  1748         1824.339335        14594.714682
  1749         1826.153662        14609.229295
  1750         1827.968968        14623.751741
  1751         1829.785253        14638.282022
  1752         1831.602517        14652.820139
  1753         1833.420762        14667.366092
  1754         1835.239985        14681.919884
  1755         1837.060189        14696.481514
  1756         1838.881373        14711.050983
  1757         1840.703537        14725.628294
  1758         1842.526681        14740.213446
  1759         1844.350805        14754.806441
  1760         1846.175910        14769.407279
  1761         1848.001995        14784.015962
  1762         1849.829061        14798.632490
  1763         1851.657108        14813.256864
  1764         1853.486136        14827.889086
  1765         1855.316145        14842.529157
  1766         1857.147135        14857.177076
  1767         1858.979106        14871.832846
  1768         1860.812058        14886.496468
  1769         1862.645993        14901.167941
  1770         1864.480908        14915.847268
  1771         1866.316806        14930.534448
  1772         1868.153686        14945.229484
  1773         1869.991547        14959.932376
  1774         1871.830391        14974.643125
  1775         1873.670217        14989.361732
  1776         1875.511025        15004.088198
  1777         1877.352816        15018.822524
  1778         1879.195589        15033.564711
  1779         1881.039345        15048.314760
  1780         1882.884084        15063.072672
  1781         1884.729806        15077.838447
  1782         1886.576511        15092.612087
  1783         1888.424199        15107.393593
  1784         1890.272871        15122.182966
  1785         1892.122526        15136.980206
  1786         1893.973164        15151.785315
  1787         1895.824787        15166.598294
  1788         1897.677393        15181.419143
  1789         1899.530983        15196.247864
  1790         1901.385557        15211.084457
  1791         1903.241115        15225.928924
  1792         1905.097658        15240.781265
  1793         1906.955185        15255.641481
  1794         1908.813697        15270.509574
  1795         1910.673193        15285.385545
  1796         1912.533674        15300.269394
  1797         1914.395140        15315.161122
  1798         1916.257591        15330.060730
  1799         1918.121027        15344.968219
  1800         1919.985449        15359.883591
  1801         1921.850856        15374.806846
  1802         1923.717248        15389.737985
  1803         1925.584626        15404.677009
  1804         1927.452990        15419.623920
  1805         1929.322340        15434.578717
  1806         1931.192675        15449.541403
  1807         1933.063997        15464.511977
  1808         1934.936305        15479.490441
  1809         1936.809600        15494.476797
  1810         1938.683881        15509.471044
  1811         1940.559148        15524.473184
  1812         1942.435402        15539.483218
  1813         1944.312643        15554.501147
  1814         1946.190871        15569.526972
  1815         1948.070087        15584.560693
  1816         1949.950289        15599.602313
  1817         1951.831479        15614.651831
  1818         1953.713656        15629.709248
  1819         1955.596821        15644.774567
  1820         1957.480973        15659.847787
  1821         1959.366114        15674.928909
  1822         1961.252242        15690.017936
  1823         1963.139358        15705.114866
  1824         1965.027463        15720.219703
  1825         1966.916556        15735.332446
  1826         1968.806637        15750.453096
  1827         1970.697707        15765.581655
  1828         1972.589765        15780.718123
  1829         1974.482813        15795.862502
  1830         1976.376849        15811.014792
  1831         1978.271874        15826.174994
  1832         1980.167889        15841.343110
  1833         1982.064893        15856.519140
  1834         1983.962886        15871.703086
  1835         1985.861868        15886.894948
  1836         1987.761841        15902.094726
  1837         1989.662803        15917.302424
  1838         1991.564755        15932.518040
  1839         1993.467697        15947.741577
  1840         1995.371629        15962.973034
  1841         1997.276552        15978.212414
  1842         1999.182465        15993.459717
  1843         2001.089368        16008.714944
  1844         2002.997262        16023.978097
  1845         2004.906147        16039.249175
  1846         2006.816023        16054.528180
  1847         2008.726889        16069.815113
  1848         2010.638747        16085.109976
  1849         2012.551596        16100.412768
  1850         2014.465436        16115.723491
  1851         2016.380268        16131.042146
  1852         2018.296092        16146.368734
  1853         2020.212907        16161.703256
  1854         2022.130714        16177.045712
  1855         2024.049513        16192.396105
  1856         2025.969304        16207.754434
  1857         2027.890088        16223.120701
  1858         2029.811863        16238.494907
  1859         2031.734632        16253.877053
  1860         2033.658392        16269.267139
  1861         2035.583146        16284.665167
  1862         2037.508892        16300.071138
  1863         2039.435632        16315.485053
  1864         2041.363364        16330.906912
  1865         2043.292090        16346.336717
  1866         2045.221808        16361.774468
  1867         2047.152521        16377.220167
  1868         2049.084227        16392.673815
  1869         2051.016926        16408.135412
  1870         2052.950620        16423.604960
  1871         2054.885307        16439.082459
  1872         2056.820989        16454.567911
  1873         2058.757665        16470.061316
  1874         2060.695334        16485.562676
  1875         2062.633999        16501.071991
  1876         2064.573658        16516.589263
  1877         2066.514311        16532.114492
  1878         2068.455960        16547.647680
  1879         2070.398603        16563.188827
  1880         2072.342242        16578.737934
  1881         2074.286875        16594.295003
  1882         2076.232504        16609.860034
  1883         2078.179129        16625.433028
  1884         2080.126748        16641.013987
  1885         2082.075364        16656.602911
  1886         2084.024975        16672.199802
  1887         2085.975582        16687.804659
  1888         2087.927186        16703.417485
  1889         2089.879785        16719.038281
  1890         2091.833381        16734.667046
  1891         2093.787973        16750.303783
  1892         2095.743561        16765.948492
  1893         2097.700147        16781.601174
  1894         2099.657729        16797.261830
  1895         2101.616308        16812.930462
  1896         2103.575884        16828.607069
  1897         2105.536457        16844.291654
  1898         2107.498027        16859.984217
  1899         2109.460595        16875.684759
  1900         2111.424160        16891.393281
  1901         2113.388723        16907.109785
  1902         2115.354284        16922.834270
  1903         2117.320842        16938.566738
  1904         2119.288399        16954.307191
  1905         2121.256954        16970.055629
  1906         2123.226507        16985.812052
  1907         2125.197058        17001.576463
  1908         2127.168608        17017.348862
  1909         2129.141156        17033.129249
  1910         2131.114703        17048.917627
  1911         2133.089249        17064.713996
  1912         2135.064795        17080.518357
  1913         2137.041339        17096.330710
  1914         2139.018882        17112.151058
  1915         2140.997425        17127.979401
  1916         2142.976967        17143.815739
  1917         2144.957509        17159.660075
  1918         2146.939051        17175.512408
  1919         2148.921593        17191.372741
  1920         2150.905134        17207.241073
  1921         2152.889676        17223.117406
  1922         2154.875218        17239.001742
  1923         2156.861760        17254.894080
  1924         2158.849303        17270.794422
  1925         2160.837846        17286.702768
  1926         2162.827390        17302.619121
  1927         2164.817935        17318.543481
  1928         2166.809481        17334.475848
  1929         2168.802028        17350.416224
  1930         2170.795576        17366.364611
  1931         2172.790126        17382.321008
  1932         2174.785677        17398.285416
  1933         2176.782230        17414.257838
  1934         2178.779784        17430.238274
  1935         2180.778340        17446.226724
  1936         2182.777899        17462.223190
  1937         2184.778459        17478.227673
  1938         2186.780022        17494.240174
  1939         2188.782587        17510.260693
  1940         2190.786154        17526.289233
  1941         2192.790724        17542.325793
  1942         2194.796297        17558.370375
  1943         2196.802872        17574.422979
  1944         2198.810451        17590.483608
  1945         2200.819033        17606.552261
  1946         2202.828618        17622.628940
  1947         2204.839206        17638.713646
  1948         2206.850797        17654.806380
  1949         2208.863393        17670.907142
  1950         2210.876992        17687.015934
  1951         2212.891595        17703.132757
  1952         2214.907201        17719.257612
  1953         2216.923812        17735.390499
  1954         2218.941428        17751.531421
  1955         2220.960047        17767.680377
  1956         2222.979671        17783.837368
  1957         2225.000300        17800.002397
  1958         2227.021933        17816.175463
  1959         2229.044571        17832.356568
  1960         2231.068214        17848.545713
  1961         2233.092862        17864.742898
  1962         2235.118516        17880.948126
  1963         2237.145174        17897.161396
  1964         2239.172839        17913.382710
  1965         2241.201509        17929.612068
  1966         2243.231184        17945.849472
  1967         2245.261865        17962.094924
  1968         2247.293553        17978.348422
  1969         2249.326246        17994.609970
  1970         2251.359946        18010.879567
  1971         2253.394652        18027.157216
  1972         2255.430364        18043.442916
  1973         2257.467084        18059.736668
  1974         2259.504809        18076.038475
  1975         2261.543542        18092.348336
  1976         2263.583282        18108.666253
  1977         2265.624028        18124.992227
  1978         2267.665782        18141.326259
  1979         2269.708544        18157.668349
  1980         2271.752312        18174.018499
  1981         2273.797089        18190.376710
  1982         2275.842873        18206.742983
  1983         2277.889665        18223.117319
  1984         2279.937465        18239.499718
  1985         2281.986273        18255.890182
  1986         2284.036089        18272.288712
  1987         2286.086914        18288.695309
  1988         2288.138747        18305.109974
  1989         2290.191588        18321.532708
  1990         2292.245439        18337.963511
  1991         2294.300298        18354.402385
  1992         2296.356166        18370.849332
  1993         2298.413044        18387.304351
  1994         2300.470930        18403.767444
  1995         2302.529826        18420.238611
  1996         2304.589732        18436.717855
  1997         2306.650647        18453.205176
  1998         2308.712572        18469.700574
  1999         2310.775506        18486.204051
  2000         2312.839451        18502.715609
  2001         2314.904406        18519.235247
  2002         2316.970371        18535.762967
  2003         2319.037346        18552.298770
  2004         2321.105332        18568.842657
  2005         2323.174329        18585.394629
  2006         2325.244336        18601.954687
  2007         2327.315354        18618.522832
  2008         2329.387383        18635.099065
  2009         2331.460423        18651.683387
  2010         2333.534475        18668.275799
  2011         2335.609538        18684.876302
  2012         2337.685612        18701.484897
  2013         2339.762698        18718.101585
  2014         2341.840796        18734.726367
  2015         2343.919905        18751.359244
  2016         2346.000027        18768.000217
  2017         2348.081161        18784.649287
  2018         2350.163307        18801.306456
  2019         2352.246465        18817.971723
  2020         2354.330636        18834.645091
  2021         2356.415820        18851.326560
  2022         2358.502016        18868.016130
  2023         2360.589226        18884.713804
  2024         2362.677448        18901.419583
  2025         2364.766683        18918.133466
  2026         2366.856932        18934.855456
  2027         2368.948194        18951.585552
  2028         2371.040470        18968.323757
  2029         2373.133759        18985.070072
  2030         2375.228062        19001.824496
  2031         2377.323379        19018.587032
  2032         2379.419710        19035.357680
  2033         2381.517055        19052.136441
  2034         2383.615415        19068.923317
  2035         2385.714789        19085.718308
  2036         2387.815177        19102.521415
  2037         2389.916580        19119.332640
  2038         2392.018998        19136.151983
  2039         2394.122431        19152.979446
  2040         2396.226879        19169.815028
  2041         2398.332342        19186.658733
  2042         2400.438820        19203.510559
  2043         2402.546314        19220.370509
  2044         2404.654823        19237.238584
  2045         2406.764348        19254.114784
  2046         2408.874889        19270.999111
  2047         2410.986446        19287.891565
  2048         2413.099018        19304.792148
  2049         2415.212607        19321.700860
  2050         2417.327213        19338.617703
  2051         2419.442835        19355.542677
  2052         2421.559473        19372.475784
  2053         2423.677128        19389.417025
  2054         2425.795800        19406.366400
  2055         2427.915489        19423.323911
  2056         2430.036195        19440.289559
  2057         2432.157918        19457.263344
  2058         2434.280659        19474.245269
  2059         2436.404417        19491.235333
  2060         2438.529192        19508.233537
  2061         2440.654985        19525.239884
  2062         2442.781797        19542.254373
  2063         2444.909626        19559.277006
  2064         2447.038473        19576.307784
  2065         2449.168339        19593.346708
  2066         2451.299222        19610.393779
  2067         2453.431125        19627.448998
  2068         2455.564046        19644.512365
  2069         2457.697985        19661.583883
  2070         2459.832944        19678.663552
  2071         2461.968922        19695.751372
  2072         2464.105918        19712.847346
  2073         2466.243934        19729.951474
  2074         2468.382970        19747.063756
  2075         2470.523024        19764.184195
  2076         2472.664099        19781.312791
  2077         2474.806193        19798.449546
  2078         2476.949307        19815.594459
  2079         2479.093442        19832.747533
  2080         2481.238596        19849.908768
  2081         2483.384771        19867.078165
  2082         2485.531966        19884.255725
  2083         2487.680181        19901.441450
  2084         2489.829417        19918.635340
  2085         2491.979675        19935.837396
  2086         2494.130953        19953.047620
  2087         2496.283252        19970.266012
  2088         2498.436572        19987.492574
  2089         2500.590913        20004.727306
  2090         2502.746276        20021.970210
  2091         2504.902661        20039.221286
  2092         2507.060067        20056.480535
  2093         2509.218495        20073.747960
  2094         2511.377945        20091.023559
  2095         2513.538417        20108.307336
  2096         2515.699911        20125.599290
  2097         2517.862428        20142.899423
  2098         2520.025967        20160.207735
  2099         2522.190529        20177.524229
  2100         2524.356113        20194.848904
  2101         2526.522720        20212.181762
  2102         2528.690350        20229.522803
  2103         2530.859004        20246.872030
  2104         2533.028680        20264.229442
  2105         2535.199380        20281.595042
  2106         2537.371104        20298.968829
  2107         2539.543851        20316.350806
  2108         2541.717621        20333.740972
  2109         2543.892416        20351.139329
  2110         2546.068235        20368.545879
  2111         2548.245078        20385.960621
  2112         2550.422945        20403.383558
  2113         2552.601836        20420.814690
  2114         2554.781752        20438.254018
  2115         2556.962693        20455.701544
  2116         2559.144658        20473.157267
  2117         2561.327649        20490.621190
  2118         2563.511664        20508.093313
  2119         2565.696705        20525.573638
  2120         2567.882771        20543.062165
  2121         2570.069862        20560.558896
  2122         2572.257979        20578.063831
  2123         2574.447121        20595.576971
  2124         2576.637290        20613.098318
  2125         2578.828484        20630.627873
  2126         2581.020705        20648.165636
  2127         2583.213951        20665.711609
  2128         2585.408224        20683.265793
  2129         2587.603524        20700.828188
  2130         2589.799850        20718.398796
  2131         2591.997202        20735.977618
  2132         2594.195582        20753.564655
  2133         2596.394988        20771.159907
  2134         2598.595422        20788.763377
  2135         2600.796883        20806.375064
  2136         2602.999371        20823.994970
  2137         2605.202887        20841.623097
  2138         2607.407431        20859.259444
  2139         2609.613002        20876.904014
  2140         2611.819601        20894.556807
  2141         2614.027228        20912.217823
  2142         2616.235883        20929.887065
  2143         2618.445567        20947.564534
  2144         2620.656279        20965.250229
  2145         2622.868019        20982.944153
  2146         2625.080788        21000.646306
  2147         2627.294586        21018.356690
  2148         2629.509413        21036.075305
  2149         2631.725269        21053.802153
  2150         2633.942154        21071.537234
  2151         2636.160069        21089.280550
  2152         2638.379013        21107.032101
  2153         2640.598986        21124.791889
  2154         2642.819989        21142.559914
  2155         2645.042022        21160.336179
  2156         2647.265085        21178.120683
  2157         2649.489178        21195.913428
  2158         2651.714302        21213.714415
  2159         2653.940456        21231.523644
  2160         2656.167640        21249.341118
  2161         2658.395855        21267.166837
  2162         2660.625100        21285.000801
  2163         2662.855377        21302.843013
  2164         2665.086684        21320.693473
  2165         2667.319023        21338.552182
  2166         2669.552393        21356.419141
  2167         2671.786794        21374.294352
  2168         2674.022227        21392.177814
  2169         2676.258691        21410.069530
  2170         2678.496188        21427.969501
  2171         2680.734716        21445.877727
  2172         2682.974276        21463.794209
  2173         2685.214869        21481.718949
  2174         2687.456493        21499.651947
  2175         2689.699151        21517.593205
  2176         2691.942841        21535.542724
  2177         2694.187563        21553.500505
  2178         2696.433318        21571.466548
  2179         2698.680107        21589.440855
  2180         2700.927928        21607.423427
  2181         2703.176783        21625.414264
  2182         2705.426671        21643.413369
  2183         2707.677593        21661.420741
  2184         2709.929548        21679.436383
  2185         2712.182537        21697.460295
  2186         2714.436560        21715.492478
  2187         2716.691617        21733.532933
  2188         2718.947708        21751.581661
  2189         2721.204833        21769.638664
  2190         2723.462993        21787.703942
  2191         2725.722187        21805.777496
  2192         2727.982416        21823.859328
  2193         2730.243680        21841.949438
  2194         2732.505978        21860.047828
  2195         2734.769312        21878.154498
  2196         2737.033681        21896.269450
  2197         2739.299086        21914.392685
  2198         2741.565525        21932.524203
  2199         2743.833001        21950.664006
  2200         2746.101512        21968.812095
  2201         2748.371059        21986.968471
  2202         2750.641642        22005.133135
  2203         2752.913261        22023.306088
  2204         2755.185916        22041.487331
  2205         2757.459608        22059.676865
  2206         2759.734336        22077.874691
  2207         2762.010101        22096.080810
  2208         2764.286903        22114.295224
  2209         2766.564742        22132.517933
  2210         2768.843617        22150.748938
  2211         2771.123530        22168.988241
  2212         2773.404480        22187.235842
  2213         2775.686468        22205.491743
  2214         2777.969493        22223.755944
  2215         2780.253556        22242.028447
  2216         2782.538657        22260.309253
  2217         2784.824795        22278.598363
  2218         2787.111972        22296.895777
  2219         2789.400187        22315.201497
  2220         2791.689441        22333.515524
  2221         2793.979732        22351.837859
  2222         2796.271063        22370.168504
  2223         2798.563432        22388.507458
  2224         2800.856840        22406.854723
  2225         2803.151288        22425.210301
  2226         2805.446774        22443.574192
  2227         2807.743300        22461.946397
  2228         2810.040865        22480.326918
  2229         2812.339469        22498.715755
  2230         2814.639114        22517.112910
  2231         2816.939798        22535.518383
  2232         2819.241522        22553.932176
  2233         2821.544286        22572.354289
  2234         2823.848091        22590.784724
  2235         2826.152935        22609.223482
  2236         2828.458821        22627.670564
  2237         2830.765746        22646.125971
  2238         2833.073713        22664.589704
  2239         2835.382720        22683.061764
  2240         2837.692769        22701.542152
  2241         2840.003859        22720.030869
  2242         2842.315990        22738.527917
  2243         2844.629162        22757.033295
  2244         2846.943376        22775.547007
  2245         2849.258631        22794.069051
  2246         2851.574929        22812.599430
  2247         2853.892268        22831.138145
  2248         2856.210649        22849.685196
  2249         2858.530073        22868.240585
  2250         2860.850539        22886.804312
  2251         2863.172047        22905.376380
  2252         2865.494599        22923.956788
  2253         2867.818192        22942.545538
  2254         2870.142829        22961.142632
  2255         2872.468509        22979.748069
  2256         2874.795231        22998.361851
  2257         2877.122998        23016.983980
  2258         2879.451807        23035.614456
  2259         2881.781660        23054.253280
  2260         2884.112557        23072.900454
  2261         2886.444497        23091.555978
  2262         2888.777482        23110.219854
  2263         2891.111510        23128.892082
  2264         2893.446583        23147.572664
  2265         2895.782700        23166.261600
  2266         2898.119862        23184.958893
  2267         2900.458068        23203.664542
  2268         2902.797319        23222.378549
  2269         2905.137614        23241.100915
  2270         2907.478955        23259.831642
  2271         2909.821341        23278.570729
  2272         2912.164772        23297.318179
  2273         2914.509249        23316.073992
  2274         2916.854771        23334.838169
  2275         2919.201339        23353.610712
  2276         2921.548953        23372.391621
  2277         2923.897612        23391.180898
  2278         2926.247318        23409.978543
  2279         2928.598070        23428.784558
  2280         2930.949868        23447.598944
  2281         2933.302713        23466.421702
  2282         2935.656604        23485.252832
  2283         2938.011542        23504.092337
  2284         2940.367527        23522.940217
  2285         2942.724559        23541.796472
  2286         2945.082638        23560.661105
  2287         2947.441765        23579.534117
  2288         2949.801938        23598.415507
  2289         2952.163160        23617.305278
  2290         2954.525429        23636.203431
  2291         2956.888746        23655.109966
  2292         2959.253111        23674.024885
  2293         2961.618524        23692.948188
  2294         2963.984985        23711.879878
  2295         2966.352494        23730.819954
  2296         2968.721052        23749.768418
  2297         2971.090659        23768.725271
  2298         2973.461314        23787.690514
  2299         2975.833019        23806.664149
  2300         2978.205772        23825.646175
  2301         2980.579574        23844.636595
  2302         2982.954426        23863.635410
  2303         2985.330327        23882.642620
  2304         2987.707278        23901.658226
  2305         2990.085279        23920.682230
  2306         2992.464329        23939.714633
  2307         2994.844429        23958.755436
  2308         2997.225580        23977.804639
  2309         2999.607781        23996.862244
  2310         3001.991032        24015.928253
  2311         3004.375333        24035.002665
  2312         3006.760685        24054.085483
  2313         3009.147088        24073.176707
  2314         3011.534542        24092.276338
  2315         3013.923047        24111.384378
  2316         3016.312603        24130.500827
  2317         3018.703211        24149.625687
  2318         3021.094870        24168.758958
  2319         3023.487580        24187.900642
  2320         3025.881343        24207.050740
  2321         3028.276157        24226.209253
  2322         3030.672023        24245.376182
  2323         3033.068941        24264.551528
  2324         3035.466912        24283.735292
  2325         3037.865934        24302.927476
  2326         3040.266010        24322.128079
  2327         3042.667138        24341.337104
  2328         3045.069319        24360.554552
  2329         3047.472553        24379.780423
  2330         3049.876840        24399.014719
  2331         3052.282180        24418.257440
  2332         3054.688574        24437.508588
  2333         3057.096021        24456.768165
  2334         3059.504521        24476.036170
  2335         3061.914076        24495.312605
  2336         3064.324684        24514.597471
  2337         3066.736346        24533.890770
  2338         3069.149063        24553.192502
  2339         3071.562834        24572.502668
  2340         3073.977659        24591.821270
  2341         3076.393539        24611.148309
  2342         3078.810473        24630.483785
  2343         3081.228462        24649.827700
  2344         3083.647507        24669.180055
  2345         3086.067606        24688.540850
  2346         3088.488761        24707.910088
  2347         3090.910971        24727.287769
  2348         3093.334237        24746.673894
  2349         3095.758558        24766.068464
  2350         3098.183935        24785.471481
  2351         3100.610368        24804.882945
  2352         3103.037857        24824.302857
  2353         3105.466402        24843.731220
  2354         3107.896004        24863.168033
  2355         3110.326662        24882.613297
  2356         3112.758377        24902.067015
  2357         3115.191148        24921.529187
  2358         3117.624977        24940.999814
  2359         3120.059862        24960.478897
  2360         3122.495805        24979.966437
  2361         3124.932804        24999.462436
  2362         3127.370862        25018.966894
  2363         3129.809977        25038.479813
  2364         3132.250149        25058.001193
  2365         3134.691379        25077.531036
  2366         3137.133668        25097.069343
  2367         3139.577014        25116.616115
  2368         3142.021419        25136.171352
  2369         3144.466882        25155.735057
  2370         3146.913404        25175.307230
  2371         3149.360984        25194.887873
  2372         3151.809623        25214.476986
  2373         3154.259321        25234.074570
  2374         3156.710078        25253.680627
  2375         3159.161895        25273.295157
  2376         3161.614770        25292.918162
  2377         3164.068705        25312.549644
  2378         3166.523700        25332.189602
  2379         3168.979755        25351.838038
  2380         3171.436869        25371.494953
  2381         3173.895044        25391.160349
  2382         3176.354278        25410.834226
  2383         3178.814573        25430.516585
  2384         3181.275928        25450.207428
  2385         3183.738344        25469.906755
  2386         3186.201821        25489.614568
  2387         3188.666359        25509.330869
  2388         3191.131957        25529.055657
  2389         3193.598617        25548.788934
  2390         3196.066338        25568.530701
  2391         3198.535120        25588.280959
  2392         3201.004964        25608.039710
  2393         3203.475869        25627.806954
  2394         3205.947837        25647.582693
  2395         3208.420866        25667.366927
  2396         3210.894957        25687.159658
  2397         3213.370111        25706.960887
  2398         3215.846327        25726.770615
  2399         3218.323605        25746.588842
  2400         3220.801946        25766.415571
  2401         3223.281350        25786.250802
  2402         3225.761817        25806.094537
  2403         3228.243347        25825.946776
  2404         3230.725940        25845.807520
  2405         3233.209596        25865.676771
  2406         3235.694316        25885.554530
  2407         3238.180100        25905.440798
  2408         3240.666947        25925.335576
  2409         3243.154858        25945.238864
  2410         3245.643833        25965.150665
  2411         3248.133872        25985.070979
  2412         3250.624976        26004.999808
  2413         3253.117144        26024.937152
  2414         3255.610377        26044.883012
  2415         3258.104674        26064.837391
  2416         3260.600036        26084.800288
  2417         3263.096463        26104.771705
  2418         3265.593955        26124.751643
  2419         3268.092513        26144.740103
  2420         3270.592136        26164.737086
  2421         3273.092824        26184.742594
  2422         3275.594578        26204.756627
  2423         3278.097398        26224.779186
  2424         3280.601284        26244.810273
  2425         3283.106236        26264.849889
  2426         3285.612254        26284.898035
  2427         3288.119339        26304.954712
  2428         3290.627490        26325.019921
  2429         3293.136708        26345.093663
  2430         3295.646992        26365.175939
  2431         3298.158344        26385.266751
  2432         3300.670762        26405.366099
  2433         3303.184248        26425.473985
  2434         3305.698801        26445.590410
  2435         3308.214422        26465.715374
  2436         3310.731110        26485.848880
  2437         3313.248866        26505.990927
  2438         3315.767690        26526.141518
  2439         3318.287582        26546.300653
  2440         3320.808542        26566.468333
  2441         3323.330570        26586.644560
  2442         3325.853667        26606.829335
  2443         3328.377832        26627.022658
  2444         3330.903066        26647.224531
  2445         3333.429369        26667.434955
  2446         3335.956741        26687.653932
  2447         3338.485183        26707.881461
  2448         3341.014693        26728.117545
  2449         3343.545273        26748.362184
  2450         3346.076922        26768.615379
  2451         3348.609642        26788.877133
  2452         3351.143431        26809.147445
  2453         3353.678290        26829.426317
  2454         3356.214219        26849.713750
  2455         3358.751218        26870.009745
  2456         3361.289288        26890.314303
  2457         3363.828428        26910.627426
  2458         3366.368639        26930.949114
  2459         3368.909921        26951.279369
  2460         3371.452274        26971.618192
  2461         3373.995698        26991.965583
  2462         3376.540193        27012.321544
  2463         3379.085760        27032.686076
  2464         3381.632398        27053.059181
  2465         3384.180107        27073.440858
  2466         3386.728889        27093.831111
  2467         3389.278742        27114.229938
  2468         3391.829668        27134.637343
  2469         3394.381666        27155.053325
  2470         3396.934736        27175.477886
  2471         3399.488878        27195.911027
  2472         3402.044094        27216.352749
  2473         3404.600382        27236.803053
  2474         3407.157743        27257.261941
  2475         3409.716177        27277.729413
  2476         3412.275684        27298.205471
  2477         3414.836264        27318.690116
  2478         3417.397919        27339.183348
  2479         3419.960646        27359.685170
  2480         3422.524448        27380.195581
  2481         3425.089323        27400.714584
  2482         3427.655272        27421.242179
  2483         3430.222296        27441.778368
  2484         3432.790394        27462.323151
  2485         3435.359566        27482.876530
  2486         3437.929813        27503.438506
  2487         3440.501135        27524.009080
  2488         3443.073532        27544.588253
  2489         3445.647003        27565.176026
  2490         3448.221550        27585.772400
  2491         3450.797172        27606.377377
  2492         3453.373870        27626.990958
  2493         3455.951643        27647.613143
  2494         3458.530492        27668.243934
  2495         3461.110417        27688.883332
  2496         3463.691417        27709.531338
  2497         3466.273494        27730.187954
  2498         3468.856647        27750.853180
  2499         3471.440877        27771.527017
  2500         3474.026183        27792.209467
  2501         3476.612566        27812.900530
  2502         3479.200026        27833.600209
  2503         3481.788563        27854.308503
  2504         3484.378177        27875.025415
  2505         3486.968868        27895.750945
  2506         3489.560637        27916.485094
  2507         3492.153483        27937.227864
  2508         3494.747407        27957.979256
  2509         3497.342409        27978.739270
  2510         3499.938489        27999.507908
  2511         3502.535646        28020.285171
  2512         3505.133883        28041.071061
  2513         3507.733197        28061.865578
  2514         3510.333590        28082.668723
  2515         3512.935062        28103.480498
  2516         3515.537613        28124.300903
  2517         3518.141243        28145.129940
  2518         3520.745951        28165.967611
  2519         3523.351739        28186.813915
  2520         3525.958607        28207.668855
  2521         3528.566554        28228.532431
  2522         3531.175581        28249.404644
  2523         3533.785687        28270.285496
  2524         3536.396874        28291.174988
  2525         3539.009140        28312.073121
  2526         3541.622487        28332.979896
  2527         3544.236914        28353.895314
  2528         3546.852422        28374.819376
  2529         3549.469011        28395.752084
  2530         3552.086680        28416.693439
  2531         3554.705430        28437.643441
  2532         3557.325261        28458.602092
  2533         3559.946174        28479.569393
  2534         3562.568168        28500.545345
  2535         3565.191244        28521.529950
  2536         3567.815401        28542.523208
  2537         3570.440640        28563.525120
  2538         3573.066961        28584.535688
  2539         3575.694364        28605.554913
  2540         3578.322850        28626.582796
  2541         3580.952417        28647.619338
  2542         3583.583068        28668.664540
  2543         3586.214801        28689.718404
  2544         3588.847616        28710.780930
  2545         3591.481515        28731.852120
  2546         3594.116497        28752.931975
  2547         3596.752562        28774.020496
  2548         3599.389710        28795.117684
  2549         3602.027942        28816.223540
  2550         3604.667258        28837.338065
  2551         3607.307658        28858.461261
  2552         3609.949141        28879.593129
  2553         3612.591709        28900.733669
  2554         3615.235360        28921.882883
  2555         3617.880097        28943.040773
  2556         3620.525917        28964.207338
  2557         3623.172823        28985.382581
  2558         3625.820813        29006.566503
  2559         3628.469888        29027.759104
  2560         3631.120048        29048.960386
  2561         3633.771294        29070.170351
  2562         3636.423625        29091.388998
  2563         3639.077041        29112.616329
  2564         3641.731543        29133.852346
  2565         3644.387131        29155.097049
  2566         3647.043805        29176.350440
  2567         3649.701565        29197.612520
  2568         3652.360411        29218.883290
  2569         3655.020344        29240.162751
  2570         3657.681363        29261.450904
  2571         3660.343469        29282.747751
  2572         3663.006662        29304.053292
  2573         3665.670941        29325.367530
  2574         3668.336308        29346.690463
  2575         3671.002762        29368.022095
  2576         3673.670303        29389.362426
  2577         3676.338932        29410.711458
  2578         3679.008649        29432.069191
  2579         3681.679453        29453.435626
  2580         3684.351346        29474.810766
  2581         3687.024326        29496.194610
  2582         3689.698395        29517.587160
  2583         3692.373552        29538.988418
  2584         3695.049798        29560.398384
  2585         3697.727132        29581.817059
  2586         3700.405556        29603.244445
  2587         3703.085068        29624.680543
  2588         3705.765669        29646.125354
  2589         3708.447360        29667.578879
  2590         3711.130140        29689.041120
  2591         3713.814010        29710.512077
  2592         3716.498969        29731.991751
  2593         3719.185018        29753.480144
  2594         3721.872157        29774.977257
  2595         3724.560386        29796.483091
  2596         3727.249706        29817.997648
  2597         3729.940116        29839.520928
  2598         3732.631616        29861.052932
  2599         3735.324208        29882.593662
  2600         3738.017890        29904.143119
  2601         3740.712663        29925.701304
  2602         3743.408527        29947.268218
  2603         3746.105483        29968.843862
  2604         3748.803530        29990.428238
  2605         3751.502668        30012.021346
  2606         3754.202899        30033.623188
  2607         3756.904221        30055.233766
  2608         3759.606635        30076.853079
  2609         3762.310141        30098.481129
  2610         3765.014740        30120.117918
  2611         3767.720431        30141.763447
  2612         3770.427215        30163.417716
  2613         3773.135091        30185.080727
  2614         3775.844060        30206.752482
  2615         3778.554123        30228.432980
  2616         3781.265278        30250.122224
  2617         3783.977527        30271.820214
  2618         3786.690869        30293.526953
  2619         3789.405305        30315.242440
  2620         3792.120835        30336.966677
  2621         3794.837458        30358.699665
  2622         3797.555176        30380.441405
  2623         3800.273987        30402.191900
  2624         3802.993894        30423.951148
  2625         3805.714894        30445.719153
  2626         3808.436989        30467.495915
  2627         3811.160179        30489.281434
  2628         3813.884464        30511.075713
  2629         3816.609844        30532.878753
  2630         3819.336319        30554.690554
  2631         3822.063890        30576.511119
  2632         3824.792556        30598.340447
  2633         3827.522318        30620.178540
  2634         3830.253175        30642.025400
  2635         3832.985128        30663.881027
  2636         3835.718178        30685.745423
  2637         3838.452324        30707.618588
  2638         3841.187566        30729.500525
  2639         3843.923904        30751.391234
  2640         3846.661339        30773.290716
  2641         3849.399872        30795.198972
  2642         3852.139501        30817.116005
  2643         3854.880227        30839.041814
  2644         3857.622050        30860.976401
  2645         3860.364971        30882.919767
  2646         3863.108989        30904.871914
  2647         3865.854105        30926.832842
  2648         3868.600319        30948.802553
  2649         3871.347631        30970.781048
  2650         3874.096041        30992.768327
  2651         3876.845549        31014.764393
  2652         3879.596156        31036.769247
  2653         3882.347861        31058.782889
  2654         3885.100665        31080.805320
  2655         3887.854568        31102.836543
  2656         3890.609570        31124.876557
  2657         3893.365671        31146.925365
  2658         3896.122871        31168.982967
  2659         3898.881171        31191.049365
  2660         3901.640570        31213.124559
  2661         3904.401069        31235.208552
  2662         3907.162668        31257.301343
  2663         3909.925367        31279.402935
  2664         3912.689166        31301.513328
  2665         3915.454066        31323.632524
  2666         3918.220065        31345.760524
  2667         3920.987166        31367.897329
  2668         3923.755367        31390.042939
  2669         3926.524670        31412.197357
  2670         3929.295073        31434.360584
  2671         3932.066578        31456.532620
  2672         3934.839183        31478.713468
  2673         3937.612891        31500.903127
  2674         3940.387700        31523.101599
  2675         3943.163611        31545.308886
  2676         3945.940624        31567.524989
  2677         3948.718738        31589.749908
  2678         3951.497956        31611.983645
  2679         3954.278275        31634.226201
  2680         3957.059697        31656.477578
  2681         3959.842222        31678.737775
  2682         3962.625850        31701.006796
  2683         3965.410580        31723.284641
  2684         3968.196414        31745.571310
  2685         3970.983351        31767.866806
  2686         3973.771391        31790.171129
  2687         3976.560535        31812.484280
  2688         3979.350783        31834.806262
  2689         3982.142134        31857.137074
  2690         3984.934590        31879.476718
  2691         3987.728149        31901.825196
  2692         3990.522813        31924.182508
  2693         3993.318582        31946.548656
  2694         3996.115455        31968.923640
  2695         3998.913433        31991.307463
  2696         4001.712516        32013.700125
  2697         4004.512703        32036.101627
  2698         4007.313996        32058.511971
  2699         4010.116395        32080.931157
  2700         4012.919898        32103.359188
  2701         4015.724508        32125.796063
  2702         4018.530223        32148.241785
  2703         4021.337044        32170.696355
  2704         4024.144972        32193.159773
  2705         4026.954005        32215.632041
  2706         4029.764145        32238.113160
  2707         4032.575391        32260.603131
  2708         4035.387744        32283.101956
  2709         4038.201204        32305.609635
  2710         4041.015771        32328.126171
  2711         4043.831445        32350.651563
  2712         4046.648227        32373.185813
  2713         4049.466115        32395.728923
  2714         4052.285112        32418.280894
  2715         4055.105216        32440.841726
  2716         4057.926428        32463.411421
  2717         4060.748748        32485.989980
  2718         4063.572176        32508.577405
  2719         4066.396712        32531.173696
  2720         4069.222357        32553.778855
  2721         4072.049110        32576.392883
  2722         4074.876973        32599.015781
  2723         4077.705944        32621.647550
  2724         4080.536024        32644.288192
  2725         4083.367213        32666.937707
  2726         4086.199512        32689.596097
  2727         4089.032920        32712.263364
  2728         4091.867438        32734.939507
  2729         4094.703066        32757.624529
  2730         4097.539804        32780.318431
  2731         4100.377652        32803.021214
  2732         4103.216610        32825.732878
  2733         4106.056678        32848.453426
  2734         4108.897857        32871.182859
  2735         4111.740147        32893.921177
  2736         4114.583548        32916.668381
  2737         4117.428059        32939.424474
  2738         4120.273682        32962.189456
  2739         4123.120416        32984.963329
  2740         4125.968262        33007.746093
  2741         4128.817219        33030.537750
  2742         4131.667288        33053.338301
  2743         4134.518468        33076.147747
  2744         4137.370761        33098.966090
  2745         4140.224166        33121.793330
  2746         4143.078684        33144.629469
  2747         4145.934313        33167.474508
  2748         4148.791056        33190.328448
  2749         4151.648911        33213.191291
  2750         4154.507880        33236.063037
  2751         4157.367961        33258.943688
  2752         4160.229156        33281.833245
  2753         4163.091464        33304.731710
  2754         4165.954885        33327.639083
  2755         4168.819421        33350.555365
  2756         4171.685070        33373.480558
  2757         4174.551833        33396.414663
  2758         4177.419710        33419.357682
  2759         4180.288702        33442.309615
  2760         4183.158808        33465.270464
  2761         4186.030029        33488.240229
  2762         4188.902364        33511.218913
  2763         4191.775814        33534.206515
  2764         4194.650380        33557.203039
  2765         4197.526060        33580.208484
  2766         4200.402856        33603.222851
  2767         4203.280768        33626.246143
  2768         4206.159795        33649.278360
  2769         4209.039938        33672.319504
  2770         4211.921197        33695.369575
  2771         4214.803572        33718.428576
  2772         4217.687063        33741.496506
  2773         4220.571671        33764.573368
  2774         4223.457395        33787.659162
  2775         4226.344236        33810.753890
  2776         4229.232194        33833.857553
  2777         4232.121269        33856.970152
  2778         4235.011461        33880.091689
  2779         4237.902770        33903.222164
  2780         4240.795197        33926.361579
  2781         4243.688742        33949.509935
  2782         4246.583404        33972.667233
  2783         4249.479184        33995.833474
  2784         4252.376083        34019.008660
  2785         4255.274099        34042.192792
  2786         4258.173234        34065.385871
  2787         4261.073487        34088.587899
  2788         4263.974859        34111.798875
  2789         4266.877350        34135.018803
  2790         4269.780960        34158.247682
  2791         4272.685689        34181.485515
  2792         4275.591538        34204.732302
  2793         4278.498506        34227.988044
  2794         4281.406593        34251.252743
  2795         4284.315800        34274.526401
  2796         4287.226127        34297.809017
  2797         4290.137574        34321.100594
  2798         4293.050142        34344.401132
  2799         4295.963829        34367.710634
  2800         4298.878637        34391.029099
  2801         4301.794566        34414.356530
  2802         4304.711616        34437.692927
  2803         4307.629786        34461.038292
  2804         4310.549078        34484.392625
  2805         4313.469491        34507.755929
  2806         4316.391026        34531.128205
  2807         4319.313682        34554.509452
  2808         4322.237459        34577.899674
  2809         4325.162359        34601.298871
  2810         4328.088380        34624.707044
  2811         4331.015524        34648.124194
  2812         4333.943790        34671.550323
  2813         4336.873179        34694.985432
  2814         4339.803690        34718.429523
  2815         4342.735324        34741.882595
  2816         4345.668081        34765.344651
  2817         4348.601961        34788.815692
  2818         4351.536965        34812.295719
  2819         4354.473092        34835.784733
  2820         4357.410342        34859.282736
  2821         4360.348716        34882.789728
  2822         4363.288214        34906.305711
  2823         4366.228836        34929.830686
  2824         4369.170582        34953.364655
  2825         4372.113452        34976.907618
  2826         4375.057447        35000.459577
  2827         4378.002567        35024.020533
  2828         4380.948811        35047.590488
  2829         4383.896180        35071.169442
  2830         4386.844675        35094.757396
  2831         4389.794294        35118.354353
  2832         4392.745039        35141.960312
  2833         4395.696910        35165.575276
  2834         4398.649906        35189.199246
  2835         4401.604028        35212.832222
  2836         4404.559276        35236.474207
  2837         4407.515650        35260.125201
  2838         4410.473151        35283.785205
  2839         4413.431778        35307.454221
  2840         4416.391531        35331.132250
  2841         4419.352412        35354.819294
  2842         4422.314419        35378.515353
  2843         4425.277553        35402.220428
  2844         4428.241815        35425.934521
  2845         4431.207204        35449.657634
  2846         4434.173721        35473.389767
  2847         4437.141365        35497.130921
  2848         4440.110137        35520.881099
  2849         4443.080037        35544.640300
  2850         4446.051066        35568.408527
  2851         4449.023222        35592.185780
  2852         4451.996508        35615.972061
  2853         4454.970921        35639.767371
  2854         4457.946464        35663.571711
  2855         4460.923135        35687.385083
  2856         4463.900936        35711.207487
  2857         4466.879866        35735.038925
  2858         4469.859925        35758.879399
  2859         4472.841114        35782.728909
  2860         4475.823432        35806.587456
  2861         4478.806880        35830.455043
  2862         4481.791459        35854.331669
  2863         4484.777167        35878.217337
  2864         4487.764006        35902.112047
  2865         4490.751975        35926.015802
  2866         4493.741075        35949.928601
  2867         4496.731306        35973.850447
  2868         4499.722667        35997.781340
  2869         4502.715160        36021.721282
  2870         4505.708784        36045.670274
  2871         4508.703540        36069.628317
  2872         4511.699427        36093.595413
  2873         4514.696445        36117.571562
  2874         4517.694596        36141.556766
  2875         4520.693878        36165.551027
  2876         4523.694293        36189.554345
  2877         4526.695840        36213.566722
  2878         4529.698520        36237.588159
  2879         4532.702332        36261.618657
  2880         4535.707277        36285.658217
  2881         4538.713355        36309.706841
  2882         4541.720566        36333.764530
  2883         4544.728911        36357.831285
  2884         4547.738388        36381.907108
  2885         4550.749000        36405.991999
  2886         4553.760745        36430.085960
  2887         4556.773624        36454.188992
  2888         4559.787637        36478.301096
  2889         4562.802784        36502.422275
  2890         4565.819066        36526.552528
  2891         4568.836482        36550.691857
  2892         4571.855033        36574.840263
  2893         4574.874719        36598.997748
  2894         4577.895539        36623.164313
  2895         4580.917495        36647.339959
  2896         4583.940586        36671.524688
  2897         4586.964812        36695.718500
  2898         4589.990175        36719.921396
  2899         4593.016672        36744.133379
  2900         4596.044306        36768.354450
  2901         4599.073076        36792.584608
  2902         4602.102982        36816.823857
  2903         4605.134025        36841.072197
  2904         4608.166204        36865.329629
  2905         4611.199519        36889.596155
  2906         4614.233972        36913.871775
  2907         4617.269561        36938.156492
  2908         4620.306288        36962.450306
  2909         4623.344152        36986.753218
  2910         4626.383154        37011.065231
  2911         4629.423293        37035.386344
  2912         4632.464570        37059.716560
  2913         4635.506985        37084.055880
  2914         4638.550538        37108.404304
  2915         4641.595229        37132.761835
  2916         4644.641059        37157.128472
  2917         4647.688027        37181.504219
  2918         4650.736134        37205.889075
  2919         4653.785380        37230.283043
  2920         4656.835765        37254.686123
  2921         4659.887289        37279.098316
  2922         4662.939953        37303.519624
  2923         4665.993756        37327.950049
  2924         4669.048699        37352.389591
  2925         4672.104781        37376.838252
  2926         4675.162004        37401.296032
  2927         4678.220367        37425.762934
  2928         4681.279870        37450.238958
  2929         4684.340513        37474.724106
  2930         4687.402297        37499.218379
  2931         4690.465222        37523.721778
  2932         4693.529288        37548.234305
  2933         4696.594495        37572.755960
  2934         4699.660843        37597.286745
  2935         4702.728333        37621.826662
  2936         4705.796964        37646.375711
  2937         4708.866737        37670.933894
  2938         4711.937651        37695.501212
  2939         4715.009708        37720.077666
  2940         4718.082907        37744.663258
  2941         4721.157249        37769.257988
  2942         4724.232732        37793.861859
  2943         4727.309359        37818.474871
  2944         4730.387128        37843.097026
  2945         4733.466041        37867.728324
  2946         4736.546096        37892.368768
  2947         4739.627295        37917.018358
  2948         4742.709637        37941.677096
  2949         4745.793123        37966.344983
  2950         4748.877752        37991.022020
  2951         4751.963526        38015.708208
  2952         4755.050444        38040.403550
  2953         4758.138506        38065.108045
  2954         4761.227712        38089.821695
  2955         4764.318063        38114.544502
  2956         4767.409558        38139.276467
  2957         4770.502199        38164.017591
  2958         4773.595984        38188.767876
  2959         4776.690915        38213.527322
  2960         4779.786991        38238.295930
  2961         4782.884213        38263.073703
  2962         4785.982580        38287.860642
  2963         4789.082093        38312.656747
  2964         4792.182752        38337.462020
  2965         4795.284558        38362.276462
  2966         4798.387509        38387.100075
  2967         4801.491607        38411.932859
  2968         4804.596852        38436.774817
  2969         4807.703244        38461.625949
  2970         4810.810782        38486.486256
  2971         4813.919468        38511.355741
  2972         4817.029300        38536.234403
  2973         4820.140281        38561.122245
  2974         4823.252409        38586.019268
  2975         4826.365684        38610.925473
  2976         4829.480108        38635.840860
  2977         4832.595679        38660.765433
  2978         4835.712399        38685.699191
  2979         4838.830267        38710.642136
  2980         4841.949284        38735.594270
  2981         4845.069449        38760.555593
  2982         4848.190763        38785.526107
  2983         4851.313227        38810.505813
  2984         4854.436839        38835.494713
  2985         4857.561601        38860.492807
  2986         4860.687512        38885.500098
  2987         4863.814573        38910.516585
  2988         4866.942784        38935.542272
  2989         4870.072145        38960.577158
  2990         4873.202656        38985.621245
  2991         4876.334317        39010.674534
  2992         4879.467128        39035.737028
  2993         4882.601091        39060.808726
  2994         4885.736204        39085.889630
  2995         4888.872468        39110.979742
  2996         4892.009883        39136.079063
  2997         4895.148449        39161.187594
  2998         4898.288167        39186.305336
  2999         4901.429036        39211.432291
  3000         4904.571057        39236.568460
  3001         4907.714230        39261.713844
  3002         4910.858556        39286.868444
  3003         4914.004033        39312.032262
  3004         4917.150662        39337.205300
  3005         4920.298445        39362.387557
  3006         4923.447380        39387.579037
  3007         4926.597467        39412.779739
  3008         4929.748708        39437.989665
  3009         4932.901102        39463.208817
  3010         4936.054649        39488.437196
  3011         4939.209350        39513.674803
  3012         4942.365205        39538.921639
  3013         4945.522213        39564.177706
  3014         4948.680376        39589.443004
  3015         4951.839692        39614.717536
  3016         4955.000163        39640.001302
  3017         4958.161788        39665.294305
  3018         4961.324568        39690.596544
  3019         4964.488503        39715.908021
  3020         4967.653592        39741.228739
  3021         4970.819837        39766.558697
  3022         4973.987237        39791.897897
  3023         4977.155793        39817.246341
  3024         4980.325504        39842.604030
  3025         4983.496371        39867.970965
  3026         4986.668393        39893.347147
  3027         4989.841572        39918.732578
  3028         4993.015907        39944.127259
  3029         4996.191399        39969.531192
  3030         4999.368047        39994.944376
  3031         5002.545852        40020.366815
  3032         5005.724814        40045.798509
  3033         5008.904932        40071.239459
  3034         5012.086208        40096.689667
  3035         5015.268642        40122.149135
  3036         5018.452233        40147.617862
  3037         5021.636981        40173.095851
  3038         5024.822888        40198.583103
  3039         5028.009952        40224.079619
  3040         5031.198175        40249.585401
  3041         5034.387556        40275.100450
  3042         5037.578096        40300.624766
  3043         5040.769794        40326.158353
  3044         5043.962651        40351.701209
  3045         5047.156667        40377.253338
  3046         5050.351843        40402.814740
  3047         5053.548177        40428.385417
  3048         5056.745671        40453.965370
  3049         5059.944325        40479.554600
  3050         5063.144139        40505.153108
  3051         5066.345112        40530.760896
  3052         5069.547246        40556.377966
  3053         5072.750540        40582.004317
  3054         5075.954994        40607.639953
  3055         5079.160609        40633.284873
  3056         5082.367385        40658.939080
  3057         5085.575322        40684.602575
  3058         5088.784420        40710.275358
  3059         5091.994679        40735.957432
  3060         5095.206100        40761.648797
  3061         5098.418682        40787.349455
  3062         5101.632426        40813.059407
  3063         5104.847332        40838.778654
  3064         5108.063400        40864.507199
  3065         5111.280630        40890.245041
  3066         5114.499023        40915.992183
  3067         5117.718578        40941.748625
  3068         5120.939296        40967.514369
  3069         5124.161177        40993.289417
  3070         5127.384221        41019.073769
  3071         5130.608428        41044.867428
  3072         5133.833799        41070.670393
  3073         5137.060333        41096.482667
  3074         5140.288031        41122.304250
  3075         5143.516893        41148.135145
  3076         5146.746919        41173.975353
  3077         5149.978109        41199.824874
  3078         5153.210464        41225.683710
  3079         5156.443983        41251.551862
  3080         5159.678667        41277.429332
  3081         5162.914515        41303.316121
  3082         5166.151529        41329.212231
  3083         5169.389708        41355.117662
  3084         5172.629052        41381.032416
  3085         5175.869562        41406.956494
  3086         5179.111237        41432.889898
  3087         5182.354079        41458.832629
  3088         5185.598086        41484.784687
  3089         5188.843259        41510.746076
  3090         5192.089599        41536.716795
  3091         5195.337106        41562.696846
  3092         5198.585779        41588.686231
  3093         5201.835619        41614.684951
  3094         5205.086626        41640.693006
  3095         5208.338800        41666.710399
  3096         5211.592141        41692.737131
  3097         5214.846650        41718.773203
  3098         5218.102327        41744.818616
  3099         5221.359171        41770.873371
  3100         5224.617184        41796.937471
  3101         5227.876364        41823.010916
  3102         5231.136713        41849.093708
  3103         5234.398231        41875.185847
  3104         5237.660917        41901.287336
  3105         5240.924772        41927.398175
  3106         5244.189796        41953.518367
  3107         5247.455989        41979.647911
  3108         5250.723351        42005.786810
  3109         5253.991883        42031.935065
  3110         5257.261585        42058.092677
  3111         5260.532456        42084.259648
  3112         5263.804497        42110.435978
  3113         5267.077709        42136.621670
  3114         5270.352090        42162.816724
  3115         5273.627643        42189.021142
  3116         5276.904366        42215.234925
  3117         5280.182259        42241.458074
  3118         5283.461324        42267.690591
  3119         5286.741560        42293.932477
  3120         5290.022967        42320.183734
  3121         5293.305545        42346.444362
  3122         5296.589295        42372.714364
  3123         5299.874217        42398.993740
  3124         5303.160311        42425.282491
  3125         5306.447578        42451.580620
  3126         5309.736016        42477.888127
  3127         5313.025627        42504.205014
  3128         5316.316410        42530.531282
  3129         5319.608366        42556.866932
  3130         5322.901496        42583.211966
  3131         5326.195798        42609.566385
  3132         5329.491274        42635.930190
  3133         5332.787923        42662.303383
  3134         5336.085746        42688.685965
  3135         5339.384742        42715.077937
  3136         5342.684913        42741.479301
  3137         5345.986257        42767.890058
  3138         5349.288776        42794.310209
  3139         5352.592470        42820.739756
  3140         5355.897338        42847.178700
  3141         5359.203380        42873.627042
  3142         5362.510598        42900.084784
  3143         5365.818991        42926.551927
  3144         5369.128559        42953.028473
  3145         5372.439303        42979.514422
  3146         5375.751222        43006.009776
  3147         5379.064317        43032.514536
  3148         5382.378588        43059.028704
  3149         5385.694035        43085.552281
  3150         5389.010659        43112.085269
  3151         5392.328458        43138.627668
  3152         5395.647435        43165.179480
  3153         5398.967588        43191.740707
  3154         5402.288919        43218.311349
  3155         5405.611426        43244.891408
  3156         5408.935111        43271.480886
  3157         5412.259973        43298.079783
  3158         5415.586013        43324.688101
  3159         5418.913230        43351.305842
  3160         5422.241626        43377.933007
  3161         5425.571200        43404.569596
  3162         5428.901952        43431.215612
  3163         5432.233882        43457.871056
  3164         5435.566991        43484.535929
  3165         5438.901279        43511.210233
  3166         5442.236746        43537.893968
  3167         5445.573392        43564.587136
  3168         5448.911217        43591.289739
  3169         5452.250222        43618.001777
  3170         5455.590407        43644.723253
  3171         5458.931771        43671.454167
  3172         5462.274315        43698.194521
  3173         5465.618040        43724.944317
  3174         5468.962944        43751.703554
  3175         5472.309030        43778.472236
  3176         5475.656295        43805.250363
  3177         5479.004742        43832.037937
  3178         5482.354370        43858.834958
  3179         5485.705179        43885.641429
  3180         5489.057169        43912.457350
  3181         5492.410340        43939.282723
  3182         5495.764694        43966.117550
  3183         5499.120229        43992.961831
  3184         5502.476946        44019.815569
  3185         5505.834845        44046.678763
  3186         5509.193927        44073.551417
  3187         5512.554191        44100.433530
  3188         5515.915638        44127.325105
  3189         5519.278268        44154.226143
  3190         5522.642081        44181.136645
  3191         5526.007076        44208.056612
  3192         5529.373256        44234.986046
  3193         5532.740619        44261.924948
  3194         5536.109165        44288.873320
  3195         5539.478895        44315.831162
  3196         5542.849810        44342.798477
  3197         5546.221908        44369.775266
  3198         5549.595191        44396.761529
  3199         5552.969659        44423.757269
  3200         5556.345311        44450.762486
  3201         5559.722148        44477.777183
  3202         5563.100170        44504.801359
  3203         5566.479377        44531.835018
  3204         5569.859770        44558.878159
  3205         5573.241348        44585.930785
  3206         5576.624112        44612.992897
  3207         5580.008062        44640.064496
  3208         5583.393198        44667.145583
  3209         5586.779520        44694.236161
  3210         5590.167029        44721.336229
  3211         5593.555724        44748.445790
  3212         5596.945606        44775.564845
  3213         5600.336674        44802.693395
  3214         5603.728930        44829.831442
  3215         5607.122373        44856.978987
  3216         5610.517004        44884.136032
  3217         5613.912822        44911.302577
  3218         5617.309828        44938.478624
  3219         5620.708022        44965.664175
  3220         5624.107404        44992.859231
  3221         5627.507974        45020.063792
  3222         5630.909733        45047.277862
  3223         5634.312680        45074.501440
  3224         5637.716816        45101.734529
  3225         5641.122141        45128.977129
  3226         5644.528655        45156.229242
  3227         5647.936359        45183.490870
  3228         5651.345252        45210.762013
  3229         5654.755334        45238.042674
  3230         5658.166607        45265.332853
  3231         5661.579069        45292.632551
  3232         5664.992721        45319.941771
  3233         5668.407564        45347.260514
  3234         5671.823598        45374.588781
  3235         5675.240822        45401.926573
  3236         5678.659236        45429.273891
  3237         5682.078842        45456.630738
  3238         5685.499639        45483.997114
  3239         5688.921628        45511.373021
  3240         5692.344807        45538.758460
  3241         5695.769179        45566.153433
  3242         5699.194743        45593.557940
  3243         5702.621498        45620.971984
  3244         5706.049446        45648.395565
  3245         5709.478586        45675.828686
  3246         5712.908918        45703.271347
  3247         5716.340444        45730.723549
  3248         5719.773162        45758.185295
  3249         5723.207073        45785.656586
  3250         5726.642178        45813.137422
  3251         5730.078476        45840.627805
  3252         5733.515967        45868.127738
  3253         5736.954652        45895.637220
  3254         5740.394532        45923.156253
  3255         5743.835605        45950.684840
  3256         5747.277873        45978.222980
  3257         5750.721335        46005.770676
  3258         5754.165991        46033.327929
  3259         5757.611843        46060.894740
  3260         5761.058889        46088.471111
  3261         5764.507130        46116.057043
  3262         5767.956567        46143.652538
  3263         5771.407199        46171.257596
  3264         5774.859027        46198.872219
  3265         5778.312051        46226.496409
  3266         5781.766271        46254.130167
  3267         5785.221687        46281.773494
  3268         5788.678299        46309.426392
  3269         5792.136108        46337.088862
  3270         5795.595113        46364.760905
  3271         5799.055315        46392.442523
  3272         5802.516715        46420.133718
  3273         5805.979311        46447.834490
  3274         5809.443105        46475.544841
  3275         5812.908097        46503.264772
  3276         5816.374286        46530.994285
  3277         5819.841673        46558.733382
  3278         5823.310258        46586.482063
  3279         5826.780041        46614.240329
  3280         5830.251023        46642.008184
  3281         5833.723203        46669.785626
  3282         5837.196582        46697.572659
  3283         5840.671160        46725.369284
  3284         5844.146938        46753.175501
  3285         5847.623914        46780.991312
  3286         5851.102090        46808.816719
  3287         5854.581465        46836.651723
  3288         5858.062041        46864.496326
  3289         5861.543816        46892.350528
  3290         5865.026791        46920.214332
  3291         5868.510967        46948.087738
  3292         5871.996343        46975.970748
  3293         5875.482920        47003.863363
  3294         5878.970698        47031.765585
  3295         5882.459677        47059.677415
  3296         5885.949857        47087.598855
  3297         5889.441238        47115.529906
  3298         5892.933821        47143.470569
  3299         5896.427606        47171.420846
  3300         5899.922592        47199.380738
  3301         5903.418781        47227.350246
  3302         5906.916172        47255.329372
  3303         5910.414765        47283.318118
  3304         5913.914561        47311.316484
  3305         5917.415559        47339.324472
  3306         5920.917761        47367.342084
  3307         5924.421165        47395.369321
  3308         5927.925773        47423.406184
  3309         5931.431584        47451.452674
  3310         5934.938599        47479.508794
  3311         5938.446818        47507.574544
  3312         5941.956241        47535.649926
  3313         5945.466868        47563.734941
  3314         5948.978699        47591.829591
  3315         5952.491735        47619.933877
  3316         5956.005975        47648.047801
  3317         5959.521420        47676.171363
  3318         5963.038071        47704.304565
  3319         5966.555926        47732.447410
  3320         5970.074987        47760.599897
  3321         5973.595254        47788.762029
  3322         5977.116726        47816.933806
  3323         5980.639404        47845.115231
  3324         5984.163288        47873.306305
  3325         5987.688379        47901.507028
  3326         5991.214675        47929.717403
  3327         5994.742179        47957.937431
  3328         5998.270889        47986.167114
  3329         6001.800806        48014.406452
  3330         6005.331931        48042.655447
  3331         6008.864263        48070.914100
  3332         6012.397802        48099.182414
  3333         6015.932549        48127.460389
  3334         6019.468503        48155.748026
  3335         6023.005666        48184.045328
  3336         6026.544037        48212.352295
  3337         6030.083616        48240.668929
  3338         6033.624404        48268.995232
  3339         6037.166401        48297.331204
  3340         6040.709606        48325.676848
  3341         6044.254020        48354.032164
  3342         6047.799644        48382.397154
  3343         6051.346477        48410.771820
  3344         6054.894520        48439.156162
  3345         6058.443773        48467.550182
  3346         6061.994235        48495.953883
  3347         6065.545908        48524.367264
  3348         6069.098791        48552.790328
  3349         6072.652884        48581.223075
  3350         6076.208189        48609.665508
  3351         6079.764703        48638.117628
  3352         6083.322429        48666.579436
  3353         6086.881367        48695.050933
  3354         6090.441515        48723.532121
  3355         6094.002875        48752.023002
  3356         6097.565447        48780.523576
  3357         6101.129231        48809.033846
  3358         6104.694227        48837.553812
  3359         6108.260435        48866.083477
  3360         6111.827855        48894.622840
  3361         6115.396488        48923.171905
  3362         6118.966334        48951.730672
  3363         6122.537393        48980.299143
  3364         6126.109665        49008.877318
  3365         6129.683150        49037.465201
  3366         6133.257849        49066.062791
  3367         6136.833761        49094.670091
  3368         6140.410888        49123.287101
  3369         6143.989228        49151.913824
  3370         6147.568783        49180.550260
  3371         6151.149551        49209.196412
  3372         6154.731535        49237.852280
  3373         6158.314733        49266.517866
  3374         6161.899146        49295.193171
  3375         6165.484775        49323.878197
  3376         6169.071618        49352.572945
  3377         6172.659677        49381.277417
  3378         6176.248952        49409.991614
  3379         6179.839442        49438.715537
  3380         6183.431149        49467.449189
  3381         6187.024071        49496.192569
  3382         6190.618210        49524.945680
  3383         6194.213565        49553.708524
  3384         6197.810138        49582.481101
  3385         6201.407927        49611.263413
  3386         6205.006933        49640.055462
  3387         6208.607156        49668.857248
  3388         6212.208597        49697.668774
  3389         6215.811255        49726.490040
  3390         6219.415131        49755.321049
  3391         6223.020225        49784.161802
  3392         6226.626537        49813.012299
  3393         6230.234068        49841.872543
  3394         6233.842817        49870.742534
  3395         6237.452784        49899.622275
  3396         6241.063971        49928.511767
  3397         6244.676376        49957.411011
  3398         6248.290001        49986.320009
  3399         6251.904845        50015.238762
  3400         6255.520909        50044.167271
  3401         6259.138192        50073.105538
  3402         6262.756696        50102.053564
  3403         6266.376419        50131.011352
  3404         6269.997363        50159.978901
  3405         6273.619527        50188.956214
  3406         6277.242912        50217.943293
  3407         6280.867517        50246.940138
  3408         6284.493344        50275.946750
  3409         6288.120392        50304.963133
  3410         6291.748661        50333.989286
  3411         6295.378151        50363.025211
  3412         6299.008864        50392.070910
  3413         6302.640798        50421.126385
  3414         6306.273954        50450.191636
  3415         6309.908333        50479.266665
  3416         6313.543934        50508.351473
  3417         6317.180758        50537.446062
  3418         6320.818804        50566.550434
  3419         6324.458074        50595.664590
  3420         6328.098566        50624.788531
  3421         6331.740282        50653.922258
  3422         6335.383222        50683.065774
  3423         6339.027385        50712.219079
  3424         6342.672772        50741.382176
  3425         6346.319383        50770.555065
  3426         6349.967218        50799.737747
  3427         6353.616278        50828.930225
  3428         6357.266563        50858.132500
  3429         6360.918072        50887.344574
  3430         6364.570806        50916.566446
  3431         6368.224765        50945.798120
  3432         6371.879950        50975.039597
  3433         6375.536360        51004.290878
  3434         6379.193995        51033.551964
  3435         6382.852857        51062.822857
  3436         6386.512945        51092.103559
  3437         6390.174259        51121.394070
  3438         6393.836799        51150.694393
  3439         6397.500566        51180.004528
  3440         6401.165560        51209.324477
  3441         6404.831780        51238.654243
  3442         6408.499228        51267.993825
  3443         6412.167903        51297.343226
  3444         6415.837806        51326.702447
  3445         6419.508936        51356.071489
  3446         6423.181294        51385.450354
  3447         6426.854880        51414.839044
  3448         6430.529695        51444.237559
  3449         6434.205738        51473.645902
  3450         6437.883009        51503.064073
  3451         6441.561509        51532.492075
  3452         6445.241238        51561.929908
  3453         6448.922197        51591.377574
  3454         6452.604384        51620.835075
  3455         6456.287801        51650.302411
  3456         6459.972448        51679.779586
  3457         6463.658325        51709.266599
  3458         6467.345432        51738.763452
  3459         6471.033768        51768.270147
  3460         6474.723336        51797.786686
  3461         6478.414134        51827.313069
  3462         6482.106162        51856.849299
  3463         6485.799422        51886.395376
  3464         6489.493913        51915.951302
  3465         6493.189635        51945.517079
  3466         6496.886589        51975.092708
  3467         6500.584774        52004.678191
  3468         6504.284191        52034.273528
  3469         6507.984840        52063.878722
  3470         6511.686722        52093.493774
  3471         6515.389836        52123.118685
  3472         6519.094182        52152.753457
  3473         6522.799761        52182.398091
  3474         6526.506574        52212.052589
  3475         6530.214619        52241.716952
  3476         6533.923898        52271.391182
  3477         6537.634410        52301.075280
  3478         6541.346156        52330.769248
  3479         6545.059136        52360.473087
  3480         6548.773350        52390.186798
  3481         6552.488798        52419.910383
  3482         6556.205481        52449.643844
  3483         6559.923398        52479.387182
  3484         6563.642550        52509.140398
  3485         6567.362937        52538.903494
  3486         6571.084559        52568.676471
  3487         6574.807416        52598.459332
  3488         6578.531510        52628.252076
  3489         6582.256838        52658.054706
  3490         6585.983403        52687.867224
  3491         6589.711204        52717.689630
  3492         6593.440241        52747.521927
  3493         6597.170514        52777.364115
  3494         6600.902025        52807.216196
  3495         6604.634771        52837.078172
  3496         6608.368755        52866.950044
  3497         6612.103977        52896.831813
  3498         6615.840435        52926.723482
  3499         6619.578131        52956.625051
  3500         6623.317065        52986.536522
  3501         6627.057237        53016.457896
  3502         6630.798647        53046.389176
  3503         6634.541295        53076.330362
  3504         6638.285182        53106.281455
  3505         6642.030307        53136.242458
  3506         6645.776672        53166.213372
  3507         6649.524275        53196.194198
  3508         6653.273117        53226.184938
  3509         6657.023199        53256.185594
  3510         6660.774521        53286.196166
  3511         6664.527082        53316.216656
  3512         6668.280883        53346.247066
  3513         6672.035925        53376.287397
  3514         6675.792206        53406.337651
  3515         6679.549729        53436.397829
  3516         6683.308492        53466.467933
  3517         6687.068495        53496.547964
  3518         6690.829740        53526.637923
  3519         6694.592227        53556.737813
  3520         6698.355954        53586.847634
  3521         6702.120923        53616.967388
  3522         6705.887135        53647.097077
  3523         6709.654588        53677.236701
  3524         6713.423283        53707.386264
  3525         6717.193221        53737.545765
  3526         6720.964401        53767.715207
  3527         6724.736824        53797.894590
  3528         6728.510490        53828.083918
  3529         6732.285399        53858.283190
  3530         6736.061551        53888.492409
  3531         6739.838947        53918.711575
  3532         6743.617586        53948.940691
  3533         6747.397470        53979.179758
  3534         6751.178597        54009.428777
  3535         6754.960969        54039.687751
  3536         6758.744585        54069.956679
  3537         6762.529446        54100.235565
  3538         6766.315551        54130.524408
  3539         6770.102902        54160.823212
  3540         6773.891497        54191.131977
  3541         6777.681338        54221.450705
  3542         6781.472425        54251.779397
  3543         6785.264757        54282.118055
  3544         6789.058335        54312.466681
  3545         6792.853159        54342.825275
  3546         6796.649230        54373.193840
  3547         6800.446547        54403.572376
  3548         6804.245111        54433.960886
  3549         6808.044921        54464.359370
  3550         6811.845979        54494.767831
  3551         6815.648284        54525.186269
  3552         6819.451836        54555.614687
  3553         6823.256636        54586.053086
  3554         6827.062683        54616.501467
  3555         6830.869979        54646.959832
  3556         6834.678523        54677.428182
  3557         6838.488315        54707.906518
  3558         6842.299355        54738.394844
  3559         6846.111645        54768.893159
  3560         6849.925183        54799.401465
  3561         6853.739970        54829.919764
  3562         6857.556007        54860.448057
  3563         6861.373293        54890.986346
  3564         6865.191829        54921.534633
  3565         6869.011615        54952.092918
  3566         6872.832650        54982.661203
  3567         6876.654936        55013.239491
  3568         6880.478473        55043.827782
  3569         6884.303260        55074.426077
  3570         6888.129297        55105.034379
  3571         6891.956586        55135.652689
  3572         6895.785126        55166.281008
  3573         6899.614917        55196.919338
  3574         6903.445960        55227.567680
  3575         6907.278254        55258.226036
  3576         6911.111801        55288.894407
  3577         6914.946599        55319.572796
  3578         6918.782650        55350.261203
  3579         6922.619954        55380.959629
  3580         6926.458510        55411.668077
  3581         6930.298319        55442.386548
  3582         6934.139380        55473.115044
  3583         6937.981696        55503.853565
  3584         6941.825264        55534.602114
  3585         6945.670086        55565.360692
  3586         6949.516163        55596.129300
  3587         6953.363493        55626.907941
  3588         6957.212077        55657.696614
  3589         6961.061915        55688.495323
  3590         6964.913009        55719.304069
  3591         6968.765357        55750.122852
  3592         6972.618959        55780.951675
  3593         6976.473817        55811.790539
  3594         6980.329931        55842.639446
  3595         6984.187300        55873.498397
  3596         6988.045924        55904.367393
  3597         6991.905805        55935.246437
  3598         6995.766941        55966.135529
  3599         6999.629334        55997.034671
  3600         7003.492983        56027.943866
  3601         7007.357889        56058.863113
  3602         7011.224052        56089.792415
  3603         7015.091472        56120.731773
  3604         7018.960149        56151.681190
  3605         7022.830083        56182.640665
  3606         7026.701275        56213.610201
  3607         7030.573725        56244.589800
  3608         7034.447433        56275.579462
  3609         7038.322399        56306.579190
  3610         7042.198623        56337.588985
  3611         7046.076106        56368.608848
  3612         7049.954848        56399.638782
  3613         7053.834848        56430.678786
  3614         7057.716108        56461.728864
  3615         7061.598627        56492.789016
  3616         7065.482406        56523.859245
  3617         7069.367444        56554.939551
  3618         7073.253742        56586.029936
  3619         7077.141300        56617.130401
  3620         7081.030119        56648.240949
  3621         7084.920198        56679.361581
  3622         7088.811537        56710.492297
  3623         7092.704138        56741.633101
  3624         7096.597999        56772.783993
  3625         7100.493122        56803.944974
  3626         7104.389506        56835.116047
  3627         7108.287152        56866.297213
  3628         7112.186059        56897.488474
  3629         7116.086229        56928.689830
  3630         7119.987660        56959.901283
  3631         7123.890355        56991.122836
  3632         7127.794311        57022.354489
  3633         7131.699531        57053.596245
  3634         7135.606013        57084.848104
  3635         7139.513758        57116.110068
  3636         7143.422767        57147.382138
  3637         7147.333040        57178.664317
  3638         7151.244576        57209.956606
  3639         7155.157376        57241.259006
  3640         7159.071440        57272.571519
  3641         7162.986768        57303.894146
  3642         7166.903361        57335.226889
  3643         7170.821219        57366.569749
  3644         7174.740341        57397.922728
  3645         7178.660729        57429.285828
  3646         7182.582381        57460.659050
  3647         7186.505299        57492.042396
  3648         7190.429483        57523.435866
  3649         7194.354933        57554.839464
  3650         7198.281649        57586.253189
  3651         7202.209631        57617.677044
  3652         7206.138879        57649.111031
  3653         7210.069394        57680.555150
  3654         7214.001175        57712.009404
  3655         7217.934224        57743.473794
  3656         7221.868540        57774.948321
  3657         7225.804123        57806.432987
  3658         7229.740974        57837.927793
  3659         7233.679093        57869.432742
  3660         7237.618479        57900.947835
  3661         7241.559134        57932.473072
  3662         7245.501057        57964.008456
  3663         7249.444249        57995.553989
  3664         7253.388709        58027.109671
  3665         7257.334438        58058.675505
  3666         7261.281436        58090.251492
  3667         7265.229704        58121.837633
  3668         7269.179241        58153.433930
  3669         7273.130048        58185.040385
  3670         7277.082125        58216.656998
  3671         7281.035472        58248.283773
  3672         7284.990089        58279.920710
  3673         7288.945976        58311.567810
  3674         7292.903134        58343.225076
  3675         7296.861564        58374.892508
  3676         7300.821264        58406.570109
  3677         7304.782235        58438.257881
  3678         7308.744478        58469.955823
  3679         7312.707992        58501.663939
  3680         7316.672779        58533.382229
  3681         7320.638837        58565.110695
  3682         7324.606167        58596.849340
  3683         7328.574770        58628.598163
  3684         7332.544646        58660.357168
  3685         7336.515794        58692.126354
  3686         7340.488216        58723.905725
  3687         7344.461910        58755.695281
  3688         7348.436878        58787.495025
  3689         7352.413120        58819.304957
  3690         7356.390635        58851.125079
  3691         7360.369424        58882.955393
  3692         7364.349488        58914.795900
  3693         7368.330825        58946.646602
  3694         7372.313438        58978.507501
  3695         7376.297325        59010.378597
  3696         7380.282487        59042.259894
  3697         7384.268924        59074.151391
  3698         7388.256636        59106.053091
  3699         7392.245624        59137.964995
  3700         7396.235888        59169.887105
  3701         7400.227428        59201.819423
  3702         7404.220244        59233.761949
  3703         7408.214336        59265.714686
  3704         7412.209704        59297.677635
  3705         7416.206350        59329.650797
  3706         7420.204272        59361.634175
  3707         7424.203471        59393.627770
  3708         7428.203948        59425.631582
  3709         7432.205702        59457.645615
  3710         7436.208734        59489.669870
  3711         7440.213043        59521.704347
  3712         7444.218631        59553.749049
  3713         7448.225497        59585.803977
  3714         7452.233642        59617.869133
  3715         7456.243065        59649.944518
  3716         7460.253767        59682.030134
  3717         7464.265748        59714.125982
  3718         7468.279008        59746.232065
  3719         7472.293548        59778.348383
  3720         7476.309367        59810.474938
  3721         7480.326467        59842.611732
  3722         7484.344846        59874.758766
  3723         7488.364505        59906.916043
  3724         7492.385445        59939.083562
  3725         7496.407666        59971.261327
  3726         7500.431167        60003.449338
  3727         7504.455950        60035.647598
  3728         7508.482013        60067.856107
  3729         7512.509359        60100.074868
  3730         7516.537985        60132.303882
  3731         7520.567894        60164.543150
  3732         7524.599084        60196.792674
  3733         7528.631557        60229.052456
  3734         7532.665312        60261.322497
  3735         7536.700350        60293.602799
  3736         7540.736670        60325.893363
  3737         7544.774274        60358.194191
  3738         7548.813161        60390.505285
  3739         7552.853331        60422.826646
  3740         7556.894784        60455.158275
  3741         7560.937522        60487.500175
  3742         7564.981543        60519.852347
  3743         7569.026849        60552.214792
  3744         7573.073439        60584.587512
  3745         7577.121314        60616.970509
  3746         7581.170473        60649.363784
  3747         7585.220917        60681.767339
  3748         7589.272647        60714.181176
  3749         7593.325662        60746.605295
  3750         7597.379962        60779.039699
  3751         7601.435549        60811.484389
  3752         7605.492421        60843.939366
  3753         7609.550579        60876.404633
  3754         7613.610024        60908.880191
  3755         7617.670755        60941.366042
  3756         7621.732773        60973.862186
  3757         7625.796078        61006.368626
  3758         7629.860670        61038.885363
  3759         7633.926550        61071.412400
  3760         7637.993717        61103.949736
  3761         7642.062172        61136.497375
  3762         7646.131915        61169.055317
  3763         7650.202946        61201.623565
  3764         7654.275265        61234.202119
  3765         7658.348873        61266.790982
  3766         7662.423769        61299.390155
  3767         7666.499955        61331.999639
  3768         7670.577430        61364.619436
  3769         7674.656194        61397.249549
  3770         7678.736247        61429.889977
  3771         7682.817590        61462.540724
  3772         7686.900224        61495.201790
  3773         7690.984147        61527.873177
  3774         7695.069361        61560.554887
  3775         7699.155865        61593.246921
  3776         7703.243660        61625.949282
  3777         7707.332746        61658.661970
  3778         7711.423123        61691.384987
  3779         7715.514792        61724.118334
  3780         7719.607752        61756.862014
  3781         7723.702004        61789.616028
  3782         7727.797547        61822.380378
  3783         7731.894383        61855.155065
  3784         7735.992511        61887.940090
  3785         7740.091932        61920.735456
  3786         7744.192645        61953.541164
  3787         7748.294652        61986.357215
  3788         7752.397951        62019.183612
  3789         7756.502544        62052.020355
  3790         7760.608431        62084.867446
  3791         7764.715611        62117.724888
  3792         7768.824085        62150.592681
  3793         7772.933853        62183.470827
  3794         7777.044916        62216.359329
  3795         7781.157273        62249.258186
  3796         7785.270925        62282.167402
  3797         7789.385872        62315.086977
  3798         7793.502114        62348.016913
  3799         7797.619652        62380.957212
  3800         7801.738484        62413.907876
  3801         7805.858613        62446.868905
  3802         7809.980038        62479.840303
  3803         7814.102759        62512.822069
  3804         7818.226776        62545.814207
  3805         7822.352090        62578.816716
  3806         7826.478700        62611.829600
  3807         7830.606608        62644.852860
  3808         7834.735812        62677.886497
  3809         7838.866314        62710.930513
  3810         7842.998114        62743.984910
  3811         7847.131211        62777.049688
  3812         7851.265606        62810.124851
  3813         7855.401300        62843.210399
  3814         7859.538292        62876.306333
  3815         7863.676582        62909.412657
  3816         7867.816171        62942.529371
  3817         7871.957060        62975.656476
  3818         7876.099247        63008.793975
  3819         7880.242734        63041.941869
  3820         7884.387520        63075.100160
  3821         7888.533606        63108.268849
  3822         7892.680992        63141.447938
  3823         7896.829679        63174.637429
  3824         7900.979665        63207.837323
  3825         7905.130953        63241.047622
  3826         7909.283541        63274.268327
  3827         7913.437430        63307.499440
  3828         7917.592620        63340.740963
  3829         7921.749112        63373.992897
  3830         7925.906905        63407.255244
  3831         7930.066001        63440.528005
  3832         7934.226398        63473.811183
  3833         7938.388097        63507.104779
  3834         7942.551099        63540.408793
  3835         7946.715404        63573.723229
  3836         7950.881011        63607.048088
  3837         7955.047921        63640.383371
  3838         7959.216135        63673.729080
  3839         7963.385652        63707.085216
  3840         7967.556473        63740.451782
  3841         7971.728597        63773.828778
  3842         7975.902026        63807.216207
  3843         7980.076759        63840.614070
  3844         7984.252796        63874.022368
  3845         7988.430138        63907.441104
  3846         7992.608785        63940.870279
  3847         7996.788737        63974.309894
  3848         8000.969994        64007.759952
  3849         8005.152557        64041.220453
  3850         8009.336425        64074.691400
  3851         8013.521599        64108.172794
  3852         8017.708080        64141.664637
  3853         8021.895866        64175.166930
  3854         8026.084959        64208.679675
  3855         8030.275359        64242.202873
  3856         8034.467066        64275.736527
  3857         8038.660080        64309.280638
  3858         8042.854401        64342.835208
  3859         8047.050030        64376.400237
  3860         8051.246966        64409.975729
  3861         8055.445210        64443.561684
  3862         8059.644763        64477.158104
  3863         8063.845624        64510.764990
  3864         8068.047793        64544.382345
  3865         8072.251271        64578.010171
  3866         8076.456058        64611.648467
  3867         8080.662155        64645.297237
  3868         8084.869560        64678.956482
  3869         8089.078275        64712.626204
  3870         8093.288300        64746.306404
  3871         8097.499635        64779.997083
  3872         8101.712281        64813.698244
  3873         8105.926236        64847.409889
  3874         8110.141502        64881.132018
  3875         8114.358079        64914.864633
  3876         8118.575967        64948.607737
  3877         8122.795166        64982.361330
  3878         8127.015677        65016.125414
  3879         8131.237499        65049.899992
  3880         8135.460633        65083.685064
  3881         8139.685079        65117.480633
  3882         8143.910837        65151.286699
  3883         8148.137908        65185.103265
  3884         8152.366292        65218.930333
  3885         8156.595988        65252.767903
  3886         8160.826997        65286.615978
  3887         8165.059320        65320.474559
  3888         8169.292956        65354.343648
  3889         8173.527906        65388.223246
  3890         8177.764169        65422.113355
  3891         8182.001747        65456.013978
  3892         8186.240639        65489.925114
  3893         8190.480846        65523.846767
  3894         8194.722367        65557.778938
  3895         8198.965203        65591.721628
  3896         8203.209355        65625.674839
  3897         8207.454822        65659.638572
  3898         8211.701604        65693.612830
  3899         8215.949702        65727.597615
  3900         8220.199116        65761.592926
  3901         8224.449846        65795.598767
  3902         8228.701892        65829.615140
  3903         8232.955256        65863.642044
  3904         8237.209935        65897.679483
  3905         8241.465932        65931.727458
  3906         8245.723246        65965.785971
  3907         8249.981878        65999.855023
  3908         8254.241827        66033.934616
  3909         8258.503094        66068.024751
  3910         8262.765679        66102.125431
  3911         8267.029582        66136.236657
  3912         8271.294804        66170.358430
  3913         8275.561344        66204.490752
  3914         8279.829203        66238.633626
  3915         8284.098381        66272.787052
  3916         8288.368879        66306.951032
  3917         8292.640696        66341.125568
  3918         8296.913833        66375.310662
  3919         8301.188289        66409.506314
  3920         8305.464066        66443.712528
  3921         8309.741163        66477.929304
  3922         8314.019581        66512.156645
  3923         8318.299319        66546.394551
  3924         8322.580378        66580.643025
  3925         8326.862759        66614.902069
  3926         8331.146460        66649.171683
  3927         8335.431484        66683.451869
  3928         8339.717829        66717.742630
  3929         8344.005496        66752.043967
  3930         8348.294485        66786.355881
  3931         8352.584797        66820.678375
  3932         8356.876431        66855.011449
  3933         8361.169388        66889.355106
  3934         8365.463668        66923.709348
  3935         8369.759272        66958.074175
  3936         8374.056199        66992.449590
  3937         8378.354449        67026.835594
  3938         8382.654024        67061.232189
  3939         8386.954922        67095.639377
  3940         8391.257145        67130.057159
  3941         8395.560692        67164.485537
  3942         8399.865564        67198.924512
  3943         8404.171761        67233.374087
  3944         8408.479283        67267.834263
  3945         8412.788130        67302.305042
  3946         8417.098303        67336.786424
  3947         8421.409802        67371.278413
  3948         8425.722626        67405.781010
  3949         8430.036777        67440.294216
  3950         8434.352254        67474.818033
  3951         8438.669058        67509.352463
  3952         8442.987188        67543.897507
  3953         8447.306646        67578.453168
  3954         8451.627431        67613.019446
  3955         8455.949543        67647.596343
  3956         8460.272983        67682.183862
  3957         8464.597750        67716.782004
  3958         8468.923846        67751.390770
  3959         8473.251270        67786.010162
  3960         8477.580023        67820.640183
  3961         8481.910104        67855.280832
  3962         8486.241514        67889.932113
  3963         8490.574253        67924.594027
  3964         8494.908322        67959.266576
  3965         8499.243720        67993.949761
  3966         8503.580448        68028.643584
  3967         8507.918506        68063.348046
  3968         8512.257894        68098.063150
  3969         8516.598612        68132.788897
  3970         8520.940661        68167.525289
  3971         8525.284041        68202.272328
  3972         8529.628752        68237.030014
  3973         8533.974794        68271.798350
  3974         8538.322167        68306.577338
  3975         8542.670872        68341.366979
  3976         8547.020909        68376.167274
  3977         8551.372278        68410.978227
  3978         8555.724980        68445.799838
  3979         8560.079014        68480.632108
  3980         8564.434380        68515.475041
  3981         8568.791080        68550.328636
  3982         8573.149112        68585.192897
  3983         8577.508478        68620.067824
  3984         8581.869178        68654.953420
  3985         8586.231211        68689.849686
  3986         8590.594578        68724.756624
  3987         8594.959279        68759.674236
  3988         8599.325315        68794.602522
  3989         8603.692686        68829.541486
  3990         8608.061391        68864.491128
  3991         8612.431431        68899.451451
  3992         8616.802807        68934.422456
  3993         8621.175518        68969.404144
  3994         8625.549565        69004.396518
  3995         8629.924947        69039.399579
  3996         8634.301666        69074.413328
  3997         8638.679721        69109.437769
  3998         8643.059113        69144.472901
  3999         8647.439841        69179.518728
  4000         8651.821906        69214.575250
  4001         8656.205309        69249.642469
  4002         8660.590048        69284.720387
  4003         8664.976126        69319.809007
  4004         8669.363541        69354.908328
  4005         8673.752294        69390.018354
  4006         8678.142386        69425.139086
  4007         8682.533816        69460.270525
  4008         8686.926584        69495.412674
  4009         8691.320692        69530.565533
  4010         8695.716138        69565.729106
  4011         8700.112924        69600.903392
  4012         8704.511049        69636.088395
  4013         8708.910514        69671.284116
  4014         8713.311320        69706.490556
  4015         8717.713465        69741.707718
  4016         8722.116950        69776.935602
  4017         8726.521776        69812.174211
  4018         8730.927943        69847.423546
  4019         8735.335451        69882.683610
  4020         8739.744300        69917.954403
  4021         8744.154491        69953.235928
  4022         8748.566023        69988.528186
  4023         8752.978897        70023.831179
  4024         8757.393114        70059.144909
  4025         8761.808672        70094.469377
  4026         8766.225573        70129.804585
  4027         8770.643817        70165.150535
  4028         8775.063404        70200.507229
  4029         8779.484333        70235.874668
  4030         8783.906607        70271.252853
  4031         8788.330223        70306.641788
  4032         8792.755184        70342.041473
  4033         8797.181489        70377.451910
  4034         8801.609138        70412.873100
  4035         8806.038131        70448.305047
  4036         8810.468469        70483.747750
  4037         8814.900152        70519.201213
  4038         8819.333180        70554.665436
  4039         8823.767553        70590.140422
  4040         8828.203271        70625.626172
  4041         8832.640336        70661.122688
  4042         8837.078746        70696.629971
  4043         8841.518503        70732.148024
  4044         8845.959606        70767.676848
  4045         8850.402056        70803.216445
  4046         8854.845852        70838.766816
  4047         8859.290995        70874.327963
  4048         8863.737486        70909.899888
  4049         8868.185324        70945.482593
  4050         8872.634510        70981.076080
  4051         8877.085044        71016.680350
  4052         8881.536926        71052.295404
  4053         8885.990156        71087.921245
  4054         8890.444734        71123.557874
  4055         8894.900662        71159.205294
  4056         8899.357938        71194.863505
  4057         8903.816564        71230.532510
  4058         8908.276539        71266.212310
  4059         8912.737863        71301.902907
  4060         8917.200538        71337.604303
  4061         8921.664562        71373.316499
  4062         8926.129937        71409.039497
  4063         8930.596662        71444.773300
  4064         8935.064738        71480.517908
  4065         8939.534165        71516.273323
  4066         8944.004943        71552.039547
  4067         8948.477073        71587.816583
  4068         8952.950554        71623.604431
  4069         8957.425387        71659.403093
  4070         8961.901571        71695.212571
  4071         8966.379108        71731.032867
  4072         8970.857998        71766.863983
  4073         8975.338240        71802.705920
  4074         8979.819835        71838.558680
  4075         8984.302783        71874.422264
  4076         8988.787084        71910.296676
  4077         8993.272739        71946.181915
  4078         8997.759748        71982.077984
  4079         9002.248111        72017.984885
  4080         9006.737828        72053.902620
  4081         9011.228899        72089.831190
  4082         9015.721325        72125.770597
  4083         9020.215105        72161.720842
  4084         9024.710241        72197.681928
  4085         9029.206732        72233.653856
  4086         9033.704578        72269.636628
  4087         9038.203781        72305.630245
  4088         9042.704339        72341.634710
  4089         9047.206253        72377.650025
  4090         9051.709524        72413.676190
  4091         9056.214151        72449.713208
  4092         9060.720135        72485.761080
  4093         9065.227476        72521.819808
  4094         9069.736174        72557.889394
  4095         9074.246230        72593.969840
  4096         9078.757643        72630.061147
  4097         9083.270415        72666.163318
  4098         9087.784544        72702.276353
  4099         9092.300032        72738.400255
  4100         9096.816878        72774.535025
  4101         9101.335083        72810.680666
  4102         9105.854647        72846.837178
  4103         9110.375571        72883.004564
  4104         9114.897853        72919.182826
  4105         9119.421496        72955.371964
  4106         9123.946498        72991.571982
  4107         9128.472860        73027.782880
  4108         9133.000583        73064.004661
  4109         9137.529666        73100.237325
  4110         9142.060110        73136.480876
  4111         9146.591914        73172.735315
  4112         9151.125080        73209.000643
  4113         9155.659608        73245.276862
  4114         9160.195497        73281.563974
  4115         9164.732748        73317.861981
  4116         9169.271360        73354.170884
  4117         9173.811336        73390.490685
  4118         9178.352673        73426.821387
  4119         9182.895374        73463.162990
  4120         9187.439437        73499.515497
  4121         9191.984864        73535.878909
  4122         9196.531654        73572.253229
  4123         9201.079807        73608.638457
  4124         9205.629324        73645.034595
  4125         9210.180206        73681.441646
  4126         9214.732451        73717.859611
  4127         9219.286062        73754.288492
  4128         9223.841036        73790.728291
  4129         9228.397376        73827.179009
  4130         9232.955081        73863.640648
  4131         9237.514151        73900.113210
  4132         9242.074587        73936.596697
  4133         9246.636389        73973.091110
  4134         9251.199556        74009.596451
  4135         9255.764090        74046.112723
  4136         9260.329991        74082.639926
  4137         9264.897258        74119.178063
  4138         9269.465892        74155.727135
  4139         9274.035893        74192.287144
  4140         9278.607262        74228.858092
  4141         9283.179998        74265.439981
  4142         9287.754102        74302.032812
  4143         9292.329573        74338.636587
  4144         9296.906414        74375.251309
  4145         9301.484622        74411.876977
  4146         9306.064199        74448.513596
  4147         9310.645146        74485.161166
  4148         9315.227461        74521.819688
  4149         9319.811146        74558.489166
  4150         9324.396200        74595.169600
  4151         9328.982624        74631.860992
  4152         9333.570418        74668.563345
  4153         9338.159582        74705.276660
  4154         9342.750117        74742.000938
  4155         9347.342023        74778.736182
  4156         9351.935299        74815.482393
  4157         9356.529947        74852.239573
  4158         9361.125965        74889.007723
  4159         9365.723356        74925.786847
  4160         9370.322118        74962.576945
  4161         9374.922252        74999.378019
  4162         9379.523759        75036.190070
  4163         9384.126638        75073.013102
  4164         9388.730889        75109.847115
  4165         9393.336514        75146.692112
  4166         9397.943512        75183.548093
  4167         9402.551883        75220.415061
  4168         9407.161627        75257.293018
  4169         9411.772746        75294.181966
  4170         9416.385238        75331.081905
  4171         9420.999105        75367.992839
  4172         9425.614346        75404.914768
  4173         9430.230962        75441.847695
  4174         9434.848953        75478.791621
  4175         9439.468319        75515.746549
  4176         9444.089060        75552.712479
  4177         9448.711177        75589.689414
  4178         9453.334669        75626.677356
  4179         9457.959538        75663.676306
  4180         9462.585783        75700.686266
  4181         9467.213405        75737.707238
  4182         9471.842403        75774.739223
  4183         9476.472778        75811.782224
  4184         9481.104530        75848.836242
  4185         9485.737660        75885.901280
  4186         9490.372167        75922.977338
  4187         9495.008052        75960.064418
  4188         9499.645315        75997.162524
  4189         9504.283957        76034.271655
  4190         9508.923977        76071.391815
  4191         9513.565375        76108.523004
  4192         9518.208153        76145.665225
  4193         9522.852310        76182.818479
  4194         9527.497846        76219.982768
  4195         9532.144762        76257.158095
  4196         9536.793058        76294.344460
  4197         9541.442733        76331.541866
  4198         9546.093789        76368.750314
  4199         9550.746226        76405.969807
  4200         9555.400043        76443.200345
  4201         9560.055241        76480.441931
  4202         9564.711821        76517.694567
  4203         9569.369782        76554.958254
  4204         9574.029124        76592.232995
  4205         9578.689849        76629.518790
  4206         9583.351955        76666.815643
  4207         9588.015444        76704.123553
  4208         9592.680316        76741.442525
  4209         9597.346570        76778.772558
  4210         9602.014207        76816.113656
  4211         9606.683227        76853.465819
  4212         9611.353631        76890.829050
  4213         9616.025419        76928.203351
  4214         9620.698590        76965.588722
  4215         9625.373146        77002.985167
  4216         9630.049086        77040.392687
  4217         9634.726410        77077.811283
  4218         9639.405120        77115.240958
  4219         9644.085214        77152.681713
  4220         9648.766694        77190.133550
  4221         9653.449559        77227.596471
  4222         9658.133810        77265.070478
  4223         9662.819446        77302.555572
  4224         9667.506469        77340.051756
  4225         9672.194879        77377.559030
  4226         9676.884675        77415.077398
  4227         9681.575858        77452.606861
  4228         9686.268427        77490.147420
  4229         9690.962385        77527.699077
  4230         9695.657729        77565.261835
  4231         9700.354462        77602.835695
  4232         9705.052582        77640.420659
  4233         9709.752091        77678.016728
  4234         9714.452988        77715.623905
  4235         9719.155274        77753.242191
  4236         9723.858949        77790.871588
  4237         9728.564012        77828.512099
  4238         9733.270465        77866.163723
  4239         9737.978308        77903.826465
  4240         9742.687541        77941.500325
  4241         9747.398163        77979.185305
  4242         9752.110176        78016.881407
  4243         9756.823579        78054.588633
  4244         9761.538373        78092.306985
  4245         9766.254558        78130.036464
  4246         9770.972134        78167.777073
  4247         9775.691102        78205.528813
  4248         9780.411461        78243.291685
  4249         9785.133212        78281.065693
  4250         9789.856355        78318.850837
  4251         9794.580890        78356.647119
  4252         9799.306818        78394.454542
  4253         9804.034138        78432.273107
  4254         9808.762852        78470.102816
  4255         9813.492959        78507.943670
  4256         9818.224459        78545.795673
  4257         9822.957353        78583.658824
  4258         9827.691641        78621.533127
  4259         9832.427323        78659.418583
  4260         9837.164399        78697.315193
  4261         9841.902870        78735.222961
  4262         9846.642736        78773.141887
  4263         9851.383997        78811.071973
  4264         9856.126653        78849.013222
  4265         9860.870704        78886.965634
  4266         9865.616152        78924.929213
  4267         9870.362995        78962.903959
  4268         9875.111234        79000.889875
  4269         9879.860870        79038.886962
  4270         9884.611903        79076.895222
  4271         9889.364332        79114.914658
  4272         9894.118159        79152.945270
  4273         9898.873383        79190.987061
  4274         9903.630004        79229.040032
  4275         9908.388023        79267.104186
  4276         9913.147441        79305.179524
  4277         9917.908256        79343.266048
  4278         9922.670470        79381.363761
  4279         9927.434083        79419.472662
  4280         9932.199094        79457.592756
  4281         9936.965505        79495.724042
  4282         9941.733316        79533.866525
  4283         9946.502525        79572.020204
  4284         9951.273135        79610.185082
  4285         9956.045145        79648.361161
  4286         9960.818555        79686.548442
  4287         9965.593366        79724.746928
  4288         9970.369578        79762.956620
  4289         9975.147190        79801.177521
  4290         9979.926204        79839.409631
  4291         9984.706619        79877.652953
  4292         9989.488436        79915.907489
  4293         9994.271655        79954.173241
  4294         9999.056276        79992.450209
  4295        10003.842300        80030.738397
  4296        10008.629726        80069.037807
  4297        10013.418555        80107.348439
  4298        10018.208787        80145.670295
  4299        10023.000422        80184.003379
  4300        10027.793461        80222.347690
  4301        10032.587904        80260.703233
  4302        10037.383751        80299.070007
  4303        10042.181002        80337.448015
  4304        10046.979657        80375.837259
  4305        10051.779718        80414.237741
  4306        10056.581183        80452.649462
  4307        10061.384053        80491.072425
  4308        10066.188329        80529.506631
  4309        10070.994010        80567.952083
  4310        10075.801098        80606.408781
  4311        10080.609591        80644.876728
  4312        10085.419491        80683.355925
  4313        10090.230797        80721.846376
  4314        10095.043510        80760.348080
  4315        10099.857630        80798.861041
  4316        10104.673157        80837.385260
  4317        10109.490092        80875.920739
  4318        10114.308435        80914.467479
  4319        10119.128185        80953.025484
  4320        10123.949344        80991.594754
  4321        10128.771911        81030.175291
  4322        10133.595887        81068.767098
  4323        10138.421272        81107.370175
  4324        10143.248066        81145.984526
  4325        10148.076269        81184.610151
  4326        10152.905882        81223.247053
  4327        10157.736904        81261.895234
  4328        10162.569337        81300.554695
  4329        10167.403180        81339.225439
  4330        10172.238433        81377.907466
  4331        10177.075097        81416.600780
  4332        10181.913173        81455.305381
  4333        10186.752659        81494.021272
  4334        10191.593557        81532.748455
  4335        10196.435866        81571.486931
  4336        10201.279588        81610.236703
  4337        10206.124721        81648.997772
  4338        10210.971267        81687.770139
  4339        10215.819226        81726.553808
  4340        10220.668597        81765.348780
  4341        10225.519382        81804.155056
  4342        10230.371580        81842.972639
  4343        10235.225191        81881.801530
  4344        10240.080216        81920.641731
  4345        10244.936656        81959.493245
  4346        10249.794509        81998.356072
  4347        10254.653777        82037.230216
  4348        10259.514460        82076.115677
  4349        10264.376557        82115.012458
  4350        10269.240070        82153.920560
  4351        10274.104998        82192.839986
  4352        10278.971342        82231.770737
  4353        10283.839102        82270.712815
  4354        10288.708278        82309.666222
  4355        10293.578870        82348.630960
  4356        10298.450879        82387.607031
  4357        10303.324305        82426.594437
  4358        10308.199147        82465.593178
  4359        10313.075407        82504.603259
  4360        10317.953085        82543.624679
  4361        10322.832180        82582.657442
  4362        10327.712694        82621.701549
  4363        10332.594625        82660.757001
  4364        10337.477975        82699.823802
  4365        10342.362744        82738.901952
  4366        10347.248932        82777.991454
  4367        10352.136539        82817.092309
  4368        10357.025565        82856.204519
  4369        10361.916011        82895.328086
  4370        10366.807877        82934.463013
  4371        10371.701163        82973.609301
  4372        10376.595869        83012.766951
  4373        10381.491996        83051.935966
  4374        10386.389543        83091.116348
  4375        10391.288512        83130.308098
  4376        10396.188902        83169.511218
  4377        10401.090714        83208.725711
  4378        10405.993947        83247.951578
  4379        10410.898603        83287.188821
  4380        10415.804680        83326.437442
  4381        10420.712180        83365.697443
  4382        10425.621103        83404.968825
  4383        10430.531449        83444.251591
  4384        10435.443218        83483.545743
  4385        10440.356410        83522.851281
  4386        10445.271026        83562.168209
  4387        10450.187066        83601.496529
  4388        10455.104530        83640.836241
  4389        10460.023419        83680.187348
  4390        10464.943732        83719.549852
  4391        10469.865469        83758.923755
  4392        10474.788632        83798.309058
  4393        10479.713220        83837.705764
  4394        10484.639234        83877.113874
  4395        10489.566674        83916.533391
  4396        10494.495539        83955.964315
  4397        10499.425831        83995.406650
  4398        10504.357550        84034.860397
  4399        10509.290695        84074.325557
  4400        10514.225267        84113.802134
  4401        10519.161266        84153.290128
  4402        10524.098693        84192.789541
  4403        10529.037547        84232.300376
  4404        10533.977829        84271.822635
  4405        10538.919540        84311.356319
  4406        10543.862679        84350.901429
  4407        10548.807246        84390.457969
  4408        10553.753243        84430.025940
  4409        10558.700668        84469.605344
  4410        10563.649523        84509.196182
  4411        10568.599807        84548.798458
  4412        10573.551521        84588.412171
  4413        10578.504666        84628.037325
  4414        10583.459240        84667.673922
  4415        10588.415245        84707.321963
  4416        10593.372681        84746.981450
  4417        10598.331548        84786.652385
  4418        10603.291846        84826.334770
  4419        10608.253576        84866.028607
  4420        10613.216737        84905.733898
  4421        10618.181331        84945.450645
  4422        10623.147356        84985.178849
  4423        10628.114814        85024.918513
  4424        10633.083705        85064.669638
  4425        10638.054028        85104.432226
  4426        10643.025785        85144.206280
  4427        10647.998975        85183.991801
  4428        10652.973599        85223.788791
  4429        10657.949657        85263.597252
  4430        10662.927148        85303.417186
  4431        10667.906074        85343.248595
  4432        10672.886435        85383.091480
  4433        10677.868231        85422.945844
  4434        10682.851461        85462.811689
  4435        10687.836127        85502.689016
  4436        10692.822228        85542.577827
  4437        10697.809766        85582.478125
  4438        10702.798739        85622.389911
  4439        10707.789148        85662.313187
  4440        10712.780994        85702.247956
  4441        10717.774277        85742.194218
  4442        10722.768997        85782.151976
  4443        10727.765154        85822.121232
  4444        10732.762748        85862.101987
  4445        10737.761781        85902.094244
  4446        10742.762251        85942.098005
  4447        10747.764159        85982.113271
  4448        10752.767506        86022.140045
  4449        10757.772291        86062.178328
  4450        10762.778515        86102.228122
  4451        10767.786179        86142.289429
  4452        10772.795281        86182.362251
  4453        10777.805824        86222.446591
  4454        10782.817806        86262.542449
  4455        10787.831228        86302.649828
  4456        10792.846091        86342.768730
  4457        10797.862395        86382.899156
  4458        10802.880139        86423.041109
  4459        10807.899324        86463.194591
  4460        10812.919950        86503.359603
  4461        10817.942018        86543.536148
  4462        10822.965528        86583.724227
  4463        10827.990480        86623.923842
  4464        10833.016874        86664.134995
  4465        10838.044711        86704.357689
  4466        10843.073991        86744.591924
  4467        10848.104713        86784.837704
  4468        10853.136879        86825.095029
  4469        10858.170488        86865.363902
  4470        10863.205541        86905.644325
  4471        10868.242037        86945.936300
  4472        10873.279978        86986.239828
  4473        10878.319364        87026.554912
  4474        10883.360194        87066.881553
  4475        10888.402469        87107.219753
  4476        10893.446189        87147.569515
  4477        10898.491355        87187.930841
  4478        10903.537966        87228.303731
  4479        10908.586024        87268.688189
  4480        10913.635527        87309.084215
  4481        10918.686477        87349.491813
  4482        10923.738873        87389.910984
  4483        10928.792716        87430.341729
  4484        10933.848006        87470.784052
  4485        10938.904744        87511.237953
  4486        10943.962929        87551.703435
  4487        10949.022562        87592.180499
  4488        10954.083644        87632.669149
  4489        10959.146173        87673.169384
  4490        10964.210151        87713.681208
  4491        10969.275578        87754.204623
  4492        10974.342454        87794.739630
  4493        10979.410779        87835.286231
  4494        10984.480554        87875.844428
  4495        10989.551778        87916.414224
  4496        10994.624452        87956.995619
  4497        10999.698577        87997.588617
  4498        11004.774152        88038.193219
  4499        11009.851178        88078.809426
  4500        11014.929655        88119.437242
  4501        11020.009583        88160.076667
  4502        11025.090963        88200.727705
  4503        11030.173794        88241.390355
  4504        11035.258078        88282.064622
  4505        11040.343813        88322.750506
  4506        11045.431001        88363.448010
  4507        11050.519642        88404.157135
  4508        11055.609736        88444.877884
  4509        11060.701282        88485.610258
  4510        11065.794282        88526.354260
  4511        11070.888736        88567.109891
  4512        11075.984644        88607.877153
  4513        11081.082006        88648.656048
  4514        11086.180822        88689.446579
  4515        11091.281093        88730.248746
  4516        11096.382819        88771.062553
  4517        11101.486000        88811.888001
  4518        11106.590636        88852.725091
  4519        11111.696728        88893.573827
  4520        11116.804276        88934.434209
  4521        11121.913280        88975.306241
  4522        11127.023740        89016.189923
  4523        11132.135657        89057.085258
  4524        11137.249031        89097.992247
  4525        11142.363862        89138.910894
  4526        11147.480150        89179.841199
  4527        11152.597896        89220.783164
  4528        11157.717099        89261.736792
  4529        11162.837761        89302.702085
  4530        11167.959880        89343.679044
  4531        11173.083459        89384.667671
  4532        11178.208496        89425.667969
  4533        11183.334992        89466.679939
  4534        11188.462948        89507.703583
  4535        11193.592363        89548.738904
  4536        11198.723238        89589.785903
  4537        11203.855573        89630.844582
  4538        11208.989368        89671.914943
  4539        11214.124624        89712.996988
  4540        11219.261340        89754.090720
  4541        11224.399517        89795.196139
  4542        11229.539156        89836.313249
  4543        11234.680256        89877.442050
  4544        11239.822818        89918.582545
  4545        11244.966842        89959.734737
  4546        11250.112328        90000.898626
  4547        11255.259277        90042.074215
  4548        11260.407688        90083.261505
  4549        11265.557562        90124.460500
  4550        11270.708900        90165.671200
  4551        11275.861701        90206.893608
  4552        11281.015966        90248.127725
  4553        11286.171694        90289.373555
  4554        11291.328887        90330.631098
  4555        11296.487544        90371.900356
  4556        11301.647666        90413.181332
  4557        11306.809253        90454.474027
  4558        11311.972306        90495.778444
  4559        11317.136823        90537.094585
  4560        11322.302806        90578.422451
  4561        11327.470256        90619.762044
  4562        11332.639171        90661.113367
  4563        11337.809553        90702.476421
  4564        11342.981401        90743.851209
  4565        11348.154716        90785.237731
  4566        11353.329499        90826.635991
  4567        11358.505749        90868.045991
  4568        11363.683466        90909.467731
  4569        11368.862652        90950.901215
  4570        11374.043306        90992.346444
  4571        11379.225428        91033.803420
  4572        11384.409018        91075.272146
  4573        11389.594078        91116.752622
  4574        11394.780606        91158.244852
  4575        11399.968605        91199.748836
  4576        11405.158072        91241.264578
  4577        11410.349010        91282.792079
  4578        11415.541418        91324.331341
  4579        11420.735296        91365.882366
  4580        11425.930644        91407.445156
  4581        11431.127464        91449.019712
  4582        11436.325755        91490.606038
  4583        11441.525517        91532.204135
  4584        11446.726751        91573.814005
  4585        11451.929456        91615.435650
  4586        11457.133634        91657.069071
  4587        11462.339284        91698.714272
  4588        11467.546407        91740.371253
  4589        11472.755002        91782.040017
  4590        11477.965071        91823.720566
  4591        11483.176613        91865.412902
  4592        11488.389628        91907.117027
  4593        11493.604118        91948.832943
  4594        11498.820081        91990.560651
  4595        11504.037519        92032.300154
  4596        11509.256432        92074.051454
  4597        11514.476819        92115.814553
  4598        11519.698682        92157.589452
  4599        11524.922019        92199.376155
  4600        11530.146833        92241.174662
  4601        11535.373122        92282.984975
  4602        11540.600887        92324.807098
  4603        11545.830129        92366.641031
  4604        11551.060847        92408.486777
  4605        11556.293042        92450.344338
  4606        11561.526714        92492.213715
  4607        11566.761864        92534.094911
  4608        11571.998491        92575.987928
  4609        11577.236596        92617.892767
  4610        11582.476179        92659.809432
  4611        11587.717240        92701.737922
  4612        11592.959780        92743.678242
  4613        11598.203799        92785.630392
  4614        11603.449297        92827.594375
  4615        11608.696274        92869.570193
  4616        11613.944731        92911.557847
  4617        11619.194667        92953.557340
  4618        11624.446084        92995.568674
  4619        11629.698981        93037.591850
  4620        11634.953359        93079.626871
  4621        11640.209217        93121.673739
  4622        11645.466557        93163.732455
  4623        11650.725378        93205.803022
  4624        11655.985680        93247.885442
  4625        11661.247465        93289.979716
  4626        11666.510731        93332.085847
  4627        11671.775480        93374.203837
  4628        11677.041711        93416.333688
  4629        11682.309425        93458.475401
  4630        11687.578622        93500.628979
  4631        11692.849303        93542.794424
  4632        11698.121467        93584.971737
  4633        11703.395115        93627.160922
  4634        11708.670247        93669.361978
  4635        11713.946864        93711.574910
  4636        11719.224965        93753.799719
  4637        11724.504551        93796.036406
  4638        11729.785622        93838.284974
  4639        11735.068178        93880.545425
  4640        11740.352220        93922.817760
  4641        11745.637748        93965.101982
  4642        11750.924762        94007.398094
  4643        11756.213262        94049.706096
  4644        11761.503249        94092.025991
  4645        11766.794723        94134.357780
  4646        11772.087683        94176.701467
  4647        11777.382132        94219.057052
  4648        11782.678067        94261.424539
  4649        11787.975491        94303.803928
  4650        11793.274403        94346.195222
  4651        11798.574803        94388.598423
  4652        11803.876692        94431.013534
  4653        11809.180069        94473.440555
  4654        11814.484936        94515.879489
  4655        11819.791292        94558.330338
  4656        11825.099138        94600.793104
  4657        11830.408474        94643.267789
  4658        11835.719299        94685.754395
  4659        11841.031616        94728.252924
  4660        11846.345422        94770.763379
  4661        11851.660720        94813.285760
  4662        11856.977509        94855.820071
  4663        11862.295789        94898.366313
  4664        11867.615561        94940.924488
  4665        11872.936825        94983.494598
  4666        11878.259581        95026.076645
  4667        11883.583829        95068.670632
  4668        11888.909570        95111.276560
  4669        11894.236804        95153.894431
  4670        11899.565531        95196.524247
  4671        11904.895751        95239.166011
  4672        11910.227466        95281.819725
  4673        11915.560674        95324.485389
  4674        11920.895376        95367.163007
  4675        11926.231573        95409.852581
  4676        11931.569264        95452.554111
  4677        11936.908450        95495.267602
  4678        11942.249132        95537.993054
  4679        11947.591309        95580.730469
  4680        11952.934981        95623.479850
  4681        11958.280150        95666.241199
  4682        11963.626815        95709.014517
  4683        11968.974976        95751.799807
  4684        11974.324634        95794.597071
  4685        11979.675789        95837.406310
  4686        11985.028441        95880.227528
  4687        11990.382591        95923.060724
  4688        11995.738238        95965.905903
  4689        12001.095383        96008.763066
  4690        12006.454027        96051.632214
  4691        12011.814169        96094.513351
  4692        12017.175810        96137.406477
  4693        12022.538949        96180.311595
  4694        12027.903588        96223.228708
  4695        12033.269727        96266.157816
  4696        12038.637365        96309.098923
  4697        12044.006504        96352.052029
  4698        12049.377142        96395.017138
  4699        12054.749281        96437.994251
  4700        12060.122921        96480.983371
  4701        12065.498062        96523.984498
  4702        12070.874704        96566.997636
  4703        12076.252848        96610.022786
  4704        12081.632494        96653.059951
  4705        12087.013641        96696.109132
  4706        12092.396291        96739.170331
  4707        12097.780444        96782.243551
  4708        12103.166099        96825.328794
  4709        12108.553258        96868.426061
  4710        12113.941919        96911.535355
  4711        12119.332085        96954.656677
  4712        12124.723754        96997.790031
  4713        12130.116927        97040.935417
  4714        12135.511605        97084.092837
  4715        12140.907787        97127.262295
  4716        12146.305474        97170.443792
  4717        12151.704666        97213.637329
  4718        12157.105364        97256.842909
  4719        12162.507567        97300.060535
  4720        12167.911276        97343.290208
  4721        12173.316491        97386.531929
  4722        12178.723213        97429.785702
  4723        12184.131441        97473.051528
  4724        12189.541176        97516.329410
  4725        12194.952419        97559.619348
  4726        12200.365168        97602.921346
  4727        12205.779426        97646.235406
  4728        12211.195191        97689.561529
  4729        12216.612465        97732.899717
  4730        12222.031247        97776.249973
  4731        12227.451537        97819.612299
  4732        12232.873337        97862.986696
  4733        12238.296646        97906.373167
  4734        12243.721464        97949.771714
  4735        12249.147792        97993.182339
  4736        12254.575630        98036.605043
  4737        12260.004979        98080.039830
  4738        12265.435838        98123.486700
  4739        12270.868207        98166.945657
  4740        12276.302088        98210.416701
  4741        12281.737480        98253.899836
  4742        12287.174383        98297.395063
  4743        12292.612798        98340.902384
  4744        12298.052725        98384.421802
  4745        12303.494165        98427.953318
  4746        12308.937117        98471.496934
  4747        12314.381582        98515.052653
  4748        12319.827560        98558.620476
  4749        12325.275051        98602.200407
  4750        12330.724056        98645.792445
  4751        12336.174574        98689.396595
  4752        12341.626607        98733.012857
  4753        12347.080154        98776.641234
  4754        12352.535216        98820.281728
  4755        12357.991793        98863.934341
  4756        12363.449884        98907.599075
  4757        12368.909492        98951.275932
  4758        12374.370614        98994.964915
  4759        12379.833253        99038.666024
  4760        12385.297408        99082.379263
  4761        12390.763079        99126.104633
  4762        12396.230267        99169.842137
  4763        12401.698972        99213.591776
  4764        12407.169194        99257.353553
  4765        12412.640934        99301.127469
  4766        12418.114191        99344.913527
  4767        12423.588966        99388.711729
  4768        12429.065260        99432.522076
  4769        12434.543071        99476.344572
  4770        12440.022402        99520.179217
  4771        12445.503252        99564.026015
  4772        12450.985621        99607.884966
  4773        12456.469509        99651.756074
  4774        12461.954918        99695.639340
  4775        12467.441846        99739.534766
  4776        12472.930294        99783.442355
  4777        12478.420264        99827.362108
  4778        12483.911753        99871.294028
  4779        12489.404764        99915.238116
  4780        12494.899297        99959.194375
  4781        12500.395351       100003.162806
  4782        12505.892927       100047.143413
  4783        12511.392025       100091.136196
  4784        12516.892645       100135.141158
  4785        12522.394788       100179.158302
  4786        12527.898454       100223.187628
  4787        12533.403642       100267.229140
  4788        12538.910355       100311.282839
  4789        12544.418591       100355.348727
  4790        12549.928351       100399.426807
  4791        12555.439635       100443.517080
  4792        12560.952444       100487.619548
  4793        12566.466777       100531.734215
  4794        12571.982635       100575.861081
  4795        12577.500019       100620.000149
  4796        12583.018928       100664.151421
  4797        12588.539362       100708.314898
  4798        12594.061323       100752.490584
  4799        12599.584810       100796.678480
  4800        12605.109824       100840.878588
  4801        12610.636364       100885.090911
  4802        12616.164431       100929.315450
  4803        12621.694026       100973.552207
  4804        12627.225148       101017.801185
  4805        12632.757798       101062.062385
  4806        12638.291976       101106.335810
  4807        12643.827683       101150.621462
  4808        12649.364918       101194.919343
  4809        12654.903682       101239.229455
  4810        12660.443975       101283.551800
  4811        12665.985797       101327.886380
  4812        12671.529150       101372.233197
  4813        12677.074032       101416.592254
  4814        12682.620444       101460.963551
  4815        12688.168387       101505.347093
  4816        12693.717860       101549.742880
  4817        12699.268864       101594.150915
  4818        12704.821400       101638.571199
  4819        12710.375467       101683.003735
  4820        12715.931066       101727.448525
  4821        12721.488196       101771.905571
  4822        12727.046859       101816.374876
  4823        12732.607055       101860.856440
  4824        12738.168783       101905.350267
  4825        12743.732045       101949.856358
  4826        12749.296839       101994.374716
  4827        12754.863168       102038.905342
  4828        12760.431030       102083.448239
  4829        12766.000426       102128.003409
  4830        12771.571357       102172.570853
  4831        12777.143822       102217.150575
  4832        12782.717822       102261.742575
  4833        12788.293357       102306.346857
  4834        12793.870428       102350.963422
  4835        12799.449034       102395.592272
  4836        12805.029176       102440.233409
  4837        12810.610855       102484.886837
  4838        12816.194069       102529.552555
  4839        12821.778821       102574.230568
  4840        12827.365110       102618.920876
  4841        12832.952935       102663.623482
  4842        12838.542299       102708.338389
  4843        12844.133200       102753.065597
  4844        12849.725639       102797.805110
  4845        12855.319616       102842.556929
  4846        12860.915132       102887.321056
  4847        12866.512187       102932.097494
  4848        12872.110781       102976.886244
  4849        12877.710914       103021.687309
  4850        12883.312586       103066.500691
  4851        12888.915799       103111.326392
  4852        12894.520552       103156.164414
  4853        12900.126845       103201.014759
  4854        12905.734679       103245.877430
  4855        12911.344053       103290.752427
  4856        12916.954969       103335.639755
  4857        12922.567427       103380.539413
  4858        12928.181426       103425.451406
  4859        12933.796967       103470.375734
  4860        12939.414050       103515.312400
  4861        12945.032676       103560.261406
  4862        12950.652844       103605.222754
  4863        12956.274556       103650.196446
  4864        12961.897811       103695.182485
  4865        12967.522609       103740.180872
  4866        12973.148951       103785.191609
  4867        12978.776837       103830.214699
  4868        12984.406268       103875.250144
  4869        12990.037243       103920.297946
  4870        12995.669763       103965.358107
  4871        13001.303829       104010.430629
  4872        13006.939439       104055.515514
  4873        13012.576596       104100.612764
  4874        13018.215298       104145.722382
  4875        13023.855546       104190.844369
  4876        13029.497341       104235.978728
  4877        13035.140683       104281.125461
  4878        13040.785571       104326.284569
  4879        13046.432007       104371.456056
  4880        13052.079990       104416.639922
  4881        13057.729521       104461.836171
  4882        13063.380601       104507.044804
  4883        13069.033228       104552.265824
  4884        13074.687404       104597.499232
  4885        13080.343129       104642.745031
  4886        13086.000403       104688.003223
  4887        13091.659226       104733.273809
  4888        13097.319599       104778.556793
  4889        13102.981522       104823.852176
  4890        13108.644995       104869.159960
  4891        13114.310018       104914.480147
  4892        13119.976593       104959.812740
  4893        13125.644718       105005.157741
  4894        13131.314394       105050.515151
  4895        13136.985622       105095.884974
  4896        13142.658401       105141.267210
  4897        13148.332733       105186.661862
  4898        13154.008617       105232.068933
  4899        13159.686053       105277.488424
  4900        13165.365042       105322.920337
  4901        13171.045584       105368.364675
  4902        13176.727680       105413.821440
  4903        13182.411329       105459.290634
  4904        13188.096532       105504.772259
  4905        13193.783290       105550.266316
  4906        13199.471601       105595.772809
  4907        13205.161467       105641.291740
  4908        13210.852889       105686.823110
  4909        13216.545865       105732.366921
  4910        13222.240397       105777.923177
  4911        13227.936485       105823.491878
  4912        13233.634128       105869.073027
  4913        13239.333328       105914.666626
  4914        13245.034085       105960.272678
  4915        13250.736398       106005.891184
  4916        13256.440268       106051.522146
  4917        13262.145696       106097.165567
  4918        13267.852681       106142.821449
  4919        13273.561224       106188.489794
  4920        13279.271326       106234.170604
  4921        13284.982985       106279.863881
  4922        13290.696203       106325.569627
  4923        13296.410981       106371.287845
  4924        13302.127317       106417.018537
  4925        13307.845213       106462.761704
  4926        13313.564669       106508.517349
  4927        13319.285684       106554.285474
  4928        13325.008260       106600.066081
  4929        13330.732396       106645.859172
  4930        13336.458094       106691.664750
  4931        13342.185352       106737.482816
  4932        13347.914172       106783.313373
  4933        13353.644553       106829.156422
  4934        13359.376496       106875.011967
  4935        13365.110001       106920.880009
  4936        13370.845069       106966.760549
  4937        13376.581699       107012.653592
  4938        13382.319892       107058.559137
  4939        13388.059649       107104.477189
  4940        13393.800968       107150.407748
  4941        13399.543852       107196.350817
  4942        13405.288300       107242.306398
  4943        13411.034312       107288.274493
  4944        13416.781888       107334.255104
  4945        13422.531029       107380.248234
  4946        13428.281736       107426.253885
  4947        13434.034007       107472.272058
  4948        13439.787845       107518.302757
  4949        13445.543248       107564.345982
  4950        13451.300217       107610.401736
  4951        13457.058753       107656.470022
  4952        13462.818855       107702.550842
  4953        13468.580525       107748.644196
  4954        13474.343761       107794.750089
  4955        13480.108565       107840.868522
  4956        13485.874937       107886.999496
  4957        13491.642877       107933.143015
  4958        13497.412385       107979.299080
  4959        13503.183462       108025.467694
  4960        13508.956107       108071.648858
  4961        13514.730322       108117.842575
  4962        13520.506106       108164.048847
  4963        13526.283460       108210.267676
  4964        13532.062383       108256.499065
  4965        13537.842877       108302.743014
  4966        13543.624941       108348.999528
  4967        13549.408576       108395.268607
  4968        13555.193782       108441.550253
  4969        13560.980559       108487.844470
  4970        13566.768907       108534.151259
  4971        13572.558828       108580.470622
  4972        13578.350320       108626.802562
  4973        13584.143385       108673.147080
  4974        13589.938022       108719.504179
  4975        13595.734233       108765.873861
  4976        13601.532016       108812.256128
  4977        13607.331373       108858.650982
  4978        13613.132303       108905.058425
  4979        13618.934808       108951.478460
  4980        13624.738886       108997.911089
  4981        13630.544539       109044.356314
  4982        13636.351767       109090.814136
  4983        13642.160570       109137.284559
  4984        13647.970948       109183.767584
  4985        13653.782902       109230.263213
  4986        13659.596431       109276.771449
  4987        13665.411537       109323.292294
  4988        13671.228219       109369.825750
  4989        13677.046477       109416.371818
  4990        13682.866313       109462.930503
  4991        13688.687726       109509.501804
  4992        13694.510716       109556.085725
  4993        13700.335283       109602.682268
  4994        13706.161429       109649.291435
  4995        13711.989153       109695.913227
  4996        13717.818456       109742.547648
  4997        13723.649337       109789.194700
  4998        13729.481798       109835.854383
  4999        13735.315838       109882.526702
  5000        13741.151457       109929.211657
  5001        13746.988656       109975.909252
  5002        13752.827436       110022.619488
  5003        13758.667796       110069.342367
  5004        13764.509736       110116.077891
  5005        13770.353258       110162.826063
  5006        13776.198361       110209.586885
  5007        13782.045045       110256.360360
  5008        13787.893311       110303.146488
  5009        13793.743159       110349.945273
  5010        13799.594589       110396.756716
  5011        13805.447602       110443.580820
  5012        13811.302198       110490.417586
  5013        13817.158377       110537.267018
  5014        13823.016140       110584.129117
  5015        13828.875486       110631.003885
  5016        13834.736416       110677.891325
  5017        13840.598930       110724.791438
  5018        13846.463028       110771.704228
  5019        13852.328712       110818.629695
  5020        13858.195980       110865.567843
  5021        13864.064834       110912.518673
  5022        13869.935273       110959.482187
  5023        13875.807299       111006.458389
  5024        13881.680910       111053.447279
  5025        13887.556108       111100.448860
  5026        13893.432892       111147.463135
  5027        13899.311263       111194.490105
  5028        13905.191222       111241.529772
  5029        13911.072767       111288.582139
  5030        13916.955901       111335.647209
  5031        13922.840623       111382.724982
  5032        13928.726933       111429.815461
  5033        13934.614831       111476.918650
  5034        13940.504319       111524.034548
  5035        13946.395395       111571.163160
  5036        13952.288061       111618.304486
  5037        13958.182316       111665.458530
  5038        13964.078162       111712.625293
  5039        13969.975597       111759.804778
  5040        13975.874623       111806.996986
  5041        13981.775240       111854.201920
  5042        13987.677448       111901.419583
  5043        13993.581247       111948.649975
  5044        13999.486638       111995.893100
  5045        14005.393620       112043.148960
  5046        14011.302194       112090.417556
  5047        14017.212361       112137.698891
  5048        14023.124121       112184.992968
  5049        14029.037473       112232.299787
  5050        14034.952419       112279.619353
  5051        14040.868958       112326.951666
  5052        14046.787091       112374.296728
  5053        14052.706818       112421.654543
  5054        14058.628139       112469.025113
  5055        14064.551055       112516.408438
  5056        14070.475565       112563.804522
  5057        14076.401671       112611.213367
  5058        14082.329372       112658.634975
  5059        14088.258669       112706.069348
  5060        14094.189561       112753.516489
  5061        14100.122050       112800.976399
  5062        14106.056135       112848.449081
  5063        14111.991817       112895.934536
  5064        14117.929096       112943.432768
  5065        14123.867972       112990.943778
  5066        14129.808446       113038.467569
  5067        14135.750518       113086.004142
  5068        14141.694188       113133.553500
  5069        14147.639456       113181.115645
  5070        14153.586322       113228.690580
  5071        14159.534788       113276.278305
  5072        14165.484853       113323.878825
  5073        14171.436518       113371.492140
  5074        14177.389782       113419.118253
  5075        14183.344646       113466.757167
  5076        14189.301110       113514.408882
  5077        14195.259175       113562.073403
  5078        14201.218841       113609.750730
  5079        14207.180108       113657.440866
  5080        14213.142977       113705.143813
  5081        14219.107447       113752.859574
  5082        14225.073519       113800.588150
  5083        14231.041193       113848.329543
  5084        14237.010470       113896.083757
  5085        14242.981349       113943.850793
  5086        14248.953832       113991.630653
  5087        14254.927917       114039.423340
  5088        14260.903607       114087.228855
  5089        14266.880900       114135.047201
  5090        14272.859798       114182.878381
  5091        14278.840299       114230.722395
  5092        14284.822406       114278.579248
  5093        14290.806117       114326.448940
  5094        14296.791434       114374.331473
  5095        14302.778356       114422.226851
  5096        14308.766884       114470.135075
  5097        14314.757018       114518.056148
  5098        14320.748759       114565.990071
  5099        14326.742106       114613.936847
  5100        14332.737060       114661.896479
  5101        14338.733621       114709.868967
  5102        14344.731789       114757.854315
  5103        14350.731566       114805.852525
  5104        14356.732950       114853.863599
  5105        14362.735942       114901.887538
  5106        14368.740543       114949.924346
  5107        14374.746753       114997.974025
  5108        14380.754572       115046.036576
  5109        14386.764000       115094.112002
  5110        14392.775038       115142.200306
  5111        14398.787686       115190.301488
  5112        14404.801944       115238.415552
  5113        14410.817813       115286.542500
  5114        14416.835292       115334.682334
  5115        14422.854382       115382.835056
  5116        14428.875083       115431.000668
  5117        14434.897397       115479.179173
  5118        14440.921322       115527.370572
  5119        14446.946859       115575.574869
  5120        14452.974008       115623.792064
  5121        14459.002770       115672.022162
  5122        14465.033145       115720.265162
  5123        14471.065134       115768.521069
  5124        14477.098735       115816.789883
  5125        14483.133951       115865.071608
  5126        14489.170781       115913.366245
  5127        14495.209225       115961.673796
  5128        14501.249283       116009.994265
  5129        14507.290957       116058.327653
  5130        14513.334245       116106.673961
  5131        14519.379149       116155.033194
  5132        14525.425669       116203.405352
  5133        14531.473805       116251.790438
  5134        14537.523557       116300.188454
  5135        14543.574925       116348.599402
  5136        14549.627911       116397.023285
  5137        14555.682513       116445.460105
  5138        14561.738733       116493.909863
  5139        14567.796570       116542.372563
  5140        14573.856026       116590.848206
  5141        14579.917099       116639.336795
  5142        14585.979791       116687.838332
  5143        14592.044102       116736.352818
  5144        14598.110032       116784.880257
  5145        14604.177581       116833.420650
  5146        14610.246750       116881.974000
  5147        14616.317539       116930.540309
  5148        14622.389947       116979.119580
  5149        14628.463977       117027.711813
  5150        14634.539626       117076.317012
  5151        14640.616897       117124.935179
  5152        14646.695789       117173.566315
  5153        14652.776303       117222.210424
  5154        14658.858438       117270.867508
  5155        14664.942196       117319.537568
  5156        14671.027576       117368.220607
  5157        14677.114578       117416.916627
  5158        14683.203204       117465.625630
  5159        14689.293452       117514.347619
  5160        14695.385324       117563.082595
  5161        14701.478820       117611.830562
  5162        14707.573940       117660.591521
  5163        14713.670684       117709.365474
  5164        14719.769053       117758.152424
  5165        14725.869047       117806.952373
  5166        14731.970665       117855.765322
  5167        14738.073909       117904.591275
  5168        14744.178779       117953.430234
  5169        14750.285275       118002.282200
  5170        14756.393397       118051.147177
  5171        14762.503146       118100.025165
  5172        14768.614521       118148.916168
  5173        14774.727524       118197.820188
  5174        14780.842153       118246.737227
  5175        14786.958411       118295.667286
  5176        14793.076296       118344.610369
  5177        14799.195810       118393.566478
  5178        14805.316952       118442.535614
  5179        14811.439723       118491.517781
  5180        14817.564122       118540.512979
  5181        14823.690152       118589.521213
  5182        14829.817810       118638.542482
  5183        14835.947099       118687.576791
  5184        14842.078018       118736.624141
  5185        14848.210567       118785.684535
  5186        14854.344747       118834.757974
  5187        14860.480558       118883.844460
  5188        14866.618000       118932.943997
  5189        14872.757073       118982.056586
  5190        14878.897779       119031.182230
  5191        14885.040116       119080.320931
  5192        14891.184086       119129.472690
  5193        14897.329689       119178.637511
  5194        14903.476924       119227.815396
  5195        14909.625793       119277.006346
  5196        14915.776295       119326.210363
  5197        14921.928431       119375.427452
  5198        14928.082202       119424.657612
  5199        14934.237606       119473.900847
  5200        14940.394645       119523.157159
  5201        14946.553319       119572.426551
  5202        14952.713628       119621.709023
  5203        14958.875572       119671.004579
  5204        14965.039153       119720.313221
  5205        14971.204369       119769.634951
  5206        14977.371221       119818.969771
  5207        14983.539711       119868.317684
  5208        14989.709836       119917.678692
  5209        14995.881600       119967.052796
  5210        15002.055000       120016.440000
  5211        15008.230038       120065.840306
  5212        15014.406714       120115.253715
  5213        15020.585029       120164.680230
  5214        15026.764982       120214.119853
  5215        15032.946573       120263.572586
  5216        15039.129804       120313.038433
  5217        15045.314674       120362.517394
  5218        15051.501184       120412.009472
  5219        15057.689334       120461.514670
  5220        15063.879124       120511.032990
  5221        15070.070554       120560.564433
  5222        15076.263625       120610.109002
  5223        15082.458338       120659.666700
  5224        15088.654691       120709.237529
  5225        15094.852686       120758.821490
  5226        15101.052323       120808.418586
  5227        15107.253602       120858.028820
  5228        15113.456524       120907.652193
  5229        15119.661089       120957.288708
  5230        15125.867296       121006.938367
  5231        15132.075147       121056.601173
  5232        15138.284641       121106.277127
  5233        15144.495779       121155.966232
  5234        15150.708561       121205.668490
  5235        15156.922988       121255.383903
  5236        15163.139059       121305.112474
  5237        15169.356776       121354.854204
  5238        15175.576137       121404.609097
  5239        15181.797144       121454.377154
  5240        15188.019797       121504.158377
  5241        15194.244096       121553.952769
  5242        15200.470042       121603.760332
  5243        15206.697634       121653.581069
  5244        15212.926873       121703.414981
  5245        15219.157759       121753.262070
  5246        15225.390293       121803.122340
  5247        15231.624474       121852.995792
  5248        15237.860304       121902.882429
  5249        15244.097781       121952.782252
  5250        15250.336908       122002.695264
  5251        15256.577683       122052.621468
  5252        15262.820108       122102.560865
  5253        15269.064182       122152.513458
  5254        15275.309906       122202.479249
  5255        15281.557280       122252.458240
  5256        15287.806304       122302.450434
  5257        15294.056979       122352.455832
  5258        15300.309305       122402.474438
  5259        15306.563282       122452.506253
  5260        15312.818910       122502.551279
  5261        15319.076190       122552.609519
  5262        15325.335122       122602.680975
  5263        15331.595706       122652.765650
  5264        15337.857943       122702.863545
  5265        15344.121833       122752.974663
  5266        15350.387376       122803.099006
  5267        15356.654572       122853.236576
  5268        15362.923422       122903.387376
  5269        15369.193926       122953.551408
  5270        15375.466084       123003.728673
  5271        15381.739897       123053.919176
  5272        15388.015365       123104.122916
  5273        15394.292487       123154.339898
  5274        15400.571265       123204.570123
  5275        15406.851699       123254.813593
  5276        15413.133789       123305.070311
  5277        15419.417535       123355.340278
  5278        15425.702937       123405.623498
  5279        15431.989997       123455.919973
  5280        15438.278713       123506.229703
  5281        15444.569087       123556.552693
  5282        15450.861118       123606.888944
  5283        15457.154807       123657.238459
  5284        15463.450155       123707.601239
  5285        15469.747161       123757.977287
  5286        15476.045826       123808.366606
  5287        15482.346150       123858.769197
  5288        15488.648133       123909.185063
  5289        15494.951776       123959.614205
  5290        15501.257078       124010.056628
  5291        15507.564041       124060.512331
  5292        15513.872665       124110.981319
  5293        15520.182949       124161.463592
  5294        15526.494894       124211.959154
  5295        15532.808501       124262.468007
  5296        15539.123769       124312.990152
  5297        15545.440699       124363.525592
  5298        15551.759291       124414.074330
  5299        15558.079546       124464.636368
  5300        15564.401463       124515.211707
  5301        15570.725044       124565.800351
  5302        15577.050288       124616.402301
  5303        15583.377195       124667.017560
  5304        15589.705766       124717.646130
  5305        15596.036002       124768.288013
  5306        15602.367901       124818.943212
  5307        15608.701466       124869.611729
  5308        15615.036696       124920.293565
  5309        15621.373591       124970.988724
  5310        15627.712151       125021.697208
  5311        15634.052377       125072.419018
  5312        15640.394270       125123.154158
  5313        15646.737829       125173.902628
  5314        15653.083054       125224.664433
  5315        15659.429947       125275.439574
  5316        15665.778507       125326.228053
  5317        15672.128734       125377.029872
  5318        15678.480629       125427.845034
  5319        15684.834193       125478.673541
  5320        15691.189424       125529.515396
  5321        15697.546325       125580.370600
  5322        15703.904894       125631.239155
  5323        15710.265133       125682.121065
  5324        15716.627041       125733.016332
  5325        15722.990620       125783.924957
  5326        15729.355868       125834.846943
  5327        15735.722787       125885.782292
  5328        15742.091376       125936.731007
  5329        15748.461636       125987.693089
  5330        15754.833568       126038.668542
  5331        15761.207171       126089.657366
  5332        15767.582446       126140.659566
  5333        15773.959393       126191.675142
  5334        15780.338012       126242.704098
  5335        15786.718304       126293.746434
  5336        15793.100269       126344.802155
  5337        15799.483908       126395.871261
  5338        15805.869220       126446.953756
  5339        15812.256205       126498.049641
  5340        15818.644865       126549.158919
  5341        15825.035199       126600.281592
  5342        15831.427208       126651.417663
  5343        15837.820892       126702.567133
  5344        15844.216251       126753.730005
  5345        15850.613285       126804.906281
  5346        15857.011995       126856.095964
  5347        15863.412382       126907.299055
  5348        15869.814445       126958.515557
  5349        15876.218184       127009.745473
  5350        15882.623601       127060.988804
  5351        15889.030694       127112.245554
  5352        15895.439465       127163.515723
  5353        15901.849914       127214.799315
  5354        15908.262041       127266.096331
  5355        15914.675847       127317.406774
  5356        15921.091331       127368.730647
  5357        15927.508494       127420.067951
  5358        15933.927336       127471.418689
  5359        15940.347858       127522.782863
  5360        15946.770059       127574.160476
  5361        15953.193941       127625.551529
  5362        15959.619503       127676.956025
  5363        15966.046746       127728.373967
  5364        15972.475669       127779.805356
  5365        15978.906274       127831.250195
  5366        15985.338561       127882.708485
  5367        15991.772529       127934.180231
  5368        15998.208179       127985.665433
  5369        16004.645512       128037.164093
  5370        16011.084527       128088.676215
  5371        16017.525225       128140.201801
  5372        16023.967607       128191.740853
  5373        16030.411672       128243.293372
  5374        16036.857420       128294.859362
  5375        16043.304853       128346.438824
  5376        16049.753970       128398.031762
  5377        16056.204772       128449.638177
  5378        16062.657259       128501.258071
  5379        16069.111431       128552.891447
  5380        16075.567288       128604.538307
  5381        16082.024832       128656.198654
  5382        16088.484061       128707.872489
  5383        16094.944977       128759.559815
  5384        16101.407579       128811.260635
  5385        16107.871869       128862.974950
  5386        16114.337845       128914.702763
  5387        16120.805509       128966.444076
  5388        16127.274861       129018.198891
  5389        16133.745901       129069.967211
  5390        16140.218630       129121.749038
  5391        16146.693047       129173.544375
  5392        16153.169153       129225.353223
  5393        16159.646948       129277.175585
  5394        16166.126433       129329.011463
  5395        16172.607607       129380.860859
  5396        16179.090472       129432.723776
  5397        16185.575027       129484.600216
  5398        16192.061273       129536.490182
  5399        16198.549209       129588.393675
  5400        16205.038837       129640.310698
  5401        16211.530157       129692.241254
  5402        16218.023168       129744.185343
  5403        16224.517871       129796.142970
  5404        16231.014267       129848.114136
  5405        16237.512355       129900.098843
  5406        16244.012137       129952.097094
  5407        16250.513611       130004.108890
  5408        16257.016779       130056.134235
  5409        16263.521641       130108.173131
  5410        16270.028197       130160.225579
  5411        16276.536448       130212.291583
  5412        16283.046393       130264.371144
  5413        16289.558033       130316.464265
  5414        16296.071368       130368.570948
  5415        16302.586399       130420.691195
  5416        16309.103126       130472.825009
  5417        16315.621549       130524.972391
  5418        16322.141668       130577.133345
  5419        16328.663484       130629.307873
  5420        16335.186997       130681.495976
  5421        16341.712207       130733.697658
  5422        16348.239115       130785.912920
  5423        16354.767721       130838.141764
  5424        16361.298024       130890.384194
  5425        16367.830026       130942.640211
  5426        16374.363727       130994.909818
  5427        16380.899127       131047.193016
  5428        16387.436226       131099.489809
  5429        16393.975025       131151.800198
  5430        16400.515523       131204.124187
  5431        16407.057722       131256.461776
  5432        16413.601621       131308.812968
  5433        16420.147221       131361.177767
  5434        16426.694522       131413.556173
  5435        16433.243524       131465.948190
  5436        16439.794227       131518.353820
  5437        16446.346633       131570.773064
  5438        16452.900741       131623.205926
  5439        16459.456551       131675.652407
  5440        16466.014064       131728.112510
  5441        16472.573280       131780.586237
  5442        16479.134199       131833.073590
  5443        16485.696822       131885.574573
  5444        16492.261148       131938.089186
  5445        16498.827179       131990.617433
  5446        16505.394914       132043.159315
  5447        16511.964354       132095.714836
  5448        16518.535500       132148.283997
  5449        16525.108350       132200.866800
  5450        16531.682906       132253.463248
  5451        16538.259168       132306.073344
  5452        16544.837136       132358.697088
  5453        16551.416811       132411.334485
  5454        16557.998192       132463.985536
  5455        16564.581280       132516.650243
  5456        16571.166076       132569.328609
  5457        16577.752580       132622.020636
  5458        16584.340791       132674.726326
  5459        16590.930710       132727.445682
  5460        16597.522338       132780.178706
  5461        16604.115675       132832.925401
  5462        16610.710721       132885.685767
  5463        16617.307476       132938.459809
  5464        16623.905941       132991.247528
  5465        16630.506116       133044.048926
  5466        16637.108001       133096.864007
  5467        16643.711596       133149.692771
  5468        16650.316903       133202.535222
  5469        16656.923920       133255.391361
  5470        16663.532649       133308.261192
  5471        16670.143089       133361.144716
  5472        16676.755242       133414.041935
  5473        16683.369107       133466.952853
  5474        16689.984684       133519.877471
  5475        16696.601974       133572.815791
  5476        16703.220977       133625.767816
  5477        16709.841694       133678.733549
  5478        16716.464124       133731.712991
  5479        16723.088268       133784.706145
  5480        16729.714127       133837.713013
  5481        16736.341700       133890.733598
  5482        16742.970988       133943.767901
  5483        16749.601991       133996.815926
  5484        16756.234709       134049.877674
  5485        16762.869143       134102.953147
  5486        16769.505294       134156.042349
  5487        16776.143160       134209.145281
  5488        16782.782743       134262.261946
  5489        16789.424043       134315.392346
  5490        16796.067060       134368.536483
  5491        16802.711795       134421.694359
  5492        16809.358247       134474.865978
  5493        16816.006418       134528.051341
  5494        16822.656306       134581.250450
  5495        16829.307914       134634.463308
  5496        16835.961240       134687.689918
  5497        16842.616285       134740.930281
  5498        16849.273050       134794.184400
  5499        16855.931535       134847.452277
  5500        16862.591739       134900.733914
  5501        16869.253664       134954.029314
  5502        16875.917310       135007.338480
  5503        16882.582677       135060.661412
  5504        16889.249764       135113.998115
  5505        16895.918574       135167.348589
  5506        16902.589105       135220.712838
  5507        16909.261358       135274.090864
  5508        16915.935334       135327.482668
  5509        16922.611032       135380.888254
  5510        16929.288453       135434.307623
  5511        16935.967597       135487.740779
  5512        16942.648465       135541.187723
  5513        16949.331057       135594.648457
  5514        16956.015373       135648.122984
  5515        16962.701413       135701.611307
  5516        16969.389178       135755.113427
  5517        16976.078668       135808.629347
  5518        16982.769884       135862.159069
  5519        16989.462824       135915.702596
  5520        16996.157491       135969.259929
  5521        17002.853884       136022.831072
  5522        17009.552003       136076.416026
  5523        17016.251849       136130.014794
  5524        17022.953422       136183.627378
  5525        17029.656723       136237.253781
  5526        17036.361750       136290.894004
  5527        17043.068506       136344.548050
  5528        17049.776990       136398.215922
  5529        17056.487203       136451.897622
  5530        17063.199144       136505.593151
  5531        17069.912814       136559.302514
  5532        17076.628214       136613.025710
  5533        17083.345343       136666.762744
  5534        17090.064202       136720.513617
  5535        17096.784792       136774.278332
  5536        17103.507111       136828.056891
  5537        17110.231162       136881.849296
  5538        17116.956944       136935.655550
  5539        17123.684457       136989.475655
  5540        17130.413702       137043.309613
  5541        17137.144678       137097.157427
  5542        17143.877387       137151.019099
  5543        17150.611829       137204.894631
  5544        17157.348003       137258.784025
  5545        17164.085911       137312.687285
  5546        17170.825551       137366.604412
  5547        17177.566926       137420.535408
  5548        17184.310035       137474.480277
  5549        17191.054877       137528.439019
  5550        17197.801455       137582.411639
  5551        17204.549767       137636.398137
  5552        17211.299815       137690.398516
  5553        17218.051597       137744.412779
  5554        17224.805116       137798.440928
  5555        17231.560371       137852.482965
  5556        17238.317362       137906.538893
  5557        17245.076089       137960.608713
  5558        17251.836554       138014.692429
  5559        17258.598755       138068.790042
  5560        17265.362694       138122.901555
  5561        17272.128371       138177.026970
  5562        17278.895786       138231.166290
  5563        17285.664940       138285.319516
  5564        17292.435832       138339.486652
  5565        17299.208462       138393.667699
  5566        17305.982833       138447.862661
  5567        17312.758942       138502.071538
  5568        17319.536792       138556.294334
  5569        17326.316381       138610.531050
  5570        17333.097711       138664.781690
  5571        17339.880782       138719.046255
  5572        17346.665594       138773.324748
  5573        17353.452146       138827.617172
  5574        17360.240441       138881.923527
  5575        17367.030477       138936.243818
  5576        17373.822256       138990.578046
  5577        17380.615777       139044.926213
  5578        17387.411040       139099.288322
  5579        17394.208047       139153.664375
  5580        17401.006797       139208.054375
  5581        17407.807290       139262.458323
  5582        17414.609528       139316.876223
  5583        17421.413510       139371.308076
  5584        17428.219236       139425.753885
  5585        17435.026707       139480.213652
  5586        17441.835922       139534.687380
  5587        17448.646884       139589.175070
  5588        17455.459591       139643.676726
  5589        17462.274044       139698.192349
  5590        17469.090243       139752.721942
  5591        17475.908188       139807.265507
  5592        17482.727881       139861.823046
  5593        17489.549320       139916.394563
  5594        17496.372507       139970.980058
  5595        17503.197442       140025.579535
  5596        17510.024125       140080.192996
  5597        17516.852555       140134.820443
  5598        17523.682735       140189.461879
  5599        17530.514663       140244.117305
  5600        17537.348341       140298.786725
  5601        17544.183768       140353.470140
  5602        17551.020944       140408.167553
  5603        17557.859871       140462.878966
  5604        17564.700548       140517.604382
  5605        17571.542975       140572.343803
  5606        17578.387154       140627.097230
  5607        17585.233083       140681.864668
  5608        17592.080765       140736.646117
  5609        17598.930198       140791.441581
  5610        17605.781383       140846.251061
  5611        17612.634320       140901.074560
  5612        17619.489010       140955.912080
  5613        17626.345453       141010.763624
  5614        17633.203649       141065.629193
  5615        17640.063599       141120.508791
  5616        17646.925302       141175.402420
  5617        17653.788760       141230.310081
  5618        17660.653972       141285.231778
  5619        17667.520939       141340.167512
  5620        17674.389661       141395.117287
  5621        17681.260138       141450.081103
  5622        17688.132371       141505.058964
  5623        17695.006359       141560.050873
  5624        17701.882104       141615.056830
  5625        17708.759605       141670.076840
  5626        17715.638863       141725.110903
  5627        17722.519878       141780.159022
  5628        17729.402650       141835.221201
  5629        17736.287180       141890.297440
  5630        17743.173468       141945.387742
  5631        17750.061514       142000.492111
  5632        17756.951318       142055.610547
  5633        17763.842882       142110.743054
  5634        17770.736204       142165.889634
  5635        17777.631286       142221.050288
  5636        17784.528128       142276.225020
  5637        17791.426729       142331.413832
  5638        17798.327091       142386.616726
  5639        17805.229213       142441.833704
  5640        17812.133096       142497.064770
  5641        17819.038740       142552.309924
  5642        17825.946146       142607.569170
  5643        17832.855314       142662.842509
  5644        17839.766243       142718.129945
  5645        17846.678935       142773.431479
  5646        17853.593389       142828.747115
  5647        17860.509607       142884.076853
  5648        17867.427587       142939.420697
  5649        17874.347331       142994.778649
  5650        17881.268839       143050.150711
  5651        17888.192111       143105.536885
  5652        17895.117147       143160.937175
  5653        17902.043948       143216.351582
  5654        17908.972514       143271.780108
  5655        17915.902845       143327.222757
  5656        17922.834941       143382.679529
  5657        17929.768804       143438.150429
  5658        17936.704432       143493.635457
  5659        17943.641827       143549.134617
  5660        17950.580989       143604.647911
  5661        17957.521918       143660.175340
  5662        17964.464614       143715.716908
  5663        17971.409077       143771.272617
  5664        17978.355309       143826.842468
  5665        17985.303308       143882.426466
  5666        17992.253076       143938.024611
  5667        17999.204613       143993.636906
  5668        18006.157919       144049.263353
  5669        18013.112994       144104.903956
  5670        18020.069839       144160.558715
  5671        18027.028454       144216.227634
  5672        18033.988839       144271.910715
  5673        18040.950995       144327.607960
  5674        18047.914922       144383.319372
  5675        18054.880619       144439.044953
  5676        18061.848088       144494.784705
  5677        18068.817329       144550.538630
  5678        18075.788341       144606.306732
  5679        18082.761126       144662.089012
  5680        18089.735684       144717.885472
  5681        18096.712014       144773.696116
  5682        18103.690118       144829.520944
  5683        18110.669995       144885.359961
  5684        18117.651646       144941.213168
  5685        18124.635071       144997.080567
  5686        18131.620270       145052.962161
  5687        18138.607244       145108.857952
  5688        18145.595993       145164.767942
  5689        18152.586517       145220.692134
  5690        18159.578816       145276.630531
  5691        18166.572892       145332.583133
  5692        18173.568743       145388.549945
  5693        18180.566371       145444.530968
  5694        18187.565776       145500.526205
  5695        18194.566957       145556.535657
  5696        18201.569916       145612.559328
  5697        18208.574652       145668.597219
  5698        18215.581167       145724.649334
  5699        18222.589459       145780.715674
  5700        18229.599530       145836.796241
  5701        18236.611380       145892.891038
  5702        18243.625009       145949.000068
  5703        18250.640417       146005.123333
  5704        18257.657604       146061.260834
  5705        18264.676572       146117.412576
  5706        18271.697320       146173.578559
  5707        18278.719848       146229.758786
  5708        18285.744157       146285.953259
  5709        18292.770248       146342.161982
  5710        18299.798119       146398.384955
  5711        18306.827773       146454.622183
  5712        18313.859208       146510.873666
  5713        18320.892426       146567.139407
  5714        18327.927426       146623.419409
  5715        18334.964209       146679.713674
  5716        18342.002776       146736.022205
  5717        18349.043125       146792.345003
  5718        18356.085259       146848.682071
  5719        18363.129176       146905.033411
  5720        18370.174878       146961.399027
  5721        18377.222365       147017.778919
  5722        18384.271636       147074.173091
  5723        18391.322693       147130.581545
  5724        18398.375535       147187.004283
  5725        18405.430163       147243.441307
  5726        18412.486578       147299.892621
  5727        18419.544778       147356.358225
  5728        18426.604765       147412.838123
  5729        18433.666540       147469.332318
  5730        18440.730101       147525.840810
  5731        18447.795450       147582.363603
  5732        18454.862587       147638.900699
  5733        18461.931513       147695.452101
  5734        18469.002226       147752.017810
  5735        18476.074729       147808.597830
  5736        18483.149020       147865.192162
  5737        18490.225101       147921.800808
  5738        18497.302972       147978.423772
  5739        18504.382632       148035.061056
  5740        18511.464083       148091.712661
  5741        18518.547324       148148.378591
  5742        18525.632356       148205.058847
  5743        18532.719179       148261.753432
  5744        18539.807794       148318.462348
  5745        18546.898200       148375.185598
  5746        18553.990398       148431.923184
  5747        18561.084389       148488.675109
  5748        18568.180172       148545.441374
  5749        18575.277748       148602.221983
  5750        18582.377117       148659.016937
  5751        18589.478280       148715.826238
  5752        18596.581236       148772.649890
  5753        18603.685987       148829.487895
  5754        18610.792532       148886.340254
  5755        18617.900871       148943.206970
  5756        18625.011006       149000.088047
  5757        18632.122936       149056.983485
  5758        18639.236661       149113.893287
  5759        18646.352182       149170.817457
  5760        18653.469499       149227.755995
  5761        18660.588613       149284.708905
  5762        18667.709524       149341.676188
  5763        18674.832231       149398.657848
  5764        18681.956736       149455.653886
  5765        18689.083038       149512.664305
  5766        18696.211138       149569.689107
  5767        18703.341037       149626.728295
  5768        18710.472734       149683.781871
  5769        18717.606230       149740.849837
  5770        18724.741524       149797.932196
  5771        18731.878619       149855.028949
  5772        18739.017513       149912.140101
  5773        18746.158206       149969.265651
  5774        18753.300701       150026.405604
  5775        18760.444995       150083.559962
  5776        18767.591091       150140.728726
  5777        18774.738987       150197.911900
  5778        18781.888686       150255.109485
  5779        18789.040185       150312.321484
  5780        18796.193487       150369.547899
  5781        18803.348592       150426.788733
  5782        18810.505498       150484.043988
  5783        18817.664208       150541.313666
  5784        18824.824721       150598.597770
  5785        18831.987038       150655.896302
  5786        18839.151158       150713.209265
  5787        18846.317083       150770.536660
  5788        18853.484811       150827.878491
  5789        18860.654345       150885.234759
  5790        18867.825683       150942.605467
  5791        18874.998827       150999.990617
  5792        18882.173776       151057.390212
  5793        18889.350532       151114.804254
  5794        18896.529093       151172.232745
  5795        18903.709461       151229.675688
  5796        18910.891636       151287.133085
  5797        18918.075617       151344.604938
  5798        18925.261406       151402.091251
  5799        18932.449003       151459.592024
  5800        18939.638408       151517.107261
  5801        18946.829620       151574.636964
  5802        18954.022642       151632.181135
  5803        18961.217472       151689.739777
  5804        18968.414111       151747.312892
  5805        18975.612560       151804.900482
  5806        18982.812819       151862.502550
  5807        18990.014887       151920.119098
  5808        18997.218766       151977.750128
  5809        19004.424455       152035.395643
  5810        19011.631956       152093.055645
  5811        19018.841267       152150.730137
  5812        19026.052390       152208.419121
  5813        19033.265325       152266.122599
  5814        19040.480072       152323.840574
  5815        19047.696631       152381.573048
  5816        19054.915003       152439.320023
  5817        19062.135188       152497.081502
  5818        19069.357186       152554.857487
  5819        19076.580998       152612.647980
  5820        19083.806623       152670.452984
  5821        19091.034063       152728.272502
  5822        19098.263317       152786.106535
  5823        19105.494386       152843.955086
  5824        19112.727270       152901.818157
  5825        19119.961969       152959.695751
  5826        19127.198484       153017.587870
  5827        19134.436815       153075.494516
  5828        19141.676962       153133.415692
  5829        19148.918925       153191.351401
  5830        19156.162705       153249.301643
  5831        19163.408303       153307.266423
  5832        19170.655718       153365.245742
  5833        19177.904950       153423.239602
  5834        19185.156001       153481.248006
  5835        19192.408870       153539.270957
  5836        19199.663557       153597.308456
  5837        19206.920063       153655.360507
  5838        19214.178389       153713.427110
  5839        19221.438534       153771.508270
  5840        19228.700498       153829.603988
  5841        19235.964283       153887.714266
  5842        19243.229888       153945.839107
  5843        19250.497314       154003.978514
  5844        19257.766561       154062.132488
  5845        19265.037629       154120.301032
  5846        19272.310519       154178.484148
  5847        19279.585230       154236.681839
  5848        19286.861763       154294.894108
  5849        19294.140119       154353.120955
  5850        19301.420298       154411.362385
  5851        19308.702300       154469.618399
  5852        19315.986125       154527.888999
  5853        19323.271774       154586.174188
  5854        19330.559246       154644.473969
  5855        19337.848543       154702.788343
  5856        19345.139664       154761.117313
  5857        19352.432610       154819.460882
  5858        19359.727381       154877.819052
  5859        19367.023978       154936.191824
  5860        19374.322400       154994.579202
  5861        19381.622649       155052.981188
  5862        19388.924723       155111.397785
  5863        19396.228624       155169.828994
  5864        19403.534352       155228.274818
  5865        19410.841907       155286.735259
  5866        19418.151290       155345.210320
  5867        19425.462500       155403.700003
  5868        19432.775539       155462.204310
  5869        19440.090406       155520.723245
  5870        19447.407101       155579.256808
  5871        19454.725625       155637.805003
  5872        19462.045979       155696.367833
  5873        19469.368162       155754.945298
  5874        19476.692175       155813.537402
  5875        19484.018018       155872.144147
  5876        19491.345692       155930.765536
  5877        19498.675196       155989.401570
  5878        19506.006532       156048.052253
  5879        19513.339698       156106.717586
  5880        19520.674696       156165.397572
  5881        19528.011527       156224.092213
  5882        19535.350189       156282.801512
  5883        19542.690684       156341.525470
  5884        19550.033011       156400.264092
  5885        19557.377172       156459.017378
  5886        19564.723166       156517.785331
  5887        19572.070994       156576.567953
  5888        19579.420656       156635.365248
  5889        19586.772152       156694.177216
  5890        19594.125483       156753.003862
  5891        19601.480648       156811.845186
  5892        19608.837649       156870.701191
  5893        19616.196485       156929.571881
  5894        19623.557157       156988.457256
  5895        19630.919665       157047.357320
  5896        19638.284009       157106.272074
  5897        19645.650190       157165.201522
  5898        19653.018208       157224.145666
  5899        19660.388063       157283.104507
  5900        19667.759756       157342.078049
  5901        19675.133287       157401.066293
  5902        19682.508655       157460.069242
  5903        19689.885862       157519.086899
  5904        19697.264908       157578.119266
  5905        19704.645793       157637.166344
  5906        19712.028517       157696.228137
  5907        19719.413081       157755.304648
  5908        19726.799485       157814.395877
  5909        19734.187729       157873.501828
  5910        19741.577813       157932.622503
  5911        19748.969738       157991.757905
  5912        19756.363504       158050.908035
  5913        19763.759112       158110.072896
  5914        19771.156561       158169.252491
  5915        19778.555853       158228.446822
  5916        19785.956986       158287.655890
  5917        19793.359963       158346.879700
  5918        19800.764782       158406.118253
  5919        19808.171444       158465.371550
  5920        19815.579950       158524.639596
  5921        19822.990299       158583.922392
  5922        19830.402492       158643.219940
  5923        19837.816530       158702.532243
  5924        19845.232413       158761.859303
  5925        19852.650140       158821.201123
  5926        19860.069713       158880.557705
  5927        19867.491131       158939.929051
  5928        19874.914395       158999.315164
  5929        19882.339506       159058.716046
  5930        19889.766462       159118.131699
  5931        19897.195266       159177.562126
  5932        19904.625916       159237.007329
  5933        19912.058414       159296.467311
  5934        19919.492759       159355.942074
  5935        19926.928953       159415.431620
  5936        19934.366994       159474.935952
  5937        19941.806884       159534.455072
  5938        19949.248623       159593.988982
  5939        19956.692211       159653.537685
  5940        19964.137648       159713.101184
  5941        19971.584935       159772.679479
  5942        19979.034072       159832.272575
  5943        19986.485059       159891.880473
  5944        19993.937897       159951.503176
  5945        20001.392586       160011.140685
  5946        20008.849126       160070.793004
  5947        20016.307517       160130.460135
  5948        20023.767760       160190.142080
  5949        20031.229855       160249.838842
  5950        20038.693803       160309.550422
  5951        20046.159603       160369.276824
  5952        20053.627256       160429.018049
  5953        20061.096763       160488.774100
  5954        20068.568122       160548.544980
  5955        20076.041336       160608.330690
  5956        20083.516404       160668.131234
  5957        20090.993327       160727.946613
  5958        20098.472104       160787.776830
  5959        20105.952736       160847.621887
  5960        20113.435223       160907.481787
  5961        20120.919566       160967.356532
  5962        20128.405765       161027.246124
  5963        20135.893821       161087.150566
  5964        20143.383732       161147.069860
  5965        20150.875501       161207.004008
  5966        20158.369127       161266.953013
  5967        20165.864610       161326.916878
  5968        20173.361951       161386.895604
  5969        20180.861149       161446.889194
  5970        20188.362206       161506.897651
  5971        20195.865122       161566.920976
  5972        20203.369897       161626.959172
  5973        20210.876530       161687.012242
  5974        20218.385023       161747.080187
  5975        20225.895376       161807.163011
  5976        20233.407589       161867.260715
  5977        20240.921663       161927.373303
  5978        20248.437597       161987.500775
  5979        20255.955392       162047.643136
  5980        20263.475048       162107.800386
  5981        20270.996566       162167.972529
  5982        20278.519946       162228.159567
  5983        20286.045188       162288.361502
  5984        20293.572292       162348.578336
  5985        20301.101259       162408.810072
  5986        20308.632089       162469.056713
  5987        20316.164783       162529.318260
  5988        20323.699340       162589.594717
  5989        20331.235761       162649.886085
  5990        20338.774046       162710.192366
  5991        20346.314196       162770.513564
  5992        20353.856210       162830.849681
  5993        20361.400090       162891.200718
  5994        20368.945835       162951.566679
  5995        20376.493446       163011.947565
  5996        20384.042922       163072.343379
  5997        20391.594266       163132.754124
  5998        20399.147475       163193.179802
  5999        20406.702552       163253.620414
  6000        20414.259496       163314.075965
  6001        20421.818307       163374.546455
  6002        20429.378986       163435.031887
  6003        20436.941533       163495.532264
  6004        20444.505949       163556.047589
  6005        20452.072233       163616.577862
  6006        20459.640386       163677.123087
  6007        20467.210408       163737.683267
  6008        20474.782300       163798.258403
  6009        20482.356062       163858.848498
  6010        20489.931694       163919.453554
  6011        20497.509197       163980.073574
  6012        20505.088570       164040.708559
  6013        20512.669814       164101.358514
  6014        20520.252930       164162.023439
  6015        20527.837917       164222.703337
  6016        20535.424776       164283.398210
  6017        20543.013508       164344.108062
  6018        20550.604112       164404.832894
  6019        20558.196588       164465.572708
  6020        20565.790938       164526.327507
  6021        20573.387162       164587.097294
  6022        20580.985259       164647.882070
  6023        20588.585230       164708.681839
  6024        20596.187075       164769.496602
  6025        20603.790795       164830.326362
  6026        20611.396390       164891.171121
  6027        20619.003860       164952.030882
  6028        20626.613206       165012.905647
  6029        20634.224427       165073.795418
  6030        20641.837525       165134.700198
  6031        20649.452499       165195.619989
  6032        20657.069349       165256.554793
  6033        20664.688077       165317.504614
  6034        20672.308682       165378.469452
  6035        20679.931164       165439.449311
  6036        20687.555524       165500.444193
  6037        20695.181763       165561.454101
  6038        20702.809879       165622.479036
  6039        20710.439875       165683.519001
  6040        20718.071750       165744.573999
  6041        20725.705504       165805.644031
  6042        20733.341138       165866.729101
  6043        20740.978651       165927.829210
  6044        20748.618045       165988.944362
  6045        20756.259320       166050.074557
  6046        20763.902475       166111.219799
  6047        20771.547511       166172.380091
  6048        20779.194429       166233.555434
  6049        20786.843229       166294.745830
  6050        20794.493910       166355.951283
  6051        20802.146474       166417.171794
  6052        20809.800921       166478.407367
  6053        20817.457250       166539.658002
  6054        20825.115463       166600.923703
  6055        20832.775559       166662.204473
  6056        20840.437539       166723.500312
  6057        20848.101403       166784.811225
  6058        20855.767152       166846.137213
  6059        20863.434785       166907.478278
  6060        20871.104303       166968.834423
  6061        20878.775706       167030.205650
  6062        20886.448995       167091.591962
  6063        20894.124170       167152.993361
  6064        20901.801231       167214.409850
  6065        20909.480179       167275.841430
  6066        20917.161013       167337.288105
  6067        20924.843734       167398.749876
  6068        20932.528343       167460.226745
  6069        20940.214840       167521.718716
  6070        20947.903224       167583.225791
  6071        20955.593496       167644.747972
  6072        20963.285658       167706.285261
  6073        20970.979708       167767.837661
  6074        20978.675647       167829.405174
  6075        20986.373475       167890.987802
  6076        20994.073194       167952.585549
  6077        21001.774802       168014.198415
  6078        21009.478301       168075.826404
  6079        21017.183690       168137.469519
  6080        21024.890970       168199.127760
  6081        21032.600141       168260.801131
  6082        21040.311204       168322.489635
  6083        21048.024159       168384.193273
  6084        21055.739006       168445.912047
  6085        21063.455745       168507.645961
  6086        21071.174377       168569.395016
  6087        21078.894902       168631.159216
  6088        21086.617320       168692.938562
  6089        21094.341632       168754.733056
  6090        21102.067838       168816.542702
  6091        21109.795938       168878.367500
  6092        21117.525932       168940.207455
  6093        21125.257821       169002.062568
  6094        21132.991605       169063.932842
  6095        21140.727285       169125.818278
  6096        21148.464860       169187.718880
  6097        21156.204331       169249.634649
  6098        21163.945699       169311.565589
  6099        21171.688963       169373.511700
  6100        21179.434123       169435.472987
  6101        21187.181181       169497.449451
  6102        21194.930137       169559.441094
  6103        21202.680990       169621.447919
  6104        21210.433741       169683.469929
  6105        21218.188391       169745.507125
  6106        21225.944939       169807.559510
  6107        21233.703386       169869.627086
  6108        21241.463732       169931.709856
  6109        21249.225978       169993.807823
  6110        21256.990123       170055.920988
  6111        21264.756169       170118.049353
  6112        21272.524115       170180.192922
  6113        21280.293962       170242.351697
  6114        21288.065710       170304.525679
  6115        21295.839359       170366.714872
  6116        21303.614910       170428.919277
  6117        21311.392362       170491.138898
  6118        21319.171717       170553.373736
  6119        21326.952974       170615.623794
  6120        21334.736134       170677.889074
  6121        21342.521197       170740.169578
  6122        21350.308164       170802.465310
  6123        21358.097034       170864.776271
  6124        21365.887808       170927.102463
  6125        21373.680486       170989.443890
  6126        21381.475069       171051.800553
  6127        21389.271557       171114.172455
  6128        21397.069950       171176.559598
  6129        21404.870248       171238.961984
  6130        21412.672452       171301.379616
  6131        21420.476562       171363.812497
  6132        21428.282578       171426.260628
  6133        21436.090502       171488.724012
  6134        21443.900331       171551.202652
  6135        21451.712069       171613.696549
  6136        21459.525713       171676.205706
  6137        21467.341266       171738.730126
  6138        21475.158726       171801.269811
  6139        21482.978095       171863.824763
  6140        21490.799373       171926.394984
  6141        21498.622560       171988.980478
  6142        21506.447656       172051.581245
  6143        21514.274661       172114.197290
  6144        21522.103577       172176.828613
  6145        21529.934402       172239.475218
  6146        21537.767138       172302.137107
  6147        21545.601785       172364.814282
  6148        21553.438343       172427.506745
  6149        21561.276812       172490.214499
  6150        21569.117193       172552.937547
  6151        21576.959486       172615.675890
  6152        21584.803691       172678.429531
  6153        21592.649809       172741.198473
  6154        21600.497840       172803.982717
  6155        21608.347783       172866.782266
  6156        21616.199640       172929.597123
  6157        21624.053411       172992.427290
  6158        21631.909096       173055.272768
  6159        21639.766695       173118.133562
  6160        21647.626209       173181.009672
  6161        21655.487638       173243.901102
  6162        21663.350982       173306.807853
  6163        21671.216241       173369.729929
  6164        21679.083416       173432.667331
  6165        21686.952508       173495.620061
  6166        21694.823515       173558.588123
  6167        21702.696440       173621.571518
  6168        21710.571281       173684.570249
  6169        21718.448040       173747.584319
  6170        21726.326716       173810.613729
  6171        21734.207310       173873.658482
  6172        21742.089822       173936.718580
  6173        21749.974253       173999.794026
  6174        21757.860603       174062.884822
  6175        21765.748871       174125.990970
  6176        21773.639059       174189.112474
  6177        21781.531167       174252.249334
  6178        21789.425194       174315.401554
  6179        21797.321142       174378.569136
  6180        21805.219010       174441.752083
  6181        21813.118799       174504.950395
  6182        21821.020510       174568.164077
  6183        21828.924141       174631.393131
  6184        21836.829695       174694.637557
  6185        21844.737170       174757.897361
  6186        21852.646568       174821.172542
  6187        21860.557888       174884.463105
  6188        21868.471131       174947.769050
  6189        21876.386298       175011.090381
  6190        21884.303388       175074.427100
  6191        21892.222401       175137.779210
  6192        21900.143339       175201.146712
  6193        21908.066201       175264.529609
  6194        21915.990988       175327.927903
  6195        21923.917700       175391.341597
  6196        21931.846337       175454.770694
  6197        21939.776899       175518.215194
  6198        21947.709388       175581.675102
  6199        21955.643802       175645.150419
  6200        21963.580143       175708.641147
  6201        21971.518411       175772.147290
  6202        21979.458606       175835.668848
  6203        21987.400728       175899.205826
  6204        21995.344778       175962.758224
  6205        22003.290756       176026.326046
  6206        22011.238662       176089.909293
  6207        22019.188496       176153.507969
  6208        22027.140259       176217.122075
  6209        22035.093952       176280.751614
  6210        22043.049573       176344.396588
  6211        22051.007125       176408.057000
  6212        22058.966606       176471.732851
  6213        22066.928018       176535.424145
  6214        22074.891360       176599.130884
  6215        22082.856634       176662.853070
  6216        22090.823838       176726.590705
  6217        22098.792974       176790.343791
  6218        22106.764042       176854.112332
  6219        22114.737041       176917.896330
  6220        22122.711973       176981.695786
  6221        22130.688838       177045.510703
  6222        22138.667636       177109.341084
  6223        22146.648366       177173.186931
  6224        22154.631031       177237.048246
  6225        22162.615629       177300.925032
  6226        22170.602161       177364.817291
  6227        22178.590628       177428.725025
  6228        22186.581030       177492.648237
  6229        22194.573366       177556.586929
  6230        22202.567638       177620.541103
  6231        22210.563845       177684.510763
  6232        22218.561989       177748.495909
  6233        22226.562068       177812.496545
  6234        22234.564084       177876.512673
  6235        22242.568037       177940.544295
  6236        22250.573927       178004.591414
  6237        22258.581754       178068.654032
  6238        22266.591519       178132.732151
  6239        22274.603222       178196.825774
  6240        22282.616863       178260.934903
  6241        22290.632442       178325.059540
  6242        22298.649961       178389.199688
  6243        22306.669419       178453.355349
  6244        22314.690816       178517.526526
  6245        22322.714153       178581.713220
  6246        22330.739429       178645.915435
  6247        22338.766647       178710.133172
  6248        22346.795804       178774.366435
  6249        22354.826903       178838.615224
  6250        22362.859943       178902.879544
  6251        22370.894924       178967.159395
  6252        22378.931848       179031.454780
  6253        22386.970713       179095.765703
  6254        22395.011521       179160.092164
  6255        22403.054271       179224.434167
  6256        22411.098964       179288.791714
  6257        22419.145601       179353.164807
  6258        22427.194181       179417.553448
  6259        22435.244705       179481.957640
  6260        22443.297173       179546.377386
  6261        22451.351586       179610.812687
  6262        22459.407943       179675.263546
  6263        22467.466246       179739.729966
  6264        22475.526493       179804.211948
  6265        22483.588687       179868.709495
  6266        22491.652826       179933.222609
  6267        22499.718912       179997.751293
  6268        22507.786944       180062.295550
  6269        22515.856923       180126.855380
  6270        22523.928848       180191.430788
  6271        22532.002722       180256.021775
  6272        22540.078543       180320.628343
  6273        22548.156312       180385.250495
  6274        22556.236029       180449.888233
  6275        22564.317695       180514.541560
  6276        22572.401310       180579.210478
  6277        22580.486874       180643.894989
  6278        22588.574387       180708.595096
  6279        22596.663850       180773.310801
  6280        22604.755263       180838.042107
  6281        22612.848627       180902.789014
  6282        22620.943941       180967.551528
  6283        22629.041206       181032.329648
  6284        22637.140422       181097.123378
  6285        22645.241590       181161.932721
  6286        22653.344710       181226.757678
  6287        22661.449781       181291.598252
  6288        22669.556806       181356.454445
  6289        22677.665782       181421.326259
  6290        22685.776712       181486.213698
  6291        22693.889595       181551.116762
  6292        22702.004432       181616.035456
  6293        22710.121223       181680.969780
  6294        22718.239967       181745.919738
  6295        22726.360666       181810.885331
  6296        22734.483320       181875.866563
  6297        22742.607929       181940.863434
  6298        22750.734494       182005.875949
  6299        22758.863014       182070.904109
  6300        22766.993489       182135.947916
  6301        22775.125922       182201.007373
  6302        22783.260310       182266.082482
  6303        22791.396656       182331.173245
  6304        22799.534958       182396.279666
  6305        22807.675218       182461.401745
  6306        22815.817436       182526.539486
  6307        22823.961611       182591.692892
  6308        22832.107745       182656.861963
  6309        22840.255838       182722.046703
  6310        22848.405889       182787.247114
  6311        22856.557900       182852.463198
  6312        22864.711870       182917.694958
  6313        22872.867800       182982.942396
  6314        22881.025689       183048.205515
  6315        22889.185539       183113.484316
  6316        22897.347350       183178.778802
  6317        22905.511122       183244.088975
  6318        22913.676855       183309.414839
  6319        22921.844549       183374.756394
  6320        22930.014206       183440.113644
  6321        22938.185824       183505.486591
  6322        22946.359405       183570.875237
  6323        22954.534948       183636.279584
  6324        22962.712454       183701.699636
  6325        22970.891924       183767.135393
  6326        22979.073357       183832.586859
  6327        22987.256755       183898.054037
  6328        22995.442116       183963.536927
  6329        23003.629442       184029.035533
  6330        23011.818732       184094.549857
  6331        23020.009988       184160.079901
  6332        23028.203208       184225.625668
  6333        23036.398395       184291.187160
  6334        23044.595547       184356.764379
  6335        23052.794666       184422.357328
  6336        23060.995751       184487.966009
  6337        23069.198803       184553.590424
  6338        23077.403822       184619.230577
  6339        23085.610808       184684.886468
  6340        23093.819763       184750.558101
  6341        23102.030685       184816.245477
  6342        23110.243575       184881.948600
  6343        23118.458434       184947.667471
  6344        23126.675262       185013.402093
  6345        23134.894058       185079.152468
  6346        23143.114825       185144.918598
  6347        23151.337561       185210.700487
  6348        23159.562267       185276.498136
  6349        23167.788943       185342.311547
  6350        23176.017590       185408.140723
  6351        23184.248208       185473.985666
  6352        23192.480797       185539.846379
  6353        23200.715358       185605.722864
  6354        23208.951890       185671.615124
  6355        23217.190395       185737.523159
  6356        23225.430872       185803.446974
  6357        23233.673321       185869.386570
  6358        23241.917744       185935.341950
  6359        23250.164139       186001.313116
  6360        23258.412509       186067.300070
  6361        23266.662852       186133.302815
  6362        23274.915169       186199.321353
  6363        23283.169461       186265.355686
  6364        23291.425727       186331.405817
  6365        23299.683968       186397.471748
  6366        23307.944185       186463.553481
  6367        23316.206377       186529.651019
  6368        23324.470546       186595.764364
  6369        23332.736690       186661.893519
  6370        23341.004811       186728.038486
  6371        23349.274908       186794.199266
  6372        23357.546983       186860.375863
  6373        23365.821035       186926.568279
  6374        23374.097064       186992.776516
  6375        23382.375072       187059.000576
  6376        23390.655058       187125.240462
  6377        23398.937022       187191.496177
  6378        23407.220965       187257.767722
  6379        23415.506887       187324.055099
  6380        23423.794789       187390.358312
  6381        23432.084670       187456.677363
  6382        23440.376532       187523.012253
  6383        23448.670373       187589.362985
  6384        23456.966195       187655.729562
  6385        23465.263998       187722.111986
  6386        23473.563782       187788.510259
  6387        23481.865548       187854.924384
  6388        23490.169295       187921.354363
  6389        23498.475025       187987.800197
  6390        23506.782736       188054.261891
  6391        23515.092431       188120.739445
  6392        23523.404108       188187.232863
  6393        23531.717768       188253.742146
  6394        23540.033412       188320.267297
  6395        23548.351040       188386.808318
  6396        23556.670652       188453.365212
  6397        23564.992248       188519.937981
  6398        23573.315828       188586.526627
  6399        23581.641394       188653.131153
  6400        23589.968945       188719.751560
  6401        23598.298482       188786.387852
  6402        23606.630004       188853.040031
  6403        23614.963512       188919.708099
  6404        23623.299007       188986.392057
  6405        23631.636489       189053.091910
  6406        23639.975957       189119.807658
  6407        23648.317413       189186.539305
  6408        23656.660857       189253.286852
  6409        23665.006288       189320.050303
  6410        23673.353707       189386.829658
  6411        23681.703115       189453.624922
  6412        23690.054512       189520.436095
  6413        23698.407898       189587.263181
  6414        23706.763273       189654.106181
  6415        23715.120637       189720.965098
  6416        23723.479992       189787.839934
  6417        23731.841337       189854.730693
  6418        23740.204672       189921.637375
  6419        23748.569998       189988.559983
  6420        23756.937315       190055.498520
  6421        23765.306624       190122.452988
  6422        23773.677924       190189.423389
  6423        23782.051216       190256.409726
  6424        23790.426500       190323.412001
  6425        23798.803777       190390.430217
  6426        23807.183047       190457.464375
  6427        23815.564310       190524.514477
  6428        23823.947566       190591.580528
  6429        23832.332816       190658.662527
  6430        23840.720060       190725.760479
  6431        23849.109298       190792.874385
  6432        23857.500531       190860.004248
  6433        23865.893759       190927.150069
  6434        23874.288982       190994.311852
  6435        23882.686200       191061.489599
  6436        23891.085414       191128.683311
  6437        23899.486624       191195.892992
  6438        23907.889830       191263.118643
  6439        23916.295033       191330.360267
  6440        23924.702233       191397.617867
  6441        23933.111430       191464.891444
  6442        23941.522625       191532.181001
  6443        23949.935818       191599.486540
  6444        23958.351008       191666.808064
  6445        23966.768197       191734.145575
  6446        23975.187384       191801.499075
  6447        23983.608571       191868.868566
  6448        23992.031756       191936.254051
  6449        24000.456942       192003.655533
  6450        24008.884127       192071.073013
  6451        24017.313312       192138.506494
  6452        24025.744497       192205.955978
  6453        24034.177683       192273.421468
  6454        24042.612871       192340.902965
  6455        24051.050059       192408.400473
  6456        24059.489249       192475.913993
  6457        24067.930441       192543.443528
  6458        24076.373635       192610.989080
  6459        24084.818831       192678.550652
  6460        24093.266031       192746.128245
  6461        24101.715233       192813.721863
  6462        24110.166438       192881.331507
  6463        24118.619647       192948.957179
  6464        24127.074860       193016.598883
  6465        24135.532078       193084.256620
  6466        24143.991299       193151.930393
  6467        24152.452526       193219.620204
  6468        24160.915757       193287.326056
  6469        24169.380994       193355.047950
  6470        24177.848236       193422.785889
  6471        24186.317484       193490.539876
  6472        24194.788739       193558.309912
  6473        24203.262000       193626.096000
  6474        24211.737268       193693.898142
  6475        24220.214543       193761.716341
  6476        24228.693825       193829.550600
  6477        24237.175115       193897.400919
  6478        24245.658413       193965.267302
  6479        24254.143719       194033.149751
  6480        24262.631033       194101.048268
  6481        24271.120357       194168.962855
  6482        24279.611690       194236.893516
  6483        24288.105031       194304.840252
  6484        24296.600383       194372.803065
  6485        24305.097745       194440.781958
  6486        24313.597117       194508.776934
  6487        24322.098499       194576.787993
  6488        24330.601892       194644.815140
  6489        24339.107297       194712.858376
  6490        24347.614713       194780.917703
  6491        24356.124140       194848.993124
  6492        24364.635580       194917.084641
  6493        24373.149032       194985.192256
  6494        24381.664496       195053.315972
  6495        24390.181974       195121.455791
  6496        24398.701464       195189.611715
  6497        24407.222968       195257.783747
  6498        24415.746486       195325.971889
  6499        24424.272018       195394.176144
  6500        24432.799564       195462.396513
  6501        24441.329125       195530.632999
  6502        24449.860700       195598.885604
  6503        24458.394291       195667.154330
  6504        24466.929898       195735.439181
  6505        24475.467520       195803.740158
  6506        24484.007158       195872.057263
  6507        24492.548812       195940.390499
  6508        24501.092483       196008.739868
  6509        24509.638172       196077.105372
  6510        24518.185877       196145.487015
  6511        24526.735600       196213.884797
  6512        24535.287340       196282.298722
  6513        24543.841099       196350.728791
  6514        24552.396876       196419.175008
  6515        24560.954672       196487.637374
  6516        24569.514486       196556.115891
  6517        24578.076320       196624.610562
  6518        24586.640174       196693.121390
  6519        24595.206047       196761.648376
  6520        24603.773940       196830.191523
  6521        24612.343854       196898.750833
  6522        24620.915789       196967.326309
  6523        24629.489744       197035.917953
  6524        24638.065721       197104.525766
  6525        24646.643719       197173.149752
  6526        24655.223739       197241.789913
  6527        24663.805781       197310.446251
  6528        24672.389846       197379.118768
  6529        24680.975933       197447.807467
  6530        24689.564044       197516.512350
  6531        24698.154177       197585.233419
  6532        24706.746335       197653.970677
  6533        24715.340516       197722.724126
  6534        24723.936721       197791.493767
  6535        24732.534951       197860.279605
  6536        24741.135205       197929.081640
  6537        24749.737484       197997.899875
  6538        24758.341789       198066.734313
  6539        24766.948119       198135.584956
  6540        24775.556476       198204.451805
  6541        24784.166858       198273.334864
  6542        24792.779267       198342.234135
  6543        24801.393702       198411.149619
  6544        24810.010165       198480.081320
  6545        24818.628655       198549.029239
  6546        24827.249172       198617.993380
  6547        24835.871718       198686.973743
  6548        24844.496292       198755.970332
  6549        24853.122894       198824.983149
  6550        24861.751524       198894.012196
  6551        24870.382184       198963.057475
  6552        24879.014874       199032.118989
  6553        24887.649593       199101.196740
  6554        24896.286341       199170.290730
  6555        24904.925120       199239.400962
  6556        24913.565930       199308.527438
  6557        24922.208770       199377.670160
  6558        24930.853641       199446.829131
  6559        24939.500544       199516.004352
  6560        24948.149478       199585.195827
  6561        24956.800445       199654.403557
  6562        24965.453443       199723.627544
  6563        24974.108474       199792.867792
  6564        24982.765538       199862.124302
  6565        24991.424635       199931.397077
  6566        25000.085765       200000.686119
  6567        25008.748929       200069.991429
  6568        25017.414126       200139.313012
  6569        25026.081359       200208.650868
  6570        25034.750625       200278.005000
  6571        25043.421926       200347.375411
  6572        25052.095263       200416.762103
  6573        25060.770635       200486.165077
  6574        25069.448042       200555.584337
  6575        25078.127486       200625.019884
  6576        25086.808965       200694.471722
  6577        25095.492481       200763.939851
  6578        25104.178034       200833.424275
  6579        25112.865625       200902.924996
  6580        25121.555252       200972.442016
  6581        25130.246917       201041.975338
  6582        25138.940620       201111.524963
  6583        25147.636362       201181.090894
  6584        25156.334142       201250.673133
  6585        25165.033960       201320.271683
  6586        25173.735818       201389.886546
  6587        25182.439715       201459.517724
  6588        25191.145652       201529.165219
  6589        25199.853629       201598.829034
  6590        25208.563646       201668.509172
  6591        25217.275704       201738.205633
  6592        25225.989803       201807.918421
  6593        25234.705942       201877.647538
  6594        25243.424123       201947.392987
  6595        25252.144346       202017.154769
  6596        25260.866611       202086.932886
  6597        25269.590918       202156.727342
  6598        25278.317267       202226.538138
  6599        25287.045660       202296.365277
  6600        25295.776095       202366.208761
  6601        25304.508574       202436.068592
  6602        25313.243097       202505.944772
  6603        25321.979663       202575.837305
  6604        25330.718274       202645.746191
  6605        25339.458929       202715.671434
  6606        25348.201629       202785.613036
  6607        25356.946375       202855.570999
  6608        25365.693166       202925.545325
  6609        25374.442002       202995.536016
  6610        25383.192884       203065.543075
  6611        25391.945813       203135.566505
  6612        25400.700788       203205.606307
  6613        25409.457810       203275.662484
  6614        25418.216880       203345.735037
  6615        25426.977996       203415.823970
  6616        25435.741161       203485.929285
  6617        25444.506373       203556.050983
  6618        25453.273633       203626.189068
  6619        25462.042943       203696.343541
  6620        25470.814301       203766.514405
  6621        25479.587708       203836.701662
  6622        25488.363164       203906.905314
  6623        25497.140670       203977.125363
  6624        25505.920227       204047.361813
  6625        25514.701833       204117.614664
  6626        25523.485490       204187.883921
  6627        25532.271198       204258.169583
  6628        25541.058957       204328.471655
  6629        25549.848767       204398.790138
  6630        25558.640629       204469.125035
  6631        25567.434543       204539.476347
  6632        25576.230510       204609.844078
  6633        25585.028529       204680.228229
  6634        25593.828600       204750.628803
  6635        25602.630725       204821.045801
  6636        25611.434903       204891.479227
  6637        25620.241135       204961.929083
  6638        25629.049421       205032.395370
  6639        25637.859761       205102.878091
  6640        25646.672156       205173.377249
  6641        25655.486606       205243.892845
  6642        25664.303110       205314.424883
  6643        25673.121670       205384.973363
  6644        25681.942286       205455.538289
  6645        25690.764958       205526.119663
  6646        25699.589686       205596.717487
  6647        25708.416470       205667.331763
  6648        25717.245312       205737.962493
  6649        25726.076210       205808.609681
  6650        25734.909166       205879.273328
  6651        25743.744179       205949.953436
  6652        25752.581251       206020.650008
  6653        25761.420381       206091.363046
  6654        25770.261569       206162.092552
  6655        25779.104816       206232.838528
  6656        25787.950122       206303.600978
  6657        25796.797488       206374.379902
  6658        25805.646913       206445.175304
  6659        25814.498398       206515.987185
  6660        25823.351944       206586.815549
  6661        25832.207550       206657.660396
  6662        25841.065216       206728.521730
  6663        25849.924944       206799.399553
  6664        25858.786733       206870.293866
  6665        25867.650584       206941.204673
  6666        25876.516497       207012.131976
  6667        25885.384472       207083.075776
  6668        25894.254510       207154.036076
  6669        25903.126610       207225.012879
  6670        25912.000773       207296.006186
  6671        25920.877000       207367.016001
  6672        25929.755290       207438.042324
  6673        25938.635645       207509.085159
  6674        25947.518063       207580.144507
  6675        25956.402546       207651.220371
  6676        25965.289094       207722.312754
  6677        25974.177707       207793.421657
  6678        25983.068385       207864.547083
  6679        25991.961129       207935.689034
  6680        26000.855939       208006.847512
  6681        26009.752815       208078.022520
  6682        26018.651757       208149.214060
  6683        26027.552767       208220.422134
  6684        26036.455843       208291.646744
  6685        26045.360987       208362.887892
  6686        26054.268198       208434.145582
  6687        26063.177477       208505.419815
  6688        26072.088824       208576.710593
  6689        26081.002240       208648.017919
  6690        26089.917724       208719.341795
  6691        26098.835278       208790.682223
  6692        26107.754901       208862.039206
  6693        26116.676593       208933.412745
  6694        26125.600355       209004.802844
  6695        26134.526188       209076.209503
  6696        26143.454091       209147.632727
  6697        26152.384064       209219.072516
  6698        26161.316109       209290.528873
  6699        26170.250225       209362.001800
  6700        26179.186413       209433.491300
  6701        26188.124672       209504.997375
  6702        26197.065003       209576.520027
  6703        26206.007407       209648.059258
  6704        26214.951884       209719.615071
  6705        26223.898433       209791.187468
  6706        26232.847056       209862.776451
  6707        26241.797753       209934.382022
  6708        26250.750523       210006.004184
  6709        26259.705367       210077.642939
  6710        26268.662286       210149.298290
  6711        26277.621280       210220.970237
  6712        26286.582348       210292.658784
  6713        26295.545492       210364.363934
  6714        26304.510711       210436.085687
  6715        26313.478006       210507.824047
  6716        26322.447377       210579.579016
  6717        26331.418824       210651.350595
  6718        26340.392349       210723.138788
  6719        26349.367950       210794.943597
  6720        26358.345628       210866.765023
  6721        26367.325384       210938.603069
  6722        26376.307217       211010.457737
  6723        26385.291129       211082.329030
  6724        26394.277119       211154.216949
  6725        26403.265187       211226.121498
  6726        26412.255335       211298.042678
  6727        26421.247561       211369.980491
  6728        26430.241868       211441.934941
  6729        26439.238253       211513.906028
  6730        26448.236719       211585.893755
  6731        26457.237266       211657.898125
  6732        26466.239892       211729.919140
  6733        26475.244600       211801.956802
  6734        26484.251389       211874.011113
  6735        26493.260259       211946.082075
  6736        26502.271211       212018.169692
  6737        26511.284246       212090.273964
  6738        26520.299362       212162.394895
  6739        26529.316561       212234.532486
  6740        26538.335842       212306.686740
  6741        26547.357207       212378.857659
  6742        26556.380656       212451.045245
  6743        26565.406188       212523.249501
  6744        26574.433804       212595.470428
  6745        26583.463504       212667.708030
  6746        26592.495288       212739.962307
  6747        26601.529158       212812.233264
  6748        26610.565113       212884.520901
  6749        26619.603153       212956.825221
  6750        26628.643278       213029.146226
  6751        26637.685490       213101.483918
  6752        26646.729788       213173.838301
  6753        26655.776172       213246.209375
  6754        26664.824643       213318.597144
  6755        26673.875201       213391.001609
  6756        26682.927847       213463.422772
  6757        26691.982580       213535.860637
  6758        26701.039401       213608.315205
  6759        26710.098310       213680.786478
  6760        26719.159307       213753.274459
  6761        26728.222394       213825.779150
  6762        26737.287569       213898.300553
  6763        26746.354834       213970.838670
  6764        26755.424188       214043.393504
  6765        26764.495632       214115.965057
  6766        26773.569166       214188.553331
  6767        26782.644791       214261.158328
  6768        26791.722506       214333.780051
  6769        26800.802313       214406.418501
  6770        26809.884210       214479.073682
  6771        26818.968199       214551.745595
  6772        26828.054280       214624.434242
  6773        26837.142453       214697.139627
  6774        26846.232719       214769.861750
  6775        26855.325077       214842.600614
  6776        26864.419528       214915.356222
  6777        26873.516072       214988.128576
  6778        26882.614710       215060.917678
  6779        26891.715441       215133.723529
  6780        26900.818267       215206.546134
  6781        26909.923187       215279.385492
  6782        26919.030201       215352.241608
  6783        26928.139310       215425.114483
  6784        26937.250515       215498.004119
  6785        26946.363815       215570.910519
  6786        26955.479211       215643.833685
  6787        26964.596702       215716.773618
  6788        26973.716290       215789.730322
  6789        26982.837975       215862.703799
  6790        26991.961756       215935.694050
  6791        27001.087635       216008.701078
  6792        27010.215611       216081.724885
  6793        27019.345684       216154.765474
  6794        27028.477856       216227.822846
  6795        27037.612126       216300.897005
  6796        27046.748494       216373.987951
  6797        27055.886961       216447.095688
  6798        27065.027527       216520.220217
  6799        27074.170193       216593.361541
  6800        27083.314958       216666.519663
  6801        27092.461823       216739.694583
  6802        27101.610788       216812.886305
  6803        27110.761854       216886.094830
  6804        27119.915020       216959.320162
  6805        27129.070288       217032.562302
  6806        27138.227656       217105.821252
  6807        27147.387127       217179.097014
  6808        27156.548699       217252.389592
  6809        27165.712373       217325.698986
  6810        27174.878150       217399.025200
  6811        27184.046029       217472.368236
  6812        27193.216012       217545.728095
  6813        27202.388097       217619.104780
  6814        27211.562287       217692.498293
  6815        27220.738580       217765.908636
  6816        27229.916977       217839.335813
  6817        27239.097478       217912.779824
  6818        27248.280084       217986.240672
  6819        27257.464795       218059.718359
  6820        27266.651611       218133.212888
  6821        27275.840533       218206.724260
  6822        27285.031560       218280.252479
  6823        27294.224693       218353.797545
  6824        27303.419933       218427.359462
  6825        27312.617279       218500.938232
  6826        27321.816732       218574.533856
  6827        27331.018292       218648.146338
  6828        27340.221960       218721.775679
  6829        27349.427735       218795.421881
  6830        27358.635618       218869.084946
  6831        27367.845610       218942.764878
  6832        27377.057710       219016.461678
  6833        27386.271919       219090.175348
  6834        27395.488236       219163.905891
  6835        27404.706664       219237.653308
  6836        27413.927200       219311.417602
  6837        27423.149847       219385.198776
  6838        27432.374604       219458.996831
  6839        27441.601471       219532.811769
  6840        27450.830449       219606.643594
  6841        27460.061538       219680.492306
  6842        27469.294739       219754.357909
  6843        27478.530050       219828.240404
  6844        27487.767474       219902.139794
  6845        27497.007010       219976.056080
  6846        27506.248658       220049.989266
  6847        27515.492419       220123.939353
  6848        27524.738293       220197.906343
  6849        27533.986280       220271.890239
  6850        27543.236380       220345.891044
  6851        27552.488595       220419.908758
  6852        27561.742923       220493.943384
  6853        27570.999366       220567.994925
  6854        27580.257923       220642.063383
  6855        27589.518595       220716.148760
  6856        27598.781382       220790.251058
  6857        27608.046285       220864.370280
  6858        27617.313303       220938.506426
  6859        27626.582438       221012.659501
  6860        27635.853688       221086.829506
  6861        27645.127055       221161.016443
  6862        27654.402539       221235.220314
  6863        27663.680140       221309.441122
  6864        27672.959859       221383.678869
  6865        27682.241695       221457.933556
  6866        27691.525648       221532.205187
  6867        27700.811720       221606.493763
  6868        27710.099911       221680.799287
  6869        27719.390220       221755.121761
  6870        27728.682648       221829.461187
  6871        27737.977196       221903.817567
  6872        27747.273863       221978.190903
  6873        27756.572650       222052.581198
  6874        27765.873557       222126.988454
  6875        27775.176584       222201.412673
  6876        27784.481732       222275.853857
  6877        27793.789001       222350.312008
  6878        27803.098391       222424.787129
  6879        27812.409903       222499.279222
  6880        27821.723536       222573.788289
  6881        27831.039291       222648.314332
  6882        27840.357169       222722.857353
  6883        27849.677169       222797.417355
  6884        27858.999292       222871.994340
  6885        27868.323539       222946.588310
  6886        27877.649908       223021.199267
  6887        27886.978402       223095.827213
  6888        27896.309019       223170.472151
  6889        27905.641760       223245.134083
  6890        27914.976626       223319.813010
  6891        27924.313617       223394.508936
  6892        27933.652733       223469.221862
  6893        27942.993974       223543.951791
  6894        27952.337340       223618.698724
  6895        27961.682833       223693.462664
  6896        27971.030452       223768.243613
  6897        27980.380197       223843.041574
  6898        27989.732069       223917.856548
  6899        27999.086067       223992.688538
  6900        28008.442193       224067.537546
  6901        28017.800447       224142.403573
  6902        28027.160828       224217.286623
  6903        28036.523337       224292.186698
  6904        28045.887975       224367.103798
  6905        28055.254741       224442.037928
  6906        28064.623636       224516.989089
  6907        28073.994660       224591.957283
  6908        28083.367814       224666.942512
  6909        28092.743097       224741.944779
  6910        28102.120511       224816.964086
  6911        28111.500054       224892.000434
  6912        28120.881728       224967.053827
  6913        28130.265533       225042.124265
  6914        28139.651469       225117.211753
  6915        28149.039536       225192.316291
  6916        28158.429735       225267.437881
  6917        28167.822066       225342.576527
  6918        28177.216529       225417.732230
  6919        28186.613124       225492.904993
  6920        28196.011852       225568.094816
  6921        28205.412713       225643.301704
  6922        28214.815707       225718.525658
  6923        28224.220835       225793.766679
  6924        28233.628096       225869.024771
  6925        28243.037492       225944.299936
  6926        28252.449022       226019.592175
  6927        28261.862686       226094.901491
  6928        28271.278486       226170.227885
  6929        28280.696420       226245.571361
  6930        28290.116490       226320.931921
  6931        28299.538696       226396.309566
  6932        28308.963037       226471.704298
  6933        28318.389515       226547.116121
  6934        28327.818129       226622.545035
  6935        28337.248880       226697.991044
  6936        28346.681769       226773.454149
  6937        28356.116794       226848.934353
  6938        28365.553957       226924.431657
  6939        28374.993258       226999.946065
  6940        28384.434697       227075.477577
  6941        28393.878275       227151.026197
  6942        28403.323991       227226.591926
  6943        28412.771846       227302.174767
  6944        28422.221840       227377.774721
  6945        28431.673974       227453.391792
  6946        28441.128248       227529.025980
  6947        28450.584661       227604.677289
  6948        28460.043215       227680.345720
  6949        28469.503910       227756.031276
  6950        28478.966745       227831.733959
  6951        28488.431721       227907.453771
  6952        28497.898839       227983.190714
  6953        28507.368099       228058.944790
  6954        28516.839500       228134.716001
  6955        28526.313044       228210.504351
  6956        28535.788730       228286.309840
  6957        28545.266559       228362.132471
  6958        28554.746531       228437.972246
  6959        28564.228646       228513.829167
  6960        28573.712905       228589.703237
  6961        28583.199307       228665.594458
  6962        28592.687854       228741.502831
  6963        28602.178545       228817.428359
  6964        28611.671381       228893.371045
  6965        28621.166361       228969.330889
  6966        28630.663487       229045.307895
  6967        28640.162758       229121.302065
  6968        28649.664175       229197.313400
  6969        28659.167738       229273.341904
  6970        28668.673447       229349.387577
  6971        28678.181303       229425.450423
  6972        28687.691305       229501.530443
  6973        28697.203455       229577.627639
  6974        28706.717752       229653.742015
  6975        28716.234196       229729.873571
  6976        28725.752789       229806.022310
  6977        28735.273529       229882.188234
  6978        28744.796418       229958.371346
  6979        28754.321456       230034.571647
  6980        28763.848643       230110.789140
  6981        28773.377978       230187.023827
  6982        28782.909464       230263.275710
  6983        28792.443099       230339.544790
  6984        28801.978884       230415.831071
  6985        28811.516819       230492.134555
  6986        28821.056905       230568.455243
  6987        28830.599142       230644.793138
  6988        28840.143530       230721.148241
  6989        28849.690069       230797.520556
  6990        28859.238760       230873.910084
  6991        28868.789603       230950.316827
  6992        28878.342598       231026.740788
  6993        28887.897746       231103.181968
  6994        28897.455046       231179.640370
  6995        28907.014500       231256.115996
  6996        28916.576106       231332.608848
  6997        28926.139866       231409.118929
  6998        28935.705780       231485.646240
  6999        28945.273848       231562.190783
  7000        28954.844070       231638.752561
  7001        28964.416447       231715.331576
  7002        28973.990979       231791.927829
  7003        28983.567666       231868.541324
  7004        28993.146508       231945.172063
  7005        29002.727506       232021.820046
  7006        29012.310660       232098.485277
  7007        29021.895970       232175.167758
  7008        29031.483436       232251.867491
  7009        29041.073060       232328.584477
  7010        29050.664840       232405.318720
  7011        29060.258778       232482.070221
  7012        29069.854873       232558.838982
  7013        29079.453126       232635.625006
  7014        29089.053537       232712.428295
  7015        29098.656106       232789.248850
  7016        29108.260834       232866.086675
  7017        29117.867721       232942.941770
  7018        29127.476767       233019.814139
  7019        29137.087973       233096.703783
  7020        29146.701338       233173.610705
  7021        29156.316863       233250.534906
  7022        29165.934549       233327.476389
  7023        29175.554395       233404.435156
  7024        29185.176401       233481.411210
  7025        29194.800569       233558.404551
  7026        29204.426898       233635.415183
  7027        29214.055388       233712.443107
  7028        29223.686041       233789.488326
  7029        29233.318855       233866.550841
  7030        29242.953832       233943.630655
  7031        29252.590971       234020.727771
  7032        29262.230274       234097.842189
  7033        29271.871739       234174.973913
  7034        29281.515368       234252.122944
  7035        29291.161161       234329.289285
  7036        29300.809117       234406.472938
  7037        29310.459238       234483.673904
  7038        29320.111523       234560.892186
  7039        29329.765973       234638.127786
  7040        29339.422588       234715.380707
  7041        29349.081369       234792.650949
  7042        29358.742315       234869.938517
  7043        29368.405426       234947.243410
  7044        29378.070704       235024.565633
  7045        29387.738148       235101.905186
  7046        29397.407759       235179.262072
  7047        29407.079537       235256.636294
  7048        29416.753482       235334.027852
  7049        29426.429594       235411.436750
  7050        29436.107874       235488.862989
  7051        29445.788322       235566.306572
  7052        29455.470938       235643.767501
  7053        29465.155722       235721.245777
  7054        29474.842675       235798.741404
  7055        29484.531798       235876.254382
  7056        29494.223089       235953.784715
  7057        29503.916550       236031.332404
  7058        29513.612181       236108.897451
  7059        29523.309982       236186.479859
  7060        29533.009954       236264.079629
  7061        29542.712096       236341.696765
  7062        29552.416408       236419.331267
  7063        29562.122892       236496.983138
  7064        29571.831548       236574.652381
  7065        29581.542375       236652.338997
  7066        29591.255373       236730.042988
  7067        29600.970545       236807.764356
  7068        29610.687888       236885.503104
  7069        29620.407404       236963.259234
  7070        29630.129094       237041.032748
  7071        29639.852956       237118.823648
  7072        29649.578992       237196.631936
  7073        29659.307202       237274.457614
  7074        29669.037586       237352.300684
  7075        29678.770144       237430.161149
  7076        29688.504876       237508.039010
  7077        29698.241784       237585.934270
  7078        29707.980866       237663.846931
  7079        29717.722124       237741.776994
  7080        29727.465558       237819.724462
  7081        29737.211167       237897.689338
  7082        29746.958953       237975.671623
  7083        29756.708915       238053.671319
  7084        29766.461054       238131.688428
  7085        29776.215369       238209.722953
  7086        29785.971862       238287.774896
  7087        29795.730532       238365.844258
  7088        29805.491380       238443.931042
  7089        29815.254406       238522.035250
  7090        29825.019611       238600.156884
  7091        29834.786993       238678.295947
  7092        29844.556555       238756.452439
  7093        29854.328296       238834.626364
  7094        29864.102215       238912.817724
  7095        29873.878315       238991.026519
  7096        29883.656594       239069.252754
  7097        29893.437054       239147.496429
  7098        29903.219693       239225.757548
  7099        29913.004514       239304.036111
  7100        29922.791515       239382.332121
  7101        29932.580698       239460.645581
  7102        29942.372061       239538.976492
  7103        29952.165607       239617.324856
  7104        29961.961334       239695.690675
  7105        29971.759244       239774.073953
  7106        29981.559336       239852.474690
  7107        29991.361611       239930.892888
  7108        30001.166069       240009.328551
  7109        30010.972710       240087.781679
  7110        30020.781534       240166.252276
  7111        30030.592543       240244.740343
  7112        30040.405735       240323.245881
  7113        30050.221112       240401.768895
  7114        30060.038673       240480.309385
  7115        30069.858419       240558.867353
  7116        30079.680350       240637.442802
  7117        30089.504467       240716.035733
  7118        30099.330769       240794.646150
  7119        30109.159257       240873.274053
  7120        30118.989931       240951.919446
  7121        30128.822791       241030.582329
  7122        30138.657838       241109.262706
  7123        30148.495072       241187.960578
  7124        30158.334493       241266.675947
  7125        30168.176102       241345.408816
  7126        30178.019898       241424.159186
  7127        30187.865882       241502.927060
  7128        30197.714055       241581.712439
  7129        30207.564416       241660.515327
  7130        30217.416965       241739.335724
  7131        30227.271704       241818.173633
  7132        30237.128632       241897.029056
  7133        30246.987749       241975.901996
  7134        30256.849057       242054.792453
  7135        30266.712554       242133.700431
  7136        30276.578241       242212.625932
  7137        30286.446120       242291.568956
  7138        30296.316188       242370.529508
  7139        30306.188448       242449.507588
  7140        30316.062900       242528.503198
  7141        30325.939543       242607.516342
  7142        30335.818378       242686.547020
  7143        30345.699404       242765.595236
  7144        30355.582624       242844.660990
  7145        30365.468036       242923.744285
  7146        30375.355641       243002.845124
  7147        30385.245439       243081.963508
  7148        30395.137430       243161.099439
  7149        30405.031615       243240.252920
  7150        30414.927994       243319.423952
  7151        30424.826567       243398.612538
  7152        30434.727335       243477.818680
  7153        30444.630297       243557.042379
  7154        30454.535455       243636.283638
  7155        30464.442807       243715.542459
  7156        30474.352355       243794.818844
  7157        30484.264099       243874.112795
  7158        30494.178039       243953.424314
  7159        30504.094175       244032.753403
  7160        30514.012508       244112.100064
  7161        30523.933038       244191.464300
  7162        30533.855764       244270.846112
  7163        30543.780688       244350.245503
  7164        30553.707809       244429.662474
  7165        30563.637128       244509.097028
  7166        30573.568646       244588.549166
  7167        30583.502361       244668.018891
  7168        30593.438276       244747.506205
  7169        30603.376389       244827.011110
  7170        30613.316701       244906.533608
  7171        30623.259213       244986.073700
  7172        30633.203924       245065.631390
  7173        30643.150835       245145.206679
  7174        30653.099946       245224.799569
  7175        30663.051258       245304.410062
  7176        30673.004770       245384.038161
  7177        30682.960483       245463.683867
  7178        30692.918398       245543.347182
  7179        30702.878514       245623.028109
  7180        30712.840831       245702.726650
  7181        30722.805351       245782.442806
  7182        30732.772072       245862.176580
  7183        30742.740997       245941.927974
  7184        30752.712124       246021.696989
  7185        30762.685454       246101.483628
  7186        30772.660987       246181.287893
  7187        30782.638723       246261.109787
  7188        30792.618664       246340.949310
  7189        30802.600808       246420.806465
  7190        30812.585157       246500.681255
  7191        30822.571710       246580.573680
  7192        30832.560468       246660.483744
  7193        30842.551431       246740.411449
  7194        30852.544599       246820.356795
  7195        30862.539973       246900.319786
  7196        30872.537553       246980.300424
  7197        30882.537339       247060.298710
  7198        30892.539331       247140.314647
  7199        30902.543530       247220.348236
  7200        30912.549935       247300.399480
  7201        30922.558548       247380.468381
  7202        30932.569368       247460.554941
  7203        30942.582395       247540.659161
  7204        30952.597631       247620.781044
  7205        30962.615074       247700.920592
  7206        30972.634726       247781.077808
  7207        30982.656586       247861.252692
  7208        30992.680656       247941.445247
  7209        31002.706934       248021.655476
  7210        31012.735422       248101.883379
  7211        31022.766120       248182.128960
  7212        31032.799028       248262.392220
  7213        31042.834145       248342.673162
  7214        31052.871473       248422.971786
  7215        31062.911012       248503.288096
  7216        31072.952762       248583.622094
  7217        31082.996723       248663.973781
  7218        31093.042895       248744.343160
  7219        31103.091279       248824.730232
  7220        31113.141875       248905.135000
  7221        31123.194683       248985.557465
  7222        31133.249704       249065.997630
  7223        31143.306937       249146.455497
  7224        31153.366383       249226.931067
  7225        31163.428043       249307.424344
  7226        31173.491916       249387.935328
  7227        31183.558003       249468.464022
  7228        31193.626304       249549.010428
  7229        31203.696818       249629.574548
  7230        31213.769548       249710.156384
  7231        31223.844492       249790.755938
  7232        31233.921651       249871.373212
  7233        31244.001026       249952.008208
  7234        31254.082616       250032.660928
  7235        31264.166422       250113.331374
  7236        31274.252444       250194.019549
  7237        31284.340682       250274.725454
  7238        31294.431136       250355.449091
  7239        31304.523808       250436.190462
  7240        31314.618696       250516.949570
  7241        31324.715802       250597.726416
  7242        31334.815125       250678.521002
  7243        31344.916666       250759.333331
  7244        31355.020425       250840.163404
  7245        31365.126403       250921.011223
  7246        31375.234599       251001.876791
  7247        31385.345014       251082.760110
  7248        31395.457648       251163.661181
  7249        31405.572501       251244.580007
  7250        31415.689574       251325.516589
  7251        31425.808866       251406.470930
  7252        31435.930379       251487.443031
  7253        31446.054112       251568.432895
  7254        31456.180066       251649.440524
  7255        31466.308240       251730.465920
  7256        31476.438635       251811.509084
  7257        31486.571252       251892.570019
  7258        31496.706091       251973.648726
  7259        31506.843151       252054.745209
  7260        31516.982434       252135.859468
  7261        31527.123938       252216.991506
  7262        31537.267666       252298.141325
  7263        31547.413616       252379.308927
  7264        31557.561789       252460.494314
  7265        31567.712186       252541.697488
  7266        31577.864806       252622.918450
  7267        31588.019650       252704.157204
  7268        31598.176719       252785.413750
  7269        31608.336011       252866.688091
  7270        31618.497529       252947.980230
  7271        31628.661271       253029.290167
  7272        31638.827238       253110.617905
  7273        31648.995431       253191.963447
  7274        31659.165849       253273.326793
  7275        31669.338493       253354.707946
  7276        31679.513364       253436.106909
  7277        31689.690460       253517.523682
  7278        31699.869784       253598.958269
  7279        31710.051334       253680.410670
  7280        31720.235111       253761.880889
  7281        31730.421116       253843.368927
  7282        31740.609348       253924.874785
  7283        31750.799808       254006.398467
  7284        31760.992497       254087.939975
  7285        31771.187414       254169.499309
  7286        31781.384559       254251.076472
  7287        31791.583933       254332.671466
  7288        31801.785537       254414.284294
  7289        31811.989370       254495.914957
  7290        31822.195432       254577.563457
  7291        31832.403724       254659.229796
  7292        31842.614247       254740.913976
  7293        31852.827000       254822.615999
  7294        31863.041983       254904.335868
  7295        31873.259198       254986.073583
  7296        31883.478643       255067.829148
  7297        31893.700320       255149.602564
  7298        31903.924229       255231.393833
  7299        31914.150370       255313.202957
  7300        31924.378742       255395.029938
  7301        31934.609347       255476.874779
  7302        31944.842185       255558.737481
  7303        31955.077256       255640.618045
  7304        31965.314559       255722.516475
  7305        31975.554097       255804.432772
  7306        31985.795867       255886.366938
  7307        31996.039872       255968.318976
  7308        32006.286111       256050.288886
  7309        32016.534584       256132.276671
  7310        32026.785292       256214.282334
  7311        32037.038234       256296.305876
  7312        32047.293412       256378.347298
  7313        32057.550825       256460.406604
  7314        32067.810474       256542.483795
  7315        32078.072359       256624.578873
  7316        32088.336480       256706.691840
  7317        32098.602837       256788.822698
  7318        32108.871431       256870.971448
  7319        32119.142262       256953.138094
  7320        32129.415330       257035.322637
  7321        32139.690635       257117.525079
  7322        32149.968178       257199.745422
  7323        32160.247958       257281.983668
  7324        32170.529977       257364.239819
  7325        32180.814235       257446.513876
  7326        32191.100730       257528.805843
  7327        32201.389465       257611.115720
  7328        32211.680439       257693.443511
  7329        32221.973652       257775.789216
  7330        32232.269105       257858.152838
  7331        32242.566797       257940.534378
  7332        32252.866730       258022.933840
  7333        32263.168903       258105.351224
  7334        32273.473317       258187.786533
  7335        32283.779971       258270.239769
  7336        32294.088867       258352.710934
  7337        32304.400004       258435.200029
  7338        32314.713382       258517.707057
  7339        32325.029002       258600.232019
  7340        32335.346865       258682.774918
  7341        32345.666969       258765.335756
  7342        32355.989317       258847.914534
  7343        32366.313907       258930.511254
  7344        32376.640740       259013.125920
  7345        32386.969816       259095.758531
  7346        32397.301136       259178.409092
  7347        32407.634700       259261.077602
  7348        32417.970508       259343.764065
  7349        32428.308560       259426.468482
  7350        32438.648857       259509.190856
  7351        32448.991398       259591.931188
  7352        32459.336185       259674.689480
  7353        32469.683217       259757.465735
  7354        32480.032494       259840.259953
  7355        32490.384017       259923.072138
  7356        32500.737786       260005.902291
  7357        32511.093802       260088.750414
  7358        32521.452064       260171.616509
  7359        32531.812572       260254.500578
  7360        32542.175328       260337.402623
  7361        32552.540331       260420.322647
  7362        32562.907581       260503.260650
  7363        32573.277079       260586.216635
  7364        32583.648825       260669.190603
  7365        32594.022820       260752.182558
  7366        32604.399063       260835.192500
  7367        32614.777554       260918.220433
  7368        32625.158295       261001.266356
  7369        32635.541284       261084.330274
  7370        32645.926523       261167.412187
  7371        32656.314012       261250.512098
  7372        32666.703751       261333.630008
  7373        32677.095740       261416.765919
  7374        32687.489979       261499.919834
  7375        32697.886469       261583.091755
  7376        32708.285210       261666.281683
  7377        32718.686202       261749.489620
  7378        32729.089446       261832.715568
  7379        32739.494941       261915.959530
  7380        32749.902688       261999.221507
  7381        32760.312688       262082.501501
  7382        32770.724939       262165.799514
  7383        32781.139443       262249.115548
  7384        32791.556201       262332.449605
  7385        32801.975211       262415.801687
  7386        32812.396474       262499.171795
  7387        32822.819992       262582.559933
  7388        32833.245763       262665.966101
  7389        32843.673788       262749.390302
  7390        32854.104067       262832.832538
  7391        32864.536601       262916.292810
  7392        32874.971390       262999.771121
  7393        32885.408434       263083.267473
  7394        32895.847733       263166.781867
  7395        32906.289288       263250.314305
  7396        32916.733099       263333.864789
  7397        32927.179165       263417.433322
  7398        32937.627488       263501.019905
  7399        32948.078068       263584.624540
  7400        32958.530904       263668.247230
  7401        32968.985997       263751.887975
  7402        32979.443347       263835.546779
  7403        32989.902955       263919.223642
  7404        33000.364821       264002.918567
  7405        33010.828944       264086.631556
  7406        33021.295326       264170.362611
  7407        33031.763967       264254.111733
  7408        33042.234866       264337.878925
  7409        33052.708024       264421.664188
  7410        33063.183441       264505.467525
  7411        33073.661117       264589.288938
  7412        33084.141053       264673.128428
  7413        33094.623250       264756.985997
  7414        33105.107706       264840.861647
  7415        33115.594423       264924.755380
  7416        33126.083400       265008.667199
  7417        33136.574638       265092.597104
  7418        33147.068137       265176.545099
  7419        33157.563898       265260.511184
  7420        33168.061920       265344.495362
  7421        33178.562204       265428.497635
  7422        33189.064751       265512.518005
  7423        33199.569559       265596.556473
  7424        33210.076630       265680.613041
  7425        33220.585964       265764.687713
  7426        33231.097561       265848.780488
  7427        33241.611421       265932.891370
  7428        33252.127545       266017.020360
  7429        33262.645932       266101.167460
  7430        33273.166584       266185.332672
  7431        33283.689500       266269.515998
  7432        33294.214680       266353.717440
  7433        33304.742125       266437.937000
  7434        33315.271835       266522.174680
  7435        33325.803810       266606.430481
  7436        33336.338051       266690.704406
  7437        33346.874557       266774.996457
  7438        33357.413329       266859.306635
  7439        33367.954368       266943.634942
  7440        33378.497673       267027.981380
  7441        33389.043244       267112.345952
  7442        33399.591082       267196.728659
  7443        33410.141188       267281.129503
  7444        33420.693561       267365.548486
  7445        33431.248201       267449.985609
  7446        33441.805109       267534.440876
  7447        33452.364286       267618.914287
  7448        33462.925731       267703.405845
  7449        33473.489444       267787.915551
  7450        33484.055426       267872.443407
  7451        33494.623677       267956.989416
  7452        33505.194197       268041.553580
  7453        33515.766987       268126.135899
  7454        33526.342047       268210.736376
  7455        33536.919377       268295.355014
  7456        33547.498977       268379.991813
  7457        33558.080847       268464.646776
  7458        33568.664988       268549.319905
  7459        33579.251400       268634.011201
  7460        33589.840083       268718.720667
  7461        33600.431038       268803.448304
  7462        33611.024264       268888.194114
  7463        33621.619763       268972.958100
  7464        33632.217533       269057.740263
  7465        33642.817576       269142.540605
  7466        33653.419891       269227.359128
  7467        33664.024479       269312.195833
  7468        33674.631340       269397.050724
  7469        33685.240475       269481.923801
  7470        33695.851883       269566.815066
  7471        33706.465565       269651.724522
  7472        33717.081521       269736.652171
  7473        33727.699752       269821.598013
  7474        33738.320256       269906.562052
  7475        33748.943036       269991.544288
  7476        33759.568091       270076.544725
  7477        33770.195420       270161.563363
  7478        33780.825026       270246.600205
  7479        33791.456907       270331.655253
  7480        33802.091064       270416.728508
  7481        33812.727497       270501.819973
  7482        33823.366206       270586.929649
  7483        33834.007192       270672.057538
  7484        33844.650455       270757.203642
  7485        33855.295995       270842.367963
  7486        33865.943813       270927.550502
  7487        33876.593908       271012.751263
  7488        33887.246281       271097.970246
  7489        33897.900932       271183.207454
  7490        33908.557861       271268.462888
  7491        33919.217069       271353.736550
  7492        33929.878555       271439.028443
  7493        33940.542321       271524.338568
  7494        33951.208366       271609.666926
  7495        33961.876690       271695.013520
  7496        33972.547294       271780.378353
  7497        33983.220178       271865.761424
  7498        33993.895342       271951.162737
  7499        34004.572787       272036.582294
  7500        34015.252512       272122.020096
  7501        34025.934518       272207.476144
  7502        34036.618805       272292.950442
  7503        34047.305374       272378.442991
  7504        34057.994224       272463.953793
  7505        34068.685356       272549.482849
  7506        34079.378770       272635.030161
  7507        34090.074467       272720.595732
  7508        34100.772445       272806.179564
  7509        34111.472707       272891.781657
  7510        34122.175252       272977.402015
  7511        34132.880080       273063.040638
  7512        34143.587191       273148.697529
  7513        34154.296586       273234.372690
  7514        34165.008265       273320.066122
  7515        34175.722229       273405.777828
  7516        34186.438476       273491.507809
  7517        34197.157008       273577.256067
  7518        34207.877826       273663.022604
  7519        34218.600928       273748.807422
  7520        34229.326315       273834.610523
  7521        34240.053989       273920.431908
  7522        34250.783948       274006.271580
  7523        34261.516193       274092.129540
  7524        34272.250724       274178.005791
  7525        34282.987542       274263.900333
  7526        34293.726646       274349.813169
  7527        34304.468038       274435.744301
  7528        34315.211716       274521.693731
  7529        34325.957683       274607.661461
  7530        34336.705936       274693.647492
  7531        34347.456478       274779.651826
  7532        34358.209308       274865.674465
  7533        34368.964426       274951.715411
  7534        34379.721833       275037.774666
  7535        34390.481529       275123.852232
  7536        34401.243514       275209.948110
  7537        34412.007788       275296.062303
  7538        34422.774351       275382.194812
  7539        34433.543205       275468.345639
  7540        34444.314348       275554.514786
  7541        34455.087782       275640.702255
  7542        34465.863506       275726.908047
  7543        34476.641521       275813.132166
  7544        34487.421826       275899.374611
  7545        34498.204423       275985.635386
  7546        34508.989312       276071.914492
  7547        34519.776491       276158.211931
  7548        34530.565963       276244.527705
  7549        34541.357727       276330.861816
  7550        34552.151783       276417.214265
  7551        34562.948132       276503.585054
  7552        34573.746773       276589.974186
  7553        34584.547708       276676.381662
  7554        34595.350935       276762.807483
  7555        34606.156457       276849.251653
  7556        34616.964271       276935.714172
  7557        34627.774380       277022.195042
  7558        34638.586783       277108.694266
  7559        34649.401481       277195.211845
  7560        34660.218473       277281.747781
  7561        34671.037759       277368.302076
  7562        34681.859341       277454.874731
  7563        34692.683219       277541.465750
  7564        34703.509391       277628.075132
  7565        34714.337860       277714.702881
  7566        34725.168625       277801.348997
  7567        34736.001685       277888.013484
  7568        34746.837043       277974.696342
  7569        34757.674697       278061.397574
  7570        34768.514648       278148.117181
  7571        34779.356896       278234.855166
  7572        34790.201441       278321.611529
  7573        34801.048284       278408.386274
  7574        34811.897425       278495.179401
  7575        34822.748864       278581.990913
  7576        34833.602601       278668.820812
  7577        34844.458637       278755.669098
  7578        34855.316972       278842.535775
  7579        34866.177605       278929.420843
  7580        34877.040538       279016.324306
  7581        34887.905770       279103.246164
  7582        34898.773302       279190.186419
  7583        34909.643134       279277.145073
  7584        34920.515266       279364.122129
  7585        34931.389698       279451.117588
  7586        34942.266431       279538.131451
  7587        34953.145465       279625.163721
  7588        34964.026800       279712.214399
  7589        34974.910436       279799.283487
  7590        34985.796373       279886.370988
  7591        34996.684613       279973.476902
  7592        35007.575154       280060.601232
  7593        35018.467997       280147.743980
  7594        35029.363143       280234.905147
  7595        35040.260592       280322.084735
  7596        35051.160343       280409.282746
  7597        35062.062398       280496.499181
  7598        35072.966755       280583.734044
  7599        35083.873417       280670.987335
  7600        35094.782382       280758.259056
  7601        35105.693651       280845.549209
  7602        35116.607224       280932.857796
  7603        35127.523102       281020.184818
  7604        35138.441285       281107.530279
  7605        35149.361772       281194.894178
  7606        35160.284565       281282.276519
  7607        35171.209663       281369.677303
  7608        35182.137066       281457.096531
  7609        35193.066776       281544.534206
  7610        35203.998791       281631.990330
  7611        35214.933113       281719.464904
  7612        35225.869741       281806.957929
  7613        35236.808676       281894.469409
  7614        35247.749918       281981.999344
  7615        35258.693467       282069.547737
  7616        35269.639324       282157.114589
  7617        35280.587488       282244.699902
  7618        35291.537960       282332.303678
  7619        35302.490740       282419.925918
  7620        35313.445828       282507.566625
  7621        35324.403225       282595.225801
  7622        35335.362931       282682.903446
  7623        35346.324945       282770.599564
  7624        35357.289269       282858.314155
  7625        35368.255903       282946.047221
  7626        35379.224846       283033.798765
  7627        35390.196099       283121.568788
  7628        35401.169662       283209.357292
  7629        35412.145535       283297.164279
  7630        35423.123719       283384.989750
  7631        35434.104213       283472.833708
  7632        35445.087019       283560.696154
  7633        35456.072136       283648.577089
  7634        35467.059565       283736.476516
  7635        35478.049305       283824.394437
  7636        35489.041357       283912.330853
  7637        35500.035721       284000.285767
  7638        35511.032397       284088.259179
  7639        35522.031386       284176.251091
  7640        35533.032688       284264.261507
  7641        35544.036303       284352.290426
  7642        35555.042231       284440.337852
  7643        35566.050473       284528.403785
  7644        35577.061029       284616.488228
  7645        35588.073898       284704.591183
  7646        35599.089081       284792.712651
  7647        35610.106579       284880.852633
  7648        35621.126392       284969.011133
  7649        35632.148519       285057.188151
  7650        35643.172961       285145.383690
  7651        35654.199719       285233.597750
  7652        35665.228792       285321.830335
  7653        35676.260181       285410.081445
  7654        35687.293885       285498.351083
  7655        35698.329906       285586.639250
  7656        35709.368244       285674.945949
  7657        35720.408897       285763.271180
  7658        35731.451868       285851.614946
  7659        35742.497156       285939.977248
  7660        35753.544761       286028.358088
  7661        35764.594684       286116.757469
  7662        35775.646924       286205.175391
  7663        35786.701482       286293.611856
  7664        35797.758358       286382.066867
  7665        35808.817553       286470.540425
  7666        35819.879067       286559.032532
  7667        35830.942899       286647.543190
  7668        35842.009050       286736.072400
  7669        35853.077521       286824.620164
  7670        35864.148311       286913.186484
  7671        35875.221420       287001.771362
  7672        35886.296850       287090.374800
  7673        35897.374600       287178.996798
  7674        35908.454670       287267.637360
  7675        35919.537061       287356.296487
  7676        35930.621772       287444.974180
  7677        35941.708805       287533.670441
  7678        35952.798159       287622.385273
  7679        35963.889835       287711.118677
  7680        35974.983832       287799.870654
  7681        35986.080151       287888.641207
  7682        35997.178792       287977.430336
  7683        36008.279756       288066.238045
  7684        36019.383042       288155.064335
  7685        36030.488651       288243.909207
  7686        36041.596583       288332.772663
  7687        36052.706838       288421.654705
  7688        36063.819417       288510.555336
  7689        36074.934319       288599.474555
  7690        36086.051546       288688.412366
  7691        36097.171096       288777.368770
  7692        36108.292971       288866.343769
  7693        36119.417171       288955.337364
  7694        36130.543695       289044.349558
  7695        36141.672544       289133.380352
  7696        36152.803718       289222.429747
  7697        36163.937218       289311.497746
  7698        36175.073044       289400.584351
  7699        36186.211195       289489.689563
  7700        36197.351673       289578.813383
  7701        36208.494477       289667.955814
  7702        36219.639607       289757.116858
  7703        36230.787064       289846.296515
  7704        36241.936849       289935.494789
  7705        36253.088960       290024.711680
  7706        36264.243399       290113.947190
  7707        36275.400165       290203.201322
  7708        36286.559260       290292.474076
  7709        36297.720682       290381.765456
  7710        36308.884433       290471.075461
  7711        36320.050512       290560.404094
  7712        36331.218920       290649.751358
  7713        36342.389657       290739.117253
  7714        36353.562723       290828.501781
  7715        36364.738118       290917.904945
  7716        36375.915843       291007.326745
  7717        36387.095898       291096.767184
  7718        36398.278283       291186.226263
  7719        36409.462998       291275.703984
  7720        36420.650044       291365.200349
  7721        36431.839420       291454.715359
  7722        36443.031127       291544.249017
  7723        36454.225165       291633.801324
  7724        36465.421535       291723.372281
  7725        36476.620236       291812.961891
  7726        36487.821269       291902.570155
  7727        36499.024634       291992.197075
  7728        36510.230332       292081.842653
  7729        36521.438361       292171.506891
  7730        36532.648724       292261.189789
  7731        36543.861419       292350.891350
  7732        36555.076447       292440.611576
  7733        36566.293809       292530.350468
  7734        36577.513504       292620.108029
  7735        36588.735532       292709.884259
  7736        36599.959895       292799.679161
  7737        36611.186592       292889.492736
  7738        36622.415623       292979.324986
  7739        36633.646989       293069.175912
  7740        36644.880690       293159.045517
  7741        36656.116725       293248.933803
  7742        36667.355096       293338.840770
  7743        36678.595803       293428.766421
  7744        36689.838845       293518.710757
  7745        36701.084223       293608.673780
  7746        36712.331937       293698.655492
  7747        36723.581987       293788.655895
  7748        36734.834374       293878.674990
  7749        36746.089097       293968.712778
  7750        36757.346158       294058.769263
  7751        36768.605556       294148.844445
  7752        36779.867291       294238.938326
  7753        36791.131363       294329.050908
  7754        36802.397774       294419.182192
  7755        36813.666523       294509.332181
  7756        36824.937609       294599.500875
  7757        36836.211035       294689.688278
  7758        36847.486799       294779.894389
  7759        36858.764902       294870.119212
  7760        36870.045343       294960.362748
  7761        36881.328125       295050.624998
  7762        36892.613246       295140.905965
  7763        36903.900706       295231.205649
  7764        36915.190507       295321.524053
  7765        36926.482647       295411.861179
  7766        36937.777128       295502.217028
  7767        36949.073950       295592.591601
  7768        36960.373113       295682.984901
  7769        36971.674616       295773.396929
  7770        36982.978461       295863.827688
  7771        36994.284647       295954.277177
  7772        37005.593175       296044.745401
  7773        37016.904045       296135.232359
  7774        37028.217257       296225.738054
  7775        37039.532811       296316.262487
  7776        37050.850708       296406.805661
  7777        37062.170947       296497.367576
  7778        37073.493529       296587.948235
  7779        37084.818455       296678.547640
  7780        37096.145724       296769.165791
  7781        37107.475336       296859.802691
  7782        37118.807293       296950.458341
  7783        37130.141593       297041.132743
  7784        37141.478237       297131.825899
  7785        37152.817226       297222.537811
  7786        37164.158560       297313.268479
  7787        37175.502238       297404.017907
  7788        37186.848262       297494.786095
  7789        37198.196631       297585.573045
  7790        37209.547345       297676.378759
  7791        37220.900405       297767.203239
  7792        37232.255811       297858.046486
  7793        37243.613563       297948.908502
  7794        37254.973661       298039.789289
  7795        37266.336106       298130.688848
  7796        37277.700898       298221.607181
  7797        37289.068036       298312.544290
  7798        37300.437522       298403.500176
  7799        37311.809355       298494.474842
  7800        37323.183536       298585.468288
  7801        37334.560065       298676.480517
  7802        37345.938941       298767.511530
  7803        37357.320166       298858.561328
  7804        37368.703739       298949.629915
  7805        37380.089661       299040.717290
  7806        37391.477932       299131.823456
  7807        37402.868552       299222.948415
  7808        37414.261521       299314.092169
  7809        37425.656840       299405.254718
  7810        37437.054508       299496.436065
  7811        37448.454526       299587.636211
  7812        37459.856895       299678.855158
  7813        37471.261613       299770.092908
  7814        37482.668683       299861.349462
  7815        37494.078103       299952.624822
  7816        37505.489874       300043.918990
  7817        37516.903996       300135.231967
  7818        37528.320469       300226.563755
  7819        37539.739294       300317.914356
  7820        37551.160471       300409.283771
  7821        37562.584000       300500.672002
  7822        37574.009881       300592.079051
  7823        37585.438115       300683.504919
  7824        37596.868701       300774.949609
  7825        37608.301640       300866.413121
  7826        37619.736932       300957.895457
  7827        37631.174577       301049.396620
  7828        37642.614576       301140.916610
  7829        37654.056929       301232.455430
  7830        37665.501635       301324.013080
  7831        37676.948695       301415.589564
  7832        37688.398110       301507.184882
  7833        37699.849879       301598.799035
  7834        37711.304003       301690.432027
  7835        37722.760482       301782.083858
  7836        37734.219316       301873.754530
  7837        37745.680506       301965.444044
  7838        37757.144050       302057.152403
  7839        37768.609951       302148.879608
  7840        37780.078208       302240.625661
  7841        37791.548820       302332.390563
  7842        37803.021789       302424.174316
  7843        37814.497115       302515.976921
  7844        37825.974798       302607.798381
  7845        37837.454837       302699.638697
  7846        37848.937234       302791.497870
  7847        37860.421988       302883.375902
  7848        37871.909099       302975.272796
  7849        37883.398569       303067.188552
  7850        37894.890397       303159.123172
  7851        37906.384582       303251.076658
  7852        37917.881126       303343.049012
  7853        37929.380029       303435.040234
  7854        37940.881291       303527.050328
  7855        37952.384912       303619.079294
  7856        37963.890892       303711.127134
  7857        37975.399231       303803.193849
  7858        37986.909930       303895.279443
  7859        37998.422989       303987.383915
  7860        38009.938408       304079.507268
  7861        38021.456188       304171.649503
  7862        38032.976328       304263.810622
  7863        38044.498828       304355.990626
  7864        38056.023690       304448.189518
  7865        38067.550912       304540.407299
  7866        38079.080496       304632.643970
  7867        38090.612442       304724.899534
  7868        38102.146749       304817.173991
  7869        38113.683418       304909.467344
  7870        38125.222449       305001.779594
  7871        38136.763843       305094.110742
  7872        38148.307599       305186.460791
  7873        38159.853718       305278.829742
  7874        38171.402199       305371.217596
  7875        38182.953044       305463.624356
  7876        38194.506253       305556.050022
  7877        38206.061825       305648.494597
  7878        38217.619760       305740.958082
  7879        38229.180060       305833.440479
  7880        38240.742724       305925.941789
  7881        38252.307752       306018.462015
  7882        38263.875145       306111.001157
  7883        38275.444902       306203.559217
  7884        38287.017025       306296.136197
  7885        38298.591512       306388.732099
  7886        38310.168365       306481.346923
  7887        38321.747584       306573.980673
  7888        38333.329169       306666.633349
  7889        38344.913119       306759.304953
  7890        38356.499436       306851.995487
  7891        38368.088119       306944.704952
  7892        38379.679169       307037.433350
  7893        38391.272585       307130.180682
  7894        38402.868369       307222.946951
  7895        38414.466520       307315.732157
  7896        38426.067038       307408.536303
  7897        38437.669924       307501.359389
  7898        38449.275177       307594.201418
  7899        38460.882799       307687.062392
  7900        38472.492789       307779.942311
  7901        38484.105147       307872.841178
  7902        38495.719874       307965.758994
  7903        38507.336970       308058.695760
  7904        38518.956435       308151.651479
  7905        38530.578269       308244.626152
  7906        38542.202473       308337.619780
  7907        38553.829046       308430.632365
  7908        38565.457989       308523.663909
  7909        38577.089302       308616.714414
  7910        38588.722985       308709.783880
  7911        38600.359039       308802.872310
  7912        38611.997463       308895.979705
  7913        38623.638258       308989.106067
  7914        38635.281425       309082.251398
  7915        38646.926962       309175.415698
  7916        38658.574871       309268.598970
  7917        38670.225152       309361.801215
  7918        38681.877804       309455.022435
  7919        38693.532829       309548.262631
  7920        38705.190226       309641.521805
  7921        38716.849995       309734.799959
  7922        38728.512137       309828.097094
  7923        38740.176651       309921.413212
  7924        38751.843539       310014.748314
  7925        38763.512800       310108.102402
  7926        38775.184435       310201.475478
  7927        38786.858443       310294.867543
  7928        38798.534825       310388.278599
  7929        38810.213581       310481.708647
  7930        38821.894711       310575.157689
  7931        38833.578216       310668.625727
  7932        38845.264095       310762.112762
  7933        38856.952349       310855.618795
  7934        38868.642979       310949.143829
  7935        38880.335983       311042.687865
  7936        38892.031363       311136.250904
  7937        38903.729119       311229.832949
  7938        38915.429250       311323.434000
  7939        38927.131757       311417.054059
  7940        38938.836641       311510.693129
  7941        38950.543901       311604.351210
  7942        38962.253538       311698.028303
  7943        38973.965551       311791.724412
  7944        38985.679942       311885.439537
  7945        38997.396710       311979.173679
  7946        39009.115855       312072.926841
  7947        39020.837378       312166.699024
  7948        39032.561279       312260.490229
  7949        39044.287557       312354.300458
  7950        39056.016214       312448.129714
  7951        39067.747250       312541.977996
  7952        39079.480663       312635.845307
  7953        39091.216456       312729.731649
  7954        39102.954628       312823.637023
  7955        39114.695179       312917.561430
  7956        39126.438109       313011.504873
  7957        39138.183419       313105.467352
  7958        39149.931109       313199.448869
  7959        39161.681178       313293.449427
  7960        39173.433628       313387.469026
  7961        39185.188458       313481.507667
  7962        39196.945669       313575.565354
  7963        39208.705261       313669.642087
  7964        39220.467233       313763.737867
  7965        39232.231587       313857.852697
  7966        39243.998322       313951.986577
  7967        39255.767439       314046.139510
  7968        39267.538937       314140.311497
  7969        39279.312817       314234.502540
  7970        39291.089080       314328.712639
  7971        39302.867725       314422.941798
  7972        39314.648752       314517.190017
  7973        39326.432162       314611.457297
  7974        39338.217955       314705.743641
  7975        39350.006131       314800.049050
  7976        39361.796691       314894.373525
  7977        39373.589634       314988.717069
  7978        39385.384960       315083.079682
  7979        39397.182671       315177.461366
  7980        39408.982765       315271.862123
  7981        39420.785244       315366.281954
  7982        39432.590108       315460.720862
  7983        39444.397356       315555.178846
  7984        39456.206989       315649.655910
  7985        39468.019007       315744.152054
  7986        39479.833410       315838.667280
  7987        39491.650199       315933.201590
  7988        39503.469373       316027.754985
  7989        39515.290933       316122.327467
  7990        39527.114880       316216.919037
  7991        39538.941212       316311.529697
  7992        39550.769931       316406.159448
  7993        39562.601037       316500.808292
  7994        39574.434529       316595.476231
  7995        39586.270408       316690.163265
  7996        39598.108675       316784.869398
  7997        39609.949329       316879.594629
  7998        39621.792370       316974.338961
  7999        39633.637799       317069.102395
  8000        39645.485617       317163.884933
  8001        39657.335822       317258.686577
  8002        39669.188416       317353.507327
  8003        39681.043398       317448.347185
  8004        39692.900769       317543.206154
  8005        39704.760529       317638.084234
  8006        39716.622678       317732.981427
  8007        39728.487217       317827.897734
  8008        39740.354145       317922.833158
  8009        39752.223462       318017.787699
  8010        39764.095170       318112.761359
  8011        39775.969267       318207.754140
  8012        39787.845755       318302.766043
  8013        39799.724634       318397.797070
  8014        39811.605903       318492.847222
  8015        39823.489563       318587.916501
  8016        39835.375614       318683.004908
  8017        39847.264056       318778.112446
  8018        39859.154889       318873.239114
  8019        39871.048114       318968.384916
  8020        39882.943731       319063.549852
  8021        39894.841740       319158.733924
  8022        39906.742142       319253.937133
  8023        39918.644935       319349.159482
  8024        39930.550121       319444.400971
  8025        39942.457700       319539.661602
  8026        39954.367672       319634.941377
  8027        39966.280037       319730.240297
  8028        39978.194795       319825.558363
  8029        39990.111947       319920.895578
  8030        40002.031493       320016.251943
  8031        40013.953432       320111.627459
  8032        40025.877766       320207.022127
  8033        40037.804494       320302.435950
  8034        40049.733616       320397.868928
  8035        40061.665133       320493.321064
  8036        40073.599045       320588.792359
  8037        40085.535352       320684.282814
  8038        40097.474054       320779.792431
  8039        40109.415151       320875.321211
  8040        40121.358645       320970.869156
  8041        40133.304533       321066.436267
  8042        40145.252818       321162.022547
  8043        40157.203499       321257.627996
  8044        40169.156577       321353.252615
  8045        40181.112051       321448.896408
  8046        40193.069922       321544.559374
  8047        40205.030189       321640.241515
  8048        40216.992854       321735.942834
  8049        40228.957916       321831.663331
  8050        40240.925376       321927.403008
  8051        40252.895233       322023.161866
  8052        40264.867488       322118.939908
  8053        40276.842142       322214.737133
  8054        40288.819193       322310.553545
  8055        40300.798643       322406.389145
  8056        40312.780492       322502.243933
  8057        40324.764739       322598.117912
  8058        40336.751385       322694.011083
  8059        40348.740431       322789.923447
  8060        40360.731876       322885.855007
  8061        40372.725720       322981.805763
  8062        40384.721965       323077.775717
  8063        40396.720609       323173.764870
  8064        40408.721653       323269.773224
  8065        40420.725098       323365.800781
  8066        40432.730943       323461.847542
  8067        40444.739189       323557.913508
  8068        40456.749835       323653.998682
  8069        40468.762883       323750.103063
  8070        40480.778332       323846.226655
  8071        40492.796182       323942.369458
  8072        40504.816434       324038.531474
  8073        40516.839088       324134.712704
  8074        40528.864144       324230.913151
  8075        40540.891602       324327.132814
  8076        40552.921462       324423.371697
  8077        40564.953725       324519.629800
  8078        40576.988391       324615.907125
  8079        40589.025459       324712.203673
  8080        40601.064931       324808.519446
  8081        40613.106806       324904.854445
  8082        40625.151084       325001.208672
  8083        40637.197766       325097.582129
  8084        40649.246852       325193.974816
  8085        40661.298342       325290.386735
  8086        40673.352236       325386.817888
  8087        40685.408535       325483.268276
  8088        40697.467238       325579.737901
  8089        40709.528346       325676.226764
  8090        40721.591858       325772.734867
  8091        40733.657776       325869.262211
  8092        40745.726100       325965.808797
  8093        40757.796828       326062.374627
  8094        40769.869963       326158.959703
  8095        40781.945503       326255.564026
  8096        40794.023450       326352.187597
  8097        40806.103802       326448.830419
  8098        40818.186561       326545.492491
  8099        40830.271727       326642.173817
  8100        40842.359300       326738.874397
  8101        40854.449279       326835.594232
  8102        40866.541666       326932.333325
  8103        40878.636460       327029.091677
  8104        40890.733661       327125.869289
  8105        40902.833270       327222.666163
  8106        40914.935287       327319.482299
  8107        40927.039713       327416.317701
  8108        40939.146546       327513.172368
  8109        40951.255788       327610.046303
  8110        40963.367438       327706.939507
  8111        40975.481498       327803.851982
  8112        40987.597966       327900.783728
  8113        40999.716843       327997.734748
  8114        41011.838130       328094.705042
  8115        41023.961827       328191.694613
  8116        41036.087933       328288.703462
  8117        41048.216449       328385.731589
  8118        41060.347375       328482.778998
  8119        41072.480711       328579.845689
  8120        41084.616458       328676.931663
  8121        41096.754615       328774.036922
  8122        41108.895183       328871.161467
  8123        41121.038163       328968.305301
  8124        41133.183553       329065.468424
  8125        41145.331355       329162.650838
  8126        41157.481568       329259.852544
  8127        41169.634193       329357.073543
  8128        41181.789230       329454.313838
  8129        41193.946679       329551.573430
  8130        41206.106540       329648.852320
  8131        41218.268814       329746.150509
  8132        41230.433500       329843.467999
  8133        41242.600599       329940.804791
  8134        41254.770111       330038.160888
  8135        41266.942036       330135.536289
  8136        41279.116375       330232.930998
  8137        41291.293127       330330.345014
  8138        41303.472293       330427.778340
  8139        41315.653872       330525.230978
  8140        41327.837866       330622.702927
  8141        41340.024274       330720.194191
  8142        41352.213096       330817.704770
  8143        41364.404333       330915.234666
  8144        41376.597985       331012.783880
  8145        41388.794052       331110.352414
  8146        41400.992534       331207.940268
  8147        41413.193431       331305.547446
  8148        41425.396743       331403.173947
  8149        41437.602472       331500.819774
  8150        41449.810616       331598.484928
  8151        41462.021176       331696.169409
  8152        41474.234153       331793.873221
  8153        41486.449545       331891.596364
  8154        41498.667355       331989.338839
  8155        41510.887581       332087.100648
  8156        41523.110224       332184.881793
  8157        41535.335284       332282.682274
  8158        41547.562762       332380.502094
  8159        41559.792657       332478.341254
  8160        41572.024969       332576.199754
  8161        41584.259700       332674.077597
  8162        41596.496848       332771.974784
  8163        41608.736415       332869.891317
  8164        41620.978399       332967.827196
  8165        41633.222803       333065.782423
  8166        41645.469625       333163.757001
  8167        41657.718866       333261.750929
  8168        41669.970526       333359.764209
  8169        41682.224605       333457.796844
  8170        41694.481104       333555.848834
  8171        41706.740023       333653.920180
  8172        41719.001361       333752.010885
  8173        41731.265119       333850.120949
  8174        41743.531297       333948.250374
  8175        41755.799895       334046.399162
  8176        41768.070914       334144.567313
  8177        41780.344354       334242.754830
  8178        41792.620214       334340.961713
  8179        41804.898496       334439.187964
  8180        41817.179198       334537.433585
  8181        41829.462322       334635.698577
  8182        41841.747868       334733.982940
  8183        41854.035835       334832.286678
  8184        41866.326224       334930.609790
  8185        41878.619035       335028.952279
  8186        41890.914268       335127.314146
  8187        41903.211924       335225.695392
  8188        41915.512002       335324.096019
  8189        41927.814503       335422.516027
  8190        41940.119427       335520.955420
  8191        41952.426775       335619.414197
  8192        41964.736545       335717.892360
  8193        41977.048739       335816.389911
  8194        41989.363356       335914.906851
  8195        42001.680398       336013.443182
  8196        42013.999863       336111.998904
  8197        42026.321753       336210.574020
  8198        42038.646066       336309.168530
  8199        42050.972805       336407.782437
  8200        42063.301968       336506.415741
  8201        42075.633555       336605.068443
  8202        42087.967568       336703.740546
  8203        42100.304006       336802.432051
  8204        42112.642870       336901.142959
  8205        42124.984159       336999.873271
  8206        42137.327874       337098.622988
  8207        42149.674014       337197.392113
  8208        42162.022581       337296.180647
  8209        42174.373574       337394.988590
  8210        42186.726993       337493.815945
  8211        42199.082839       337592.662712
  8212        42211.441112       337691.528894
  8213        42223.801811       337790.414491
  8214        42236.164938       337889.319505
  8215        42248.530492       337988.243937
  8216        42260.898474       338087.187789
  8217        42273.268883       338186.151062
  8218        42285.641720       338285.133757
  8219        42298.016984       338384.135876
  8220        42310.394677       338483.157420
  8221        42322.774799       338582.198391
  8222        42335.157349       338681.258789
  8223        42347.542327       338780.338617
  8224        42359.929734       338879.437876
  8225        42372.319571       338978.556566
  8226        42384.711836       339077.694690
  8227        42397.106531       339176.852249
  8228        42409.503655       339276.029243
  8229        42421.903209       339375.225676
  8230        42434.305193       339474.441547
  8231        42446.709607       339573.676859
  8232        42459.116451       339672.931612
  8233        42471.525726       339772.205808
  8234        42483.937431       339871.499448
  8235        42496.351567       339970.812534
  8236        42508.768133       340070.145068
  8237        42521.187131       340169.497049
  8238        42533.608560       340268.868481
  8239        42546.032420       340368.259364
  8240        42558.458712       340467.669699
  8241        42570.887436       340567.099488
  8242        42583.318592       340666.548733
  8243        42595.752179       340766.017434
  8244        42608.188199       340865.505593
  8245        42620.626651       340965.013211
  8246        42633.067536       341064.540290
  8247        42645.510854       341164.086831
  8248        42657.956605       341263.652836
  8249        42670.404788       341363.238305
  8250        42682.855405       341462.843241
  8251        42695.308455       341562.467644
  8252        42707.763939       341662.111516
  8253        42720.221857       341761.774858
  8254        42732.682209       341861.457671
  8255        42745.144995       341961.159958
  8256        42757.610215       342060.881719
  8257        42770.077869       342160.622955
  8258        42782.547959       342260.383668
  8259        42795.020482       342360.163860
  8260        42807.495441       342459.963531
  8261        42819.972835       342559.782683
  8262        42832.452665       342659.621317
  8263        42844.934929       342759.479436
  8264        42857.419630       342859.357039
  8265        42869.906766       342959.254128
  8266        42882.396338       343059.170706
  8267        42894.888346       343159.106772
  8268        42907.382791       343259.062329
  8269        42919.879672       343359.037377
  8270        42932.378990       343459.031918
  8271        42944.880744       343559.045954
  8272        42957.384936       343659.079486
  8273        42969.891564       343759.132515
  8274        42982.400630       343859.205042
  8275        42994.912134       343959.297068
  8276        43007.426075       344059.408596
  8277        43019.942453       344159.539627
  8278        43032.461270       344259.690161
  8279        43044.982525       344359.860200
  8280        43057.506218       344460.049746
  8281        43070.032350       344560.258799
  8282        43082.560920       344660.487362
  8283        43095.091929       344760.735434
  8284        43107.625377       344861.003019
  8285        43120.161265       344961.290117
  8286        43132.699591       345061.596729
  8287        43145.240357       345161.922856
  8288        43157.783563       345262.268501
  8289        43170.329208       345362.633664
  8290        43182.877293       345463.018347
  8291        43195.427819       345563.422551
  8292        43207.980785       345663.846277
  8293        43220.536191       345764.289527
  8294        43233.094038       345864.752302
  8295        43245.654325       345965.234603
  8296        43258.217054       346065.736432
  8297        43270.782224       346166.257790
  8298        43283.349835       346266.798678
  8299        43295.919887       346367.359097
  8300        43308.492381       346467.939050
  8301        43321.067317       346568.538536
  8302        43333.644695       346669.157559
  8303        43346.224515       346769.796118
  8304        43358.806777       346870.454215
  8305        43371.391481       346971.131851
  8306        43383.978629       347071.829029
  8307        43396.568219       347172.545748
  8308        43409.160251       347273.282011
  8309        43421.754727       347374.037818
  8310        43434.351646       347474.813172
  8311        43446.951009       347575.608073
  8312        43459.552815       347676.422522
  8313        43472.157065       347777.256522
  8314        43484.763759       347878.110072
  8315        43497.372897       347978.983176
  8316        43509.984479       348079.875833
  8317        43522.598506       348180.788045
  8318        43535.214977       348281.719813
  8319        43547.833892       348382.671140
  8320        43560.455253       348483.642025
  8321        43573.079059       348584.632471
  8322        43585.705310       348685.642478
  8323        43598.334006       348786.672048
  8324        43610.965148       348887.721183
  8325        43623.598735       348988.789883
  8326        43636.234769       349089.878150
  8327        43648.873248       349190.985985
  8328        43661.514174       349292.113390
  8329        43674.157546       349393.260365
  8330        43686.803364       349494.426912
  8331        43699.451629       349595.613033
  8332        43712.102341       349696.818728
  8333        43724.755500       349798.043999
  8334        43737.411106       349899.288847
  8335        43750.069159       350000.553274
  8336        43762.729660       350101.837280
  8337        43775.392608       350203.140867
  8338        43788.058005       350304.464037
  8339        43800.725849       350405.806791
  8340        43813.396141       350507.169129
  8341        43826.068882       350608.551053
  8342        43838.744071       350709.952565
  8343        43851.421708       350811.373666
  8344        43864.101795       350912.814356
  8345        43876.784330       351014.274638
  8346        43889.469314       351115.754513
  8347        43902.156748       351217.253981
  8348        43914.846631       351318.773045
  8349        43927.538963       351420.311705
  8350        43940.233745       351521.869963
  8351        43952.930977       351623.447819
  8352        43965.630660       351725.045276
  8353        43978.332792       351826.662335
  8354        43991.037375       351928.298996
  8355        44003.744408       352029.955261
  8356        44016.453892       352131.631132
  8357        44029.165826       352233.326609
  8358        44041.880212       352335.041695
  8359        44054.597049       352436.776389
  8360        44067.316337       352538.530694
  8361        44080.038076       352640.304610
  8362        44092.762267       352742.098140
  8363        44105.488910       352843.911283
  8364        44118.218005       352945.744042
  8365        44130.949552       353047.596418
  8366        44143.683552       353149.468412
  8367        44156.420003       353251.360025
  8368        44169.158907       353353.271259
  8369        44181.900264       353455.202115
  8370        44194.644074       353557.152594
  8371        44207.390337       353659.122697
  8372        44220.139053       353761.112425
  8373        44232.890223       353863.121781
  8374        44245.643846       353965.150764
  8375        44258.399922       354067.199377
  8376        44271.158453       354169.267621
  8377        44283.919437       354271.355496
  8378        44296.682876       354373.463005
  8379        44309.448768       354475.590148
  8380        44322.217116       354577.736927
  8381        44334.987918       354679.903342
  8382        44347.761174       354782.089396
  8383        44360.536886       354884.295089
  8384        44373.315053       354986.520423
  8385        44386.095675       355088.765398
  8386        44398.878752       355191.030017
  8387        44411.664285       355293.314280
  8388        44424.452274       355395.618189
  8389        44437.242718       355497.941745
  8390        44450.035619       355600.284949
  8391        44462.830975       355702.647802
  8392        44475.628788       355805.030306
  8393        44488.429058       355907.432462
  8394        44501.231784       356009.854271
  8395        44514.036967       356112.295734
  8396        44526.844607       356214.756853
  8397        44539.654704       356317.237628
  8398        44552.467258       356419.738062
  8399        44565.282269       356522.258155
  8400        44578.099739       356624.797909
  8401        44590.919666       356727.357324
  8402        44603.742050       356829.936403
  8403        44616.566893       356932.535145
  8404        44629.394194       357035.153554
  8405        44642.223954       357137.791628
  8406        44655.056171       357240.449371
  8407        44667.890848       357343.126783
  8408        44680.727983       357445.823866
  8409        44693.567578       357548.540620
  8410        44706.409631       357651.277047
  8411        44719.254144       357754.033148
  8412        44732.101116       357856.808925
  8413        44744.950547       357959.604378
  8414        44757.802439       358062.419509
  8415        44770.656790       358165.254318
  8416        44783.513601       358268.108809
  8417        44796.372873       358370.982980
  8418        44809.234604       358473.876834
  8419        44822.098797       358576.790373
  8420        44834.965449       358679.723596
  8421        44847.834563       358782.676506
  8422        44860.706138       358885.649103
  8423        44873.580174       358988.641389
  8424        44886.456671       359091.653365
  8425        44899.335629       359194.685032
  8426        44912.217049       359297.736392
  8427        44925.100931       359400.807446
  8428        44937.987274       359503.898194
  8429        44950.876080       359607.008638
  8430        44963.767348       359710.138780
  8431        44976.661078       359813.288620
  8432        44989.557270       359916.458160
  8433        45002.455925       360019.647401
  8434        45015.357043       360122.856345
  8435        45028.260624       360226.084991
  8436        45041.166668       360329.333342
  8437        45054.075175       360432.601399
  8438        45066.986145       360535.889163
  8439        45079.899579       360639.196635
  8440        45092.815477       360742.523817
  8441        45105.733839       360845.870709
  8442        45118.654664       360949.237313
  8443        45131.577954       361052.623630
  8444        45144.503708       361156.029661
  8445        45157.431926       361259.455407
  8446        45170.362609       361362.900871
  8447        45183.295756       361466.366052
  8448        45196.231369       361569.850952
  8449        45209.169447       361673.355572
  8450        45222.109989       361776.879914
  8451        45235.052997       361880.423978
  8452        45247.998471       361983.987766
  8453        45260.946410       362087.571280
  8454        45273.896815       362191.174519
  8455        45286.849686       362294.797486
  8456        45299.805023       362398.440181
  8457        45312.762826       362502.102607
  8458        45325.723095       362605.784763
  8459        45338.685831       362709.486651
  8460        45351.651034       362813.208273
  8461        45364.618704       362916.949629
  8462        45377.588840       363020.710721
  8463        45390.561444       363124.491550
  8464        45403.536515       363228.292117
  8465        45416.514053       363332.112424
  8466        45429.494059       363435.952471
  8467        45442.476532       363539.812259
  8468        45455.461474       363643.691791
  8469        45468.448883       363747.591066
  8470        45481.438761       363851.510087
  8471        45494.431107       363955.448854
  8472        45507.425921       364059.407368
  8473        45520.423204       364163.385632
  8474        45533.422956       364267.383645
  8475        45546.425176       364371.401410
  8476        45559.429866       364475.438926
  8477        45572.437025       364579.496197
  8478        45585.446653       364683.573222
  8479        45598.458750       364787.670002
  8480        45611.473318       364891.786540
  8481        45624.490354       364995.922836
  8482        45637.509861       365100.078891
  8483        45650.531838       365204.254707
  8484        45663.556286       365308.450284
  8485        45676.583203       365412.665625
  8486        45689.612591       365516.900729
  8487        45702.644450       365621.155599
  8488        45715.678779       365725.430235
  8489        45728.715580       365829.724638
  8490        45741.754851       365934.038810
  8491        45754.796594       366038.372752
  8492        45767.840808       366142.726465
  8493        45780.887494       366247.099950
  8494        45793.936651       366351.493209
  8495        45806.988280       366455.906242
  8496        45820.042381       366560.339051
  8497        45833.098955       366664.791636
  8498        45846.158000       366769.264000
  8499        45859.219518       366873.756143
  8500        45872.283508       366978.268066
  8501        45885.349971       367082.799770
  8502        45898.418907       367187.351257
  8503        45911.490316       367291.922528
  8504        45924.564198       367396.513584
  8505        45937.640553       367501.124426
  8506        45950.719382       367605.755056
  8507        45963.800684       367710.405473
  8508        45976.884460       367815.075680
  8509        45989.970710       367919.765678
  8510        46003.059434       368024.475468
  8511        46016.150631       368129.205051
  8512        46029.244303       368233.954428
  8513        46042.340450       368338.723600
  8514        46055.439071       368443.512569
  8515        46068.540167       368548.321335
  8516        46081.643737       368653.149900
  8517        46094.749783       368757.998265
  8518        46107.858304       368862.866431
  8519        46120.969300       368967.754399
  8520        46134.082771       369072.662170
  8521        46147.198718       369177.589746
  8522        46160.317141       369282.537127
  8523        46173.438039       369387.504315
  8524        46186.561414       369492.491311
  8525        46199.687265       369597.498117
  8526        46212.815591       369702.524732
  8527        46225.946395       369807.571158
  8528        46239.079675       369912.637397
  8529        46252.215431       370017.723450
  8530        46265.353665       370122.829317
  8531        46278.494375       370227.955000
  8532        46291.637562       370333.100500
  8533        46304.783227       370438.265818
  8534        46317.931369       370543.450955
  8535        46331.081989       370648.655912
  8536        46344.235086       370753.880692
  8537        46357.390662       370859.125293
  8538        46370.548715       370964.389719
  8539        46383.709246       371069.673969
  8540        46396.872256       371174.978045
  8541        46410.037744       371280.301948
  8542        46423.205710       371385.645680
  8543        46436.376155       371491.009241
  8544        46449.549079       371596.392633
  8545        46462.724482       371701.795856
  8546        46475.902364       371807.218911
  8547        46489.082725       371912.661801
  8548        46502.265566       372018.124526
  8549        46515.450886       372123.607086
  8550        46528.638686       372229.109484
  8551        46541.828965       372334.631720
  8552        46555.021725       372440.173796
  8553        46568.216964       372545.735712
  8554        46581.414684       372651.317470
  8555        46594.614884       372756.919071
  8556        46607.817564       372862.540515
  8557        46621.022726       372968.181805
  8558        46634.230368       373073.842941
  8559        46647.440490       373179.523924
  8560        46660.653094       373285.224755
  8561        46673.868179       373390.945436
  8562        46687.085746       373496.685967
  8563        46700.305794       373602.446350
  8564        46713.528323       373708.226586
  8565        46726.753334       373814.026675
  8566        46739.980827       373919.846620
  8567        46753.210803       374025.686421
  8568        46766.443260       374131.546079
  8569        46779.678199       374237.425595
  8570        46792.915621       374343.324970
  8571        46806.155526       374449.244206
  8572        46819.397913       374555.183304
  8573        46832.642783       374661.142265
  8574        46845.890136       374767.121089
  8575        46859.139972       374873.119778
  8576        46872.392292       374979.138333
  8577        46885.647094       375085.176755
  8578        46898.904381       375191.235046
  8579        46912.164151       375297.313205
  8580        46925.426404       375403.411235
  8581        46938.691142       375509.529137
  8582        46951.958364       375615.666911
  8583        46965.228070       375721.824559
  8584        46978.500260       375828.002081
  8585        46991.774935       375934.199479
  8586        47005.052094       376040.416755
  8587        47018.331738       376146.653908
  8588        47031.613868       376252.910940
  8589        47044.898482       376359.187853
  8590        47058.185581       376465.484646
  8591        47071.475165       376571.801323
  8592        47084.767235       376678.137882
  8593        47098.061791       376784.494326
  8594        47111.358832       376890.870656
  8595        47124.658359       376997.266873
  8596        47137.960372       377103.682977
  8597        47151.264871       377210.118970
  8598        47164.571857       377316.574853
  8599        47177.881328       377423.050627
  8600        47191.193287       377529.546293
  8601        47204.507732       377636.061852
  8602        47217.824663       377742.597305
  8603        47231.144082       377849.152654
  8604        47244.465987       377955.727899
  8605        47257.790380       378062.323042
  8606        47271.117260       378168.938083
  8607        47284.446628       378275.573024
  8608        47297.778483       378382.227866
  8609        47311.112826       378488.902609
  8610        47324.449657       378595.597255
  8611        47337.788976       378702.311805
  8612        47351.130782       378809.046260
  8613        47364.475078       378915.800621
  8614        47377.821861       379022.574889
  8615        47391.171133       379129.369065
  8616        47404.522894       379236.183150
  8617        47417.877143       379343.017146
  8618        47431.233882       379449.871053
  8619        47444.593109       379556.744873
  8620        47457.954826       379663.638606
  8621        47471.319032       379770.552253
  8622        47484.685727       379877.485816
  8623        47498.054912       379984.439296
  8624        47511.426587       380091.412693
  8625        47524.800751       380198.406010
  8626        47538.177406       380305.419246
  8627        47551.556550       380412.452403
  8628        47564.938185       380519.505481
  8629        47578.322310       380626.578483
  8630        47591.708926       380733.671409
  8631        47605.098033       380840.784260
  8632        47618.489630       380947.917037
  8633        47631.883718       381055.069742
  8634        47645.280297       381162.242374
  8635        47658.679367       381269.434936
  8636        47672.080929       381376.647429
  8637        47685.484982       381483.879852
  8638        47698.891526       381591.132209
  8639        47712.300562       381698.404498
  8640        47725.712090       381805.696722
  8641        47739.126110       381913.008882
  8642        47752.542622       382020.340979
  8643        47765.961627       382127.693013
  8644        47779.383123       382235.064985
  8645        47792.807112       382342.456898
  8646        47806.233594       382449.868751
  8647        47819.662568       382557.300547
  8648        47833.094036       382664.752285
  8649        47846.527996       382772.223967
  8650        47859.964449       382879.715594
  8651        47873.403396       382987.227166
  8652        47886.844836       383094.758686
  8653        47900.288769       383202.310154
  8654        47913.735196       383309.881572
  8655        47927.184117       383417.472939
  8656        47940.635532       383525.084257
  8657        47954.089441       383632.715528
  8658        47967.545844       383740.366752
  8659        47981.004741       383848.037930
  8660        47994.466133       383955.729063
  8661        48007.930019       384063.440153
  8662        48021.396400       384171.171200
  8663        48034.865276       384278.922205
  8664        48048.336646       384386.693170
  8665        48061.810512       384494.484095
  8666        48075.286873       384602.294981
  8667        48088.765729       384710.125831
  8668        48102.247080       384817.976643
  8669        48115.730928       384925.847420
  8670        48129.217270       385033.738163
  8671        48142.706109       385141.648872
  8672        48156.197444       385249.579549
  8673        48169.691274       385357.530194
  8674        48183.187601       385465.500809
  8675        48196.686424       385573.491394
  8676        48210.187744       385681.501952
  8677        48223.691560       385789.532482
  8678        48237.197873       385897.582985
  8679        48250.706683       386005.653463
  8680        48264.217990       386113.743917
  8681        48277.731793       386221.854348
  8682        48291.248095       386329.984756
  8683        48304.766893       386438.135143
  8684        48318.288189       386546.305510
  8685        48331.811982       386654.495858
  8686        48345.338273       386762.706187
  8687        48358.867062       386870.936499
  8688        48372.398349       386979.186795
  8689        48385.932134       387087.457076
  8690        48399.468418       387195.747342
  8691        48413.007199       387304.057595
  8692        48426.548480       387412.387836
  8693        48440.092258       387520.738066
  8694        48453.638536       387629.108286
  8695        48467.187312       387737.498496
  8696        48480.738587       387845.908699
  8697        48494.292362       387954.338894
  8698        48507.848635       388062.789082
  8699        48521.407408       388171.259266
  8700        48534.968681       388279.749446
  8701        48548.532453       388388.259622
  8702        48562.098724       388496.789796
  8703        48575.667496       388605.339968
  8704        48589.238768       388713.910141
  8705        48602.812539       388822.500314
  8706        48616.388811       388931.110489
  8707        48629.967583       389039.740667
  8708        48643.548856       389148.390849
  8709        48657.132629       389257.061035
  8710        48670.718903       389365.751227
  8711        48684.307678       389474.461426
  8712        48697.898954       389583.191632
  8713        48711.492731       389691.941847
  8714        48725.089009       389800.712072
  8715        48738.687788       389909.502307
  8716        48752.289069       390018.312554
  8717        48765.892852       390127.142814
  8718        48779.499136       390235.993087
  8719        48793.107922       390344.863375
  8720        48806.719210       390453.753678
  8721        48820.333000       390562.663998
  8722        48833.949292       390671.594336
  8723        48847.568086       390780.544692
  8724        48861.189383       390889.515067
  8725        48874.813183       390998.505463
  8726        48888.439485       391107.515880
  8727        48902.068290       391216.546320
  8728        48915.699598       391325.596783
  8729        48929.333409       391434.667270
  8730        48942.969723       391543.757783
  8731        48956.608540       391652.868322
  8732        48970.249861       391761.998888
  8733        48983.893685       391871.149483
  8734        48997.540013       391980.320106
  8735        49011.188845       392089.510760
  8736        49024.840181       392198.721445
  8737        49038.494020       392307.952162
  8738        49052.150364       392417.202913
  8739        49065.809212       392526.473697
  8740        49079.470565       392635.764516
  8741        49093.134421       392745.075371
  8742        49106.800783       392854.406263
  8743        49120.469649       392963.757193
  8744        49134.141020       393073.128162
  8745        49147.814896       393182.519171
  8746        49161.491278       393291.930220
  8747        49175.170164       393401.361312
  8748        49188.851556       393510.812446
  8749        49202.535453       393620.283623
  8750        49216.221856       393729.774845
  8751        49229.910764       393839.286113
  8752        49243.602178       393948.817427
  8753        49257.296099       394058.368789
  8754        49270.992525       394167.940199
  8755        49284.691457       394277.531658
  8756        49298.392896       394387.143168
  8757        49312.096841       394496.774729
  8758        49325.803293       394606.426342
  8759        49339.512251       394716.098009
  8760        49353.223716       394825.789729
  8761        49366.937688       394935.501505
  8762        49380.654167       395045.233336
  8763        49394.373153       395154.985225
  8764        49408.094646       395264.757171
  8765        49421.818647       395374.549177
  8766        49435.545155       395484.361242
  8767        49449.274171       395594.193368
  8768        49463.005694       395704.045555
  8769        49476.739726       395813.917805
  8770        49490.476265       395923.810119
  8771        49504.215312       396033.722497
  8772        49517.956868       396143.654941
  8773        49531.700931       396253.607451
  8774        49545.447504       396363.580028
  8775        49559.196584       396473.572674
  8776        49572.948174       396583.585388
  8777        49586.702272       396693.618173
  8778        49600.458879       396803.671029
  8779        49614.217995       396913.743957
  8780        49627.979620       397023.836957
  8781        49641.743754       397133.950032
  8782        49655.510398       397244.083181
  8783        49669.279551       397354.236406
  8784        49683.051214       397464.409708
  8785        49696.825386       397574.603087
  8786        49710.602068       397684.816545
  8787        49724.381260       397795.050082
  8788        49738.162962       397905.303700
  8789        49751.947175       398015.577398
  8790        49765.733897       398125.871179
  8791        49779.523130       398236.185043
  8792        49793.314874       398346.518991
  8793        49807.109128       398456.873024
  8794        49820.905893       398567.247143
  8795        49834.705169       398677.641348
  8796        49848.506955       398788.055642
  8797        49862.311253       398898.490024
  8798        49876.118062       399008.944495
  8799        49889.927382       399119.419057
  8800        49903.739214       399229.913710
  8801        49917.553557       399340.428456
  8802        49931.370412       399450.963295
  8803        49945.189778       399561.518228
  8804        49959.011657       399672.093256
  8805        49972.836047       399782.688380
  8806        49986.662950       399893.303600
  8807        50000.492365       400003.938919
  8808        50014.324292       400114.594336
  8809        50028.158732       400225.269853
  8810        50041.995684       400335.965470
  8811        50055.835149       400446.681188
  8812        50069.677126       400557.417009
  8813        50083.521617       400668.172933
  8814        50097.368620       400778.948962
  8815        50111.218137       400889.745095
  8816        50125.070167       401000.561334
  8817        50138.924710       401111.397680
  8818        50152.781767       401222.254133
  8819        50166.641337       401333.130696
  8820        50180.503421       401444.027367
  8821        50194.368019       401554.944149
  8822        50208.235130       401665.881043
  8823        50222.104756       401776.838048
  8824        50235.976896       401887.815167
  8825        50249.851550       401998.812400
  8826        50263.728718       402109.829748
  8827        50277.608401       402220.867211
  8828        50291.490599       402331.924791
  8829        50305.375311       402443.002489
  8830        50319.262538       402554.100305
  8831        50333.152280       402665.218240
  8832        50347.044537       402776.356296
  8833        50360.939309       402887.514473
  8834        50374.836596       402998.692771
  8835        50388.736399       403109.891193
  8836        50402.638717       403221.109739
  8837        50416.543551       403332.348409
  8838        50430.450901       403443.607205
  8839        50444.360766       403554.886127
  8840        50458.273147       403666.185176
  8841        50472.188044       403777.504354
  8842        50486.105458       403888.843661
  8843        50500.025387       404000.203097
  8844        50513.947833       404111.582665
  8845        50527.872796       404222.982364
  8846        50541.800274       404334.402196
  8847        50555.730270       404445.842161
  8848        50569.662783       404557.302261
  8849        50583.597812       404668.782496
  8850        50597.535358       404780.282867
  8851        50611.475422       404891.803375
  8852        50625.418003       405003.344021
  8853        50639.363101       405114.904805
  8854        50653.310716       405226.485730
  8855        50667.260849       405338.086794
  8856        50681.213500       405449.708000
  8857        50695.168669       405561.349348
  8858        50709.126355       405673.010840
  8859        50723.086559       405784.692475
  8860        50737.049282       405896.394255
  8861        50751.014523       406008.116180
  8862        50764.982282       406119.858253
  8863        50778.952559       406231.620472
  8864        50792.925355       406343.402840
  8865        50806.900670       406455.205357
  8866        50820.878503       406567.028024
  8867        50834.858855       406678.870842
  8868        50848.841726       406790.733811
  8869        50862.827117       406902.616933
  8870        50876.815026       407014.520209
  8871        50890.805455       407126.443638
  8872        50904.798403       407238.387223
  8873        50918.793871       407350.350964
  8874        50932.791858       407462.334862
  8875        50946.792365       407574.338917
  8876        50960.795391       407686.363131
  8877        50974.800938       407798.407505
  8878        50988.809005       407910.472038
  8879        51002.819592       408022.556733
  8880        51016.832699       408134.661590
  8881        51030.848326       408246.786609
  8882        51044.866474       408358.931792
  8883        51058.887143       408471.097140
  8884        51072.910332       408583.282653
  8885        51086.936042       408695.488332
  8886        51100.964272       408807.714179
  8887        51114.995024       408919.960193
  8888        51129.028297       409032.226376
  8889        51143.064091       409144.512728
  8890        51157.102406       409256.819251
  8891        51171.143243       409369.145945
  8892        51185.186601       409481.492811
  8893        51199.232481       409593.859851
  8894        51213.280883       409706.247064
  8895        51227.331806       409818.654451
  8896        51241.385252       409931.082014
  8897        51255.441219       410043.529753
  8898        51269.499709       410155.997670
  8899        51283.560721       410268.485764
  8900        51297.624255       410380.994037
  8901        51311.690311       410493.522490
  8902        51325.758890       410606.071123
  8903        51339.829992       410718.639938
  8904        51353.903617       410831.228934
  8905        51367.979764       410943.838114
  8906        51382.058435       411056.467477
  8907        51396.139628       411169.117025
  8908        51410.223345       411281.786758
  8909        51424.309585       411394.476678
  8910        51438.398348       411507.186785
  8911        51452.489635       411619.917079
  8912        51466.583445       411732.667563
  8913        51480.679779       411845.438236
  8914        51494.778637       411958.229099
  8915        51508.880019       412071.040153
  8916        51522.983925       412183.871400
  8917        51537.090355       412296.722839
  8918        51551.199309       412409.594472
  8919        51565.310787       412522.486299
  8920        51579.424790       412635.398322
  8921        51593.541318       412748.330541
  8922        51607.660370       412861.282957
  8923        51621.781946       412974.255570
  8924        51635.906048       413087.248382
  8925        51650.032674       413200.261393
  8926        51664.161826       413313.294605
  8927        51678.293502       413426.348017
  8928        51692.427704       413539.421632
  8929        51706.564431       413652.515449
  8930        51720.703684       413765.629469
  8931        51734.845462       413878.763694
  8932        51748.989765       413991.918123
  8933        51763.136595       414105.092759
  8934        51777.285950       414218.287601
  8935        51791.437831       414331.502650
  8936        51805.592239       414444.737908
  8937        51819.749172       414557.993375
  8938        51833.908631       414671.269052
  8939        51848.070617       414784.564939
  8940        51862.235130       414897.881038
  8941        51876.402169       415011.217349
  8942        51890.571734       415124.573873
  8943        51904.743826       415237.950611
  8944        51918.918446       415351.347564
  8945        51933.095592       415464.764732
  8946        51947.275265       415578.202117
  8947        51961.457465       415691.659718
  8948        51975.642192       415805.137537
  8949        51989.829447       415918.635575
  8950        52004.019229       416032.153833
  8951        52018.211539       416145.692310
  8952        52032.406376       416259.251009
  8953        52046.603741       416372.829929
  8954        52060.803634       416486.429072
  8955        52075.006055       416600.048438
  8956        52089.211004       416713.688029
  8957        52103.418481       416827.347844
  8958        52117.628486       416941.027885
  8959        52131.841019       417054.728153
  8960        52146.056081       417168.448648
  8961        52160.273671       417282.189371
  8962        52174.493790       417395.950323
  8963        52188.716438       417509.731505
  8964        52202.941615       417623.532917
  8965        52217.169320       417737.354560
  8966        52231.399554       417851.196436
  8967        52245.632318       417965.058544
  8968        52259.867611       418078.940885
  8969        52274.105433       418192.843461
  8970        52288.345784       418306.766272
  8971        52302.588665       418420.709319
  8972        52316.834075       418534.672603
  8973        52331.082016       418648.656124
  8974        52345.332485       418762.659883
  8975        52359.585485       418876.683882
  8976        52373.841015       418990.728120
  8977        52388.099075       419104.792598
  8978        52402.359665       419218.877318
  8979        52416.622785       419332.982280
  8980        52430.888436       419447.107484
  8981        52445.156617       419561.252933
  8982        52459.427328       419675.418625
  8983        52473.700570       419789.604563
  8984        52487.976343       419903.810747
  8985        52502.254647       420018.037177
  8986        52516.535482       420132.283855
  8987        52530.818848       420246.550781
  8988        52545.104744       420360.837956
  8989        52559.393173       420475.145380
  8990        52573.684132       420589.473055
  8991        52587.977623       420703.820981
  8992        52602.273645       420818.189160
  8993        52616.572199       420932.577591
  8994        52630.873284       421046.986275
  8995        52645.176902       421161.415214
  8996        52659.483051       421275.864407
  8997        52673.791732       421390.333857
  8998        52688.102945       421504.823563
  8999        52702.416691       421619.333526
  9000        52716.732968       421733.863747


==> anc/Readme_LiF.txt <==
Supplementary material to paper

"Effect of the avoided crossing on the rovibrational energy levels, resonances, and predissociation lifetimes within the ground 
and first excited electronic states of lithium fluoride" by V.G.Ushakov, A.Yu. Ermilov, and E.S. Medvedev.

LiF_U_Emile                curtesy of P.F. Bernath, contains microwave data of Wharton63, Pearson69, Lovas74; infrared data of Hedderich91; with ESM's comments

Lovas74, four files        contain permanent dipoles from Wharton63, Hebert68 and microwave data

Maki83, two files          contain infrared data

LiF_fin, two arxives       contain three files each:

         XLevels           contain the calculated energies of the bound states, in cm-1
                           column headings:  
                           J and V, quantum numbers
                           E_VJ, energy counted from the first dissociation limit
                           E_VJ-E_00, energy counted from the ground virational level

         Tun_Res           contain the positions and widths of the tunneling resonances, in cm-1, and their predissociation lifetimes, in ps
                           column headings:
                           N, the ordering number of the resonance at a given J
                           EN, the energy of the resonance counted from the first dissociation limit
                           EN-E_00, the energy of the resonance counted from the ground virational level
                           Gamma, the width of the resonance, in cm-1
                           Tun_Gamma, the width of the resonance when the nonadiabatic transitions are switched off (NACME is put to zero)
                           tau/ps, the lifetime of the resonance, in ps

         Predis            contain the positions and widths of the predissociative resonances, in cm-1, and their lifetimes, in ps
                           column headings are the same as in Tun_Res

Linelist, two archives     contain line lists for two isotopologues
                           column headings:
                           v' and J', the quantum numbers of the upper state
                           v" and J", the quantum numbers of the lower state
                           E", the energy of the lower state, in cm-1
                           nu, the transition frequency, in cm-1
                           TDM, the transition dipole moment, in debye
                           A, the Einstein A coefficient, in s-1
                           S, the transition intensity at T = 296 K and 100% abundance, in cm/molecule

Q, two files               contain statistical sums
                           column headings:
                           T, temperature, in K; T = 1-9000 K
                           Q_calc, the sum over rovibrational states
                           Q_tot, Q_calc multiplied with the nuclear statistical weight (2I+1)(2i+1) where I = 1 for 6Li and 3/2 for 7Li; i = 1/2 for F.

interpolations             contains the FORTRAN code to calculate all interpolated model functions

BASE                       consists of two parts

                           Part I contains the summary of the interpolation results; consists of sections for each interpolated function with
                                  the reduced chi square and root-mean-square deviation given at the end of each section
                           column headings:
                           R, bond length, in angstrom for potentials and dipoles, in bohr for NACME
                           function name, potential in cm-1 or dipole in debye or NACME in bohr-1
                           fit, potential fitted to ab initio and observed transition frequencies or other function fitted to ab initio
                           delta, fit minus ab initio
                           sig, the uncertainties arbitrarily assigned to the ab initio data

                           Part II contains the observed and calculated transition frequencies and permanent dipoles; sig is the experimental
                           error.
                          
Resonances_and_derivatives  contains additional technical details
